$\alpha$ Clustering slightly above ${}^{100}$Sn in the Light of the New Experimental Data on the Superallowed $\alpha$ Decay

The recently observed $\alpha$-decay chain ${}^{108}\text{Xe}\to{}^{104}\text{Te}\to{}^{100}\text{Sn}$ [K.~Auranen \emph{et al.}, Phys.\ Rev.\ Lett.\ {\bf121}, 182501 (2018)] could provide valuable information on the $\alpha$ clustering in even-even nuclei slightly above the major shells $Z=50$ and $N=50$. In this work, this $\alpha$-decay chain is studied theoretically within the framework of the density-dependent cluster model plus the two-potential approach. We calculate the $\alpha$-decay half-lives of ${}^{104}$Te and ${}^{108}$Xe and study in detail their dependence on the $Q$ value and the density-profile parameters of the core nucleus. Various physical properties of ${}^{104}$Te, the heaviest nucleus with a doubly magic self-conjugate core $+$ $\alpha$, are calculated, with two different assumptions on the renormalization factor of the double-folding potential, which could be a useful reference for future experimental studies.

==> Te104.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    466247,       9831]
NotebookOptionsPosition[    438352,       9448]
NotebookOutlinePosition[    438733,       9465]
CellTagsIndexPosition[    438690,       9462]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Exit", "[", "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.747959293495826*^9, 3.747959294928875*^9}, 
   3.748254356365755*^9},ExpressionUUID->"a9b129a7-8a74-4663-90b5-\
689a4b6f75a1"],

Cell[CellGroupData[{

Cell["Te104", "Title",
 CellChangeTimes->{{3.74804881468917*^9, 3.7480488256584806`*^9}},
 TextAlignment->Center,ExpressionUUID->"8aecb048-f71c-42bf-82ee-af8aa5e964fc"],

Cell[CellGroupData[{

Cell["Benchmark Values", "Chapter",
 CellChangeTimes->{{3.7480488538313093`*^9, 
  3.748048865504447*^9}},ExpressionUUID->"4b15f176-052b-4186-a441-\
64110e91aaf1"],

Cell[BoxData[{
 RowBox[{"We", " ", "first", " ", "study", " ", "the", " ", "properties", " ",
   "of", " ", "Te104", " ", "using", " ", "the", " ", "benchmark", " ", 
  "values"}], "\[IndentingNewLine]", 
 RowBox[{"c", "=", 
  RowBox[{
   RowBox[{"1.07", " ", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]], " ", "and", " ", "a"}], "=", 
   RowBox[{"0.54", " ", 
    RowBox[{"fm", "."}]}]}]}]}], "Text",
 CellChangeTimes->{{3.7480489263331223`*^9, 
  3.7480490018786*^9}},ExpressionUUID->"db503d02-7271-4284-9588-ca85b06846fa"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.7480610795121613`*^9, 
  3.7480611004922457`*^9}},ExpressionUUID->"e248b4e1-3635-4acc-a5f3-\
5de93f8aaa2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"050738c4-4fe2-4ca9-b056-1fc9258f5515"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"e52e06a6-cfac-40c5-b268-238ba596442b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "50"}], ";", 
  RowBox[{"Ac", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSn100", "=", 
   RowBox[{"Ac", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MSn100"}], 
    RowBox[{"MHe4", "+", "MSn100"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7480601615642347`*^9, 3.7480601649549007`*^9}, {
  3.7480602127409353`*^9, 
  3.748060242217947*^9}},ExpressionUUID->"18239aa3-5d26-4060-8418-\
65fef9e63b97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.1"}], ";"}]], "Input",
 CellChangeTimes->{{3.748060122712727*^9, 3.748060127454797*^9}, {
  3.748212542563569*^9, 
  3.748212542950344*^9}},ExpressionUUID->"4292d4e5-2c18-4d8a-9d28-\
f2c133e75d51"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1.07", " ", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.54"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";", 
  RowBox[{"\[Mu]2", "=", "2.5"}], ";", 
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"Q\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.748049024665147*^9, 3.7480491093160353`*^9}, {
  3.748049216406859*^9, 3.748049233134603*^9}, {3.74806010563268*^9, 
  3.748060107343192*^9}},ExpressionUUID->"e4da9d9f-18f4-48c7-8aeb-\
4faf351de703"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"Ac", "/", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r1", "2"], 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "0", ",", "1000"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", "0.422875"}], ";"}]}], "Input",
 CellChangeTimes->{{3.748049143930035*^9, 3.748049174111806*^9}, {
  3.748049333578128*^9, 
  3.748049404768944*^9}},ExpressionUUID->"773854ec-e515-45e2-9c15-\
3ab728f9b4c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"0cfdbd23-72be-4681-a57d-a88f652a4591"],

Cell[CellGroupData[{

Cell[BoxData[
 SqrtBox[
  FractionBox[
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"4", "\[Pi]", " ", 
      SuperscriptBox["r", "2"], "0.422875", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "0.7024"}], " ", 
        SuperscriptBox["r", "2"]}], "]"}], 
      SuperscriptBox["r", "2"]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "1000"}], "}"}]}], "]"}], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"4", "\[Pi]", " ", 
      SuperscriptBox["r", "2"], "0.422875", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "0.7024"}], " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "1000"}], "}"}]}], "]"}]]]], "Input",
 CellChangeTimes->{{3.750945404504128*^9, 
  3.750945491990514*^9}},ExpressionUUID->"96448b29-b70b-44f0-b000-\
0456683859c3"],

Cell[BoxData["1.461347086601909`"], "Output",
 CellChangeTimes->{
  3.750945493007094*^9},ExpressionUUID->"47ac1045-b480-44fc-acd1-\
deb6af12eb79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 SqrtBox[
  RowBox[{
   SuperscriptBox["1.46", "2"], "+", "0.76", "-", "0.11"}]]], "Input",
 CellChangeTimes->{{3.750945658614945*^9, 3.750945669676578*^9}, {
  3.750945765372471*^9, 
  3.7509458000502663`*^9}},ExpressionUUID->"384284c0-bc59-43ab-bd3d-\
ac73e647d3e8"],

Cell[BoxData["1.6678129391511507`"], "Output",
 CellChangeTimes->{3.7509456704002447`*^9, 
  3.7509458005507183`*^9},ExpressionUUID->"b3382624-36e1-4962-a32e-\
5316bfd7a6c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 SqrtBox[
  RowBox[{
   FractionBox[
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r", "2"], 
       RowBox[{"\[Rho]c", "[", "r", "]"}], 
       SuperscriptBox["r", "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "1000"}], "}"}]}], "]"}], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r", "2"], 
       RowBox[{"\[Rho]c", "[", "r", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "1000"}], "}"}]}], "]"}]], "+", "0.76", 
   "-", "0.11"}]]], "Input",
 CellChangeTimes->{{3.751798095600904*^9, 
  3.751798119235824*^9}},ExpressionUUID->"2038ee15-a6bd-4087-911f-\
61819ead6fdf"],

Cell[BoxData["4.413482778200442`"], "Output",
 CellChangeTimes->{
  3.751798120980238*^9},ExpressionUUID->"0b9cd3b0-46cd-47c1-9a2f-\
1d81769d7698"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3YDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoulombDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              FractionBox["Zc", "Ac"], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              FractionBox["Z\[Alpha]", "A\[Alpha]"], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              FractionBox[
               RowBox[{"4", "\[Pi]", " ", "e2"}], 
               SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7480494828380203`*^9, 3.748049485212708*^9}, 
   3.748060415023381*^9, {3.748060805084441*^9, 
   3.7480608060372458`*^9}},ExpressionUUID->"87613fc1-ba76-4b32-8605-\
401b3458516f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254414115007*^9},ExpressionUUID->"d03da2b6-9679-433d-a2fe-\
4bfb5051434d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0027390978198038145`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.529729859634268`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74825448131179*^9},ExpressionUUID->"1385e00d-cd1e-4fc4-813f-4b7ece5c1db6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.002284937279155609`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.216396566409458`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482545193927603`*^9},ExpressionUUID->"87e534bd-07d6-4658-87c0-\
1036f00b9b3e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482545222260942`*^9},ExpressionUUID->"4cd6a1e6-fc61-4551-9591-\
36a4164ad582"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254535076082*^9},ExpressionUUID->"29fa286b-0acd-4c93-8259-\
c80b77c76f17"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254543875001*^9},ExpressionUUID->"7bdc3646-6cf1-40e9-a581-\
aa856aba795f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0006402196053151392`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.8656073741605396`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254553121372*^9},ExpressionUUID->"77aa4a69-462c-44f5-a46e-\
28bbd5c7bad7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0019058327861567741`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.709639466875881`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254559973813*^9},ExpressionUUID->"dc2d1e69-9474-42cd-ba87-\
009f187301cf"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254560039329*^9},ExpressionUUID->"78cf00b9-eebf-4665-95b9-\
157ab44ae114"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482545629201193`*^9},ExpressionUUID->"a62e4d91-2b93-4269-af69-\
81926b96325a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00014878474144904702`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.910607321981502`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254566925561*^9},ExpressionUUID->"f10a248c-e280-4bcb-9be7-\
8f729522a85c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254575923223*^9},ExpressionUUID->"bf86685a-8079-4ebb-a660-\
fc760c4c7a7c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254579674448*^9},ExpressionUUID->"b0033957-348e-4190-a72c-\
aca7473d7764"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0000344437583319041`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.967973874527989`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254580743657*^9},ExpressionUUID->"fefd10cb-3a67-4856-8392-\
4669c9f53e19"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482545893339787`*^9},ExpressionUUID->"e94a7585-bd76-4796-9d5d-\
13c0ec5c2c4f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000533579262832213`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"9.210654324846612`*^-7\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482545939289227`*^9},ExpressionUUID->"9872d961-fc05-4916-b177-\
600557d1f6ea"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254603291629*^9},ExpressionUUID->"9b7908ac-aa89-4c98-873f-\
d29fd95f2dd5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254603359212*^9},ExpressionUUID->"1edea585-5984-4e5f-bc61-\
4959ff3bf12a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00012393865184704214`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.306358865062919`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254606564785*^9},ExpressionUUID->"5a8fbcd3-1981-484d-8cea-\
9d6dd6e727cd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.951939038172706`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.451527873331461`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254614660568*^9},ExpressionUUID->"659561b5-8c17-444f-a111-\
fe3b421b8504"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482546167612467`*^9},ExpressionUUID->"773b8474-3552-488a-9ff4-\
8cba21493123"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254616829146*^9},ExpressionUUID->"ed3b836f-6a48-4f71-a28d-\
54641b772672"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482546195279083`*^9},ExpressionUUID->"8ad50d9b-5a1a-4c5d-96e5-\
30f7356e30f0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254623305965*^9},ExpressionUUID->"925c7ddc-028c-4c1b-bc62-\
dd31454c68d6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000028680607833894874`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.83579716498862`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482546242210712`*^9},ExpressionUUID->"1b0446c7-30bf-43f6-9a01-\
3270915a1f13"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254632186466*^9},ExpressionUUID->"88981789-92f7-4e4a-851d-\
1d4edf02a841"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254632252693*^9},ExpressionUUID->"dba0e5ba-4481-45a4-bc25-\
b964be82fc06"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0004447138130739171`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.791859593193969`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254633609623*^9},ExpressionUUID->"800c6a66-207a-4e8c-b5a3-\
20f9db6c2dbe"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254633679049*^9},ExpressionUUID->"ef2383e7-eff1-4f08-8919-\
89431a8dfe95"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00010323583012749379`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.3156239788737405`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254645675585*^9},ExpressionUUID->"d51aedcd-b3a1-4a5b-b666-\
c8294216ed4f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482546457473593`*^9},ExpressionUUID->"00e3cf85-85ac-4f75-b75c-\
01caa23eb404"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.004714493106598932`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.7237294976959434`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74825465429148*^9},ExpressionUUID->"2fe0409b-37df-4756-87db-c51b6f2652b4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.832102756397472`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.2147882211753234`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482546560238457`*^9},ExpressionUUID->"e2c5454c-1426-4789-bcc3-\
36869b7f7c2a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.619515659384359`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.278876673118104`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254657771641*^9},ExpressionUUID->"ec182cb8-14b7-452a-bf9f-\
dbc7ec43dcac"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482546639821777`*^9},ExpressionUUID->"2426a392-a04d-4c78-a064-\
23f200c52da2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74825466627008*^9},ExpressionUUID->"3e70a327-9692-4b4b-9b67-75810fd3e912"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74825466644486*^9},ExpressionUUID->"cd098829-a44b-4e40-8250-47581bc57e24"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482546665106688`*^9},ExpressionUUID->"bf4680ad-eb34-42f5-adb6-\
0d96dc3d01c6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000023880777704852986`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.067305110478932`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254667648925*^9},ExpressionUUID->"3a60d580-6f60-4d9e-82fa-\
0feab2e29a73"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254667718381*^9},ExpressionUUID->"9b50e7a0-9516-4d9d-b3be-\
01edabaa76d9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482546912451267`*^9},ExpressionUUID->"8b968942-a2b5-4d6f-8579-\
4954a2816d07"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00393451907119426`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.488072304910809`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254696537395*^9},ExpressionUUID->"a8324281-55fa-4235-b99e-\
fcfb62e7363d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.214427831355301`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.6116553326420816`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254700264317*^9},ExpressionUUID->"527c3312-182c-44bf-949e-\
8956e163cf2d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.5247810973962976`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.9576798614086844`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254701583796*^9},ExpressionUUID->"1c6b4fa0-0b4e-4955-87df-\
27659471299b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"5.510184738558022`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.0566634445619564`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254703088842*^9},ExpressionUUID->"70b6ab7b-8e44-4dcb-a887-\
fa21f2718138"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482547031592293`*^9},ExpressionUUID->"ca061bb3-465b-4266-b5b0-\
4d5e4c4c9113"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482547096626*^9},ExpressionUUID->"48aa47c7-30ee-4700-802e-47c0b997426b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482547129327383`*^9},ExpressionUUID->"4b1357af-6a78-4dda-96ec-\
f03ee13bebba"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254712999158*^9},ExpressionUUID->"1b8e96c7-ce72-442c-a38a-\
2a0c193a2ddd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254732808626*^9},ExpressionUUID->"ddf97568-af16-42bd-983b-\
159626b62b9c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0032830780344891113`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.415163791934945`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254738038567*^9},ExpressionUUID->"0dbb3c54-c790-4d2a-a87d-\
300b625aa543"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254738104383*^9},ExpressionUUID->"e8206849-e058-4546-943a-\
1ec7b35ac22c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.2689813876660266`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.114052330255258`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254745859823*^9},ExpressionUUID->"6b65e31c-eddf-4934-9cd8-\
f9b3060bbc4e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254745930168*^9},ExpressionUUID->"c189cad7-f556-4e79-9a57-\
0d28b061db54"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.5068828453319045`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.180855690331894`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254745999359*^9},ExpressionUUID->"9efd8cd7-46fd-4880-8199-\
2ecdd58e4378"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482547473230133`*^9},ExpressionUUID->"d800c8a8-5b46-4602-a3f1-\
a7a5cd469308"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254754966969*^9},ExpressionUUID->"1f01e5ee-d73b-442c-ae3e-\
f74171f8d754"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482547550363617`*^9},ExpressionUUID->"72e2ace9-0dea-4400-97f2-\
9952e8d016d6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254773168643*^9},ExpressionUUID->"e5c8ac04-233e-492d-872a-\
ab2786906d66"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"9.682280677821703`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.691252355378603`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482547844066153`*^9},ExpressionUUID->"f5d66726-5dcc-4785-8c07-\
25cf24292edd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.9181902277828275`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.849583472653614`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74825479090268*^9},ExpressionUUID->"832464e4-8fa1-4e0e-a736-a688fc001d6f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254790972865*^9},ExpressionUUID->"85a675b0-1ad5-4e88-b5c6-\
cd8590d475a1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254792653285*^9},ExpressionUUID->"2dd1d750-6e9f-4b8a-a1e3-\
7edac20ef0c9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.2220432029096404`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.4139585310501016`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254811366466*^9},ExpressionUUID->"4a97c072-bad7-4814-9e41-\
5fa85e37e310"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254819170526*^9},ExpressionUUID->"773acff3-35ce-4d4b-b00f-\
0690f7f51c83"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"8.055635805463701`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.452705273687276`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74825482956301*^9},ExpressionUUID->"97621ad7-e6dc-47d6-af20-083ad3439d37"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74825483865246*^9},ExpressionUUID->"da7af457-91c1-4830-8fd5-39e5e6c71f62"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254838719034*^9},ExpressionUUID->"f5371bf5-2e67-4a37-905f-\
3475ca1ffd7a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.8484758758374742`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.516999267033425`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254855789278*^9},ExpressionUUID->"381df703-ce17-4279-9f21-\
43805fac7900"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254863358582*^9},ExpressionUUID->"1ea22716-cb5d-48fa-b042-\
12b54a841e90"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254863415472*^9},ExpressionUUID->"9f7c75d4-ae76-4c50-be41-\
bc7238caf414"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.702093782728902`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.412861511158242`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254868459293*^9},ExpressionUUID->"5f9d1955-bba3-4df7-ab6e-\
d25c9f271975"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254868527281*^9},ExpressionUUID->"4e40ce87-2482-4773-9644-\
40ae32ad1b32"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.5377245049887946`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.914115963874042`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748254889162735*^9},ExpressionUUID->"f05a078d-db74-46f5-87df-\
9a91ca44589b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482548892253723`*^9},ExpressionUUID->"803c3c69-faaa-4a32-bdbf-\
2532aecacfc2"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Lambda]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
     "M3YDataSet"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CoulombPotential", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "CoulombDataSet"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CentrifugalPotential", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}], "L", " ", 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]", "]"}], "[", "r", 
     "]"}], "+", 
    RowBox[{"CoulombPotential", "[", "r", "]"}], "+", 
    RowBox[{"CentrifugalPotential", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", 
    RowBox[{"\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<=", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"RMax", "[", 
           RowBox[{"\[Lambda]", ",", "L"}], "]"}], ",", "\[Lambda]", ",", 
          "L"}], "]"}], ",", 
        RowBox[{"r", ">", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.748059780469162*^9, 3.748059835137163*^9}, {
   3.748060818141473*^9, 3.7480608921357*^9}, 
   3.748061391426217*^9},ExpressionUUID->"81a90459-e4e2-4881-8dd5-\
20f2634da50f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombPhase", "[", 
     RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Arg", "[", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", 
       RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHPlus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHMinus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"+", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombF", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombG", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     "2"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"GammaAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"\[HBar]c", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"phi", "[", "R", "]"}], 
        RowBox[{"CoulombG", "[", 
         RowBox[{"L", ",", 
          FractionBox[
           RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
           RowBox[{"\[HBar]c", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]]}]], ",", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"2", "\[Mu]", " ", "Q\[Alpha]"}]], "\[HBar]c"], "R"}]}], 
         "]"}]], ")"}], "2"]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[HBar]", "=", 
        RowBox[{"6.582", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"GammaAlpha", "[", 
        RowBox[{"R", ",", "L", ",", "phi"}], "]"}]]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.748089207208042*^9, 
  3.7480892096972113`*^9}},ExpressionUUID->"9df1dffb-1694-4f65-af03-\
38a7168f89e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombFactor", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], ")"}], "/", "2"}]}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "-", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "+", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", "1"}], ")"}], "!"}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CoulombFactor", "[", 
      RowBox[{"\[ScriptL]", ",", "\[Eta]"}], "]"}], " ", 
     RowBox[{"WhittakerM", "[", 
      RowBox[{
       RowBox[{"I", " ", "\[Eta]"}], ",", 
       RowBox[{"\[ScriptL]", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"2", " ", "I", " ", "\[Rho]"}]}], "]"}]}], "//", "Re"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"R", ",", "\[Lambda]", ",", "L"}], "]"}], "-", 
            "E\[Alpha]"}], ")"}]}]]}], ",", 
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "\[HBar]c", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"\[Mu]", " ", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"phi", "[", "R", "]"}], 
         RowBox[{"CoulombF", "[", 
          RowBox[{"L", ",", 
           FractionBox[
            RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
            RowBox[{"\[HBar]c", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"2", "E\[Alpha]"}], "\[Mu]"]]}]], ",", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]], "\[HBar]c"], "R"}]}],
           "]"}]}], ")"}], "2"]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[HBar]", "=", 
       RowBox[{"6.582", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{
       "R", ",", "E\[Alpha]", ",", "\[Lambda]", ",", "L", ",", "phi"}], 
       "]"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.748089220308125*^9, {3.748090394959993*^9, 3.748090418205027*^9}, {
   3.748090499829041*^9, 3.748090500275651*^9}, {3.748134261479184*^9, 
   3.748134301456243*^9}},ExpressionUUID->"0bdd38a2-b5eb-4668-90a3-\
b698e02ab385"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Section",
 CellChangeTimes->{{3.748060992882103*^9, 3.748061028085909*^9}, {
  3.748061111161581*^9, 
  3.74806111688805*^9}},ExpressionUUID->"edbbed1b-502a-48b7-b571-\
08f48f96d24b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64417", ",", "0"}],
               "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL0"}], "Input",
 CellChangeTimes->{
  3.748061429302589*^9, {3.748061474491418*^9, 3.748061515398943*^9}, {
   3.748061729060234*^9, 3.748061961962799*^9}, {3.74806206961091*^9, 
   3.748062095155609*^9}, {3.748062138335792*^9, 3.748062139310726*^9}, {
   3.748213739022378*^9, 
   3.748214009715263*^9}},ExpressionUUID->"89b1de16-4ba9-4401-8afd-\
23a156071d4f"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,30,1,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, 
   3.7482553013764153`*^9},ExpressionUUID->"ab5d306a-cdb1-49a3-bf17-\
6a6ba6e21f27"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,30,2,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, 
   3.748255301409904*^9},ExpressionUUID->"4e8b2f6f-49bf-4795-8443-\
4e72f50c5009"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,30,3,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, 
   3.7482553014348087`*^9},ExpressionUUID->"900d52fe-9a33-4368-8314-\
55e878e2b35f"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,30,4,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, 
   3.74825530145717*^9},ExpressionUUID->"b1f97f1d-206c-4a40-aca1-\
8ec00d10232b"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,30,5,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, 
   3.748255302502474*^9},ExpressionUUID->"5762659d-ee8e-4b8d-9f92-\
7bd8b99e2b42"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,30,6,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, 
   3.748255303509582*^9},ExpressionUUID->"4c98cc78-141f-4164-b810-\
35b75c05690d"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,30,7,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, 
   3.7482553045183687`*^9},ExpressionUUID->"0a35e00a-cd9f-498f-bd3e-\
513e1aac9f48"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,30,8,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, 
   3.7482553055228157`*^9},ExpressionUUID->"1ff2f97c-0417-4e98-bd2a-\
17aebc63b490"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c4F94XtvcmK9l776y6h9AyskIhq5DMSippKEnpiyjZRSIrM6TPtYrI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       "]]},
     Annotation[#, "Charting`Private`Tag$2427#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, 
   3.748255308237525*^9},ExpressionUUID->"46e70a20-3803-4579-96cc-\
00225c661deb"],

Cell[BoxData["5.100611220618873`"], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, 
   3.748255308254376*^9},ExpressionUUID->"11d94b85-d79e-4cd6-8c1e-\
6fff91b208f0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
     RowBox[{"N", "\n", 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}]}]}], "//", 
    "Re"}], "//", "N"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74806371063288*^9, 3.748063747823361*^9}, {
   3.748063827480056*^9, 3.748063829135419*^9}, {3.748063889391376*^9, 
   3.7480638903028097`*^9}, 3.7480781544419537`*^9, {3.748078253535596*^9, 
   3.748078271846971*^9}, {3.748078609896141*^9, 3.748078610479699*^9}, {
   3.748089282517755*^9, 
   3.748089287449834*^9}},ExpressionUUID->"89eb571e-8ab9-46e4-9dc0-\
90f4692a8890"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.64417", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{
  3.7480891815787067`*^9, {3.74809042397297*^9, 3.748090444100127*^9}, 
   3.748143229440889*^9, {3.748214023912696*^9, 
   3.748214025416872*^9}},ExpressionUUID->"8ca4485d-5aad-4d31-b4e8-\
7a305ba480d1"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,37,9,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7482140260091457`*^9, 
  3.7482553084796658`*^9},ExpressionUUID->"f69538a5-b40f-430a-8346-\
dd87ce4cacbe"],

Cell[BoxData["31.626689571597996`"], "Output",
 CellChangeTimes->{
  3.748089140974942*^9, {3.7480891863854437`*^9, 3.7480891884462547`*^9}, 
   3.748090444617118*^9, 3.748143230142728*^9, 3.748214026017118*^9, 
   3.748255308513585*^9},ExpressionUUID->"786a7033-f3f0-4d2d-acef-\
bec58de8f38e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.64417", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.7481429921027946`*^9, 3.748143038632484*^9}, {
  3.748143087789072*^9, 3.7481430900444317`*^9}, {3.7482140330486517`*^9, 
  3.7482140348167067`*^9}},ExpressionUUID->"d6a4fa0a-01f6-4533-a3e5-\
f1e7a0666fb3"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,38,10,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7482140355352383`*^9, 
  3.7482553085690203`*^9},ExpressionUUID->"e9394176-0d25-4d01-aa24-\
e3fb147c8c71"],

Cell[BoxData["1.4425457751805548`*^-14"], "Output",
 CellChangeTimes->{{3.748142999962434*^9, 3.748143039125675*^9}, 
   3.74814309100916*^9, 3.748214035541637*^9, 
   3.748255308603798*^9},ExpressionUUID->"184f2c43-0793-4618-ba78-\
a56d4b9931af"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["WKB Approximation", "Section",
 CellChangeTimes->{{3.731744242705182*^9, 3.731744253707851*^9}, {
  3.748211202634659*^9, 
  3.748211205897149*^9}},ExpressionUUID->"6d04f9e7-16ee-4990-b07b-\
709308fb768e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"V", "[", 
     RowBox[{"r", ",", "0.64417", ",", "0"}], "]"}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", "0"}], ")"}], "2"], " ", 
      SuperscriptBox["\[HBar]c", "2"]}], 
     RowBox[{"2", "\[Mu]", " ", 
      SuperscriptBox["r", "2"]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731744148152747*^9, 3.731744208878099*^9}, {
   3.748210738039537*^9, 3.7482107400177813`*^9}, {3.748210775994052*^9, 
   3.7482107907607727`*^9}, 3.748211814687244*^9, 
   3.7482140415847197`*^9},ExpressionUUID->"e4834a08-ccf2-4f8f-bf61-\
ca3e95dac152"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0004085714285714286`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,39,11,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.74821074101931*^9, 3.748210792830244*^9, 
  3.748212153296238*^9, 3.7482140423409758`*^9, 
  3.748255308698216*^9},ExpressionUUID->"7c9797dc-8cb6-410e-b958-\
ac25cd1eebb1"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0004085714285714286`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,39,12,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.74821074101931*^9, 3.748210792830244*^9, 
  3.748212153296238*^9, 3.7482140423409758`*^9, 
  3.748255308721273*^9},ExpressionUUID->"069afd3b-420a-440a-9100-\
bbe767d0d46a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nc41d8fAHAjIysj+17utTNuRlbkvCOlRMpI9kcDlZFKJTQ1lKIyvkKo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       "]]},
     Annotation[#, "Charting`Private`Tag$2577#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 20}, {-144.10607969044332`, 189.55887001998713`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7317441777598867`*^9, 3.7317442098319387`*^9, 
  3.731744331376483*^9, 3.74821074119125*^9, 3.748210793111657*^9, 
  3.748212153579527*^9, 3.748214042526198*^9, 
  3.7482553089240007`*^9},ExpressionUUID->"19b741d5-c880-426f-8f3b-\
eeab01f3fb2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EL0", "=", 
   RowBox[{"Q\[Alpha]", "+", "0.000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1L0", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "0.64417", ",", "0"}], "]"}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "+", "0"}], ")"}], "2"], " ", 
          SuperscriptBox["\[HBar]c", "2"]}], 
         RowBox[{"2", "\[Mu]", " ", 
          SuperscriptBox["r", "2"]}]]}], "\[Equal]", "EL0"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.1"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2L0", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "0.64417", ",", "0"}], "]"}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "+", "0"}], ")"}], "2"], " ", 
          SuperscriptBox["\[HBar]c", "2"]}], 
         RowBox[{"2", "\[Mu]", " ", 
          SuperscriptBox["r", "2"]}]]}], "\[Equal]", "EL0"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "8"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3L0", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "0.64417", ",", "0"}], "]"}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "+", "0"}], ")"}], "2"], " ", 
          SuperscriptBox["\[HBar]c", "2"]}], 
         RowBox[{"2", "\[Mu]", " ", 
          SuperscriptBox["r", "2"]}]]}], "\[Equal]", "EL0"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "30"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"r1L0", ",", "r2L0", ",", "r3L0"}], "}"}]}], "Input",
 CellChangeTimes->{{3.7317442638836603`*^9, 3.731744267082075*^9}, {
  3.731744338774131*^9, 3.731744449660499*^9}, {3.73174457174022*^9, 
  3.731744577922702*^9}, {3.731744819569653*^9, 3.73174482901653*^9}, {
  3.7317465427889357`*^9, 3.731746543827738*^9}, {3.74821080152033*^9, 
  3.748210805504388*^9}, {3.748211816991332*^9, 3.748211819983635*^9}, {
  3.748214045569172*^9, 
  3.748214049697118*^9}},ExpressionUUID->"85bd9eed-0540-4ba0-9d21-\
bc16441d5263"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"30.`\\\", \\\"}\\\"}]\\) \
lies outside the range of data in the interpolating function. Extrapolation \
will be used.\"",2,43,13,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7482108066351547`*^9, 3.7482121538081636`*^9, 
  3.7482140515969477`*^9, 
  3.7482553089792347`*^9},ExpressionUUID->"b310ac3a-e177-4356-b823-\
73afbca92140"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"30.`\\\", \\\"}\\\"}]\\) \
lies outside the range of data in the interpolating function. Extrapolation \
will be used.\"",2,43,14,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7482108066351547`*^9, 3.7482121538081636`*^9, 
  3.7482140515969477`*^9, 
  3.748255308990378*^9},ExpressionUUID->"4f9c312c-b055-449f-8d10-\
99fd3797230d"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"27.69309523890761`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,43,15,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7482108066351547`*^9, 3.7482121538081636`*^9, 
  3.7482140515969477`*^9, 
  3.748255308997835*^9},ExpressionUUID->"e824ed12-91cd-4e33-ad0f-\
7d158f6988e8"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,43,16,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7482108066351547`*^9, 3.7482121538081636`*^9, 
  3.7482140515969477`*^9, 
  3.7482553090054092`*^9},ExpressionUUID->"56756f83-e821-4e4e-9d03-\
8ad870a8148d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.09458823608720371`", ",", "6.891668577187355`", ",", 
   "27.50463562855703`"}], "}"}]], "Output",
 CellChangeTimes->{3.73174654501777*^9, 3.748210806710359*^9, 
  3.748212153896057*^9, 3.748214051685274*^9, 
  3.748255309014018*^9},ExpressionUUID->"b7dfc3c2-931e-4e8a-be2c-\
9466bf446355"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntKL0", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Parallelize", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"2", "\[Mu]"}], 
               SuperscriptBox["\[HBar]c", "2"]], 
              RowBox[{"(", 
               RowBox[{"EL0", "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"V", "[", 
                   RowBox[{"r", ",", "0.64417", ",", "0"}], "]"}], "+", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "0"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[HBar]c", "2"]}], 
                   RowBox[{"2", "\[Mu]", " ", 
                    SuperscriptBox["r", "2"]}]]}], ")"}]}], ")"}]}]]], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "r1L0", ",", "#"}], "}"}]}], "]"}]}], "}"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"r1L0", ",", "r2L0", ",", "0.01"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"IntKL0", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "r1L0", ",", "r2L0"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.731744676289678*^9, 3.731744748981381*^9}, 
   3.7317447838501596`*^9, {3.731744859769758*^9, 3.7317448953039417`*^9}, {
   3.7317449476202793`*^9, 3.731744977955587*^9}, {3.731745061540187*^9, 
   3.731745081829483*^9}, {3.731745120421125*^9, 3.731745120666765*^9}, {
   3.748210813946904*^9, 3.748210814791513*^9}, 3.748211824084744*^9, 
   3.748214055185732*^9},ExpressionUUID->"0c95356b-22ad-488c-af4c-\
bd7fb614b24c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVVmk81AsbnYXKnhLm/89eSV6TaVHK7XlKCiUVKqWQMkXDVdlCWUMpTZIU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       "]]},
     Annotation[#, "Charting`Private`Tag$2676#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.09458823608720371, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.09458823608720371, 6.891668577187355}, {0., 
   2.4925579249170853`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.731745114838608*^9, 3.731745288933448*^9, 
  3.731746713591276*^9, 3.7482108290769444`*^9, 3.748212162241748*^9, 
  3.74821407502612*^9, 
  3.748255317268095*^9},ExpressionUUID->"8bcf1508-01be-43a5-80b4-\
d4e395cc5f79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FL0", "=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{"2", "\[Mu]"}], 
           SuperscriptBox["\[HBar]c", "2"]], 
          RowBox[{"(", 
           RowBox[{"EL0", "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"V", "[", 
               RowBox[{"r", ",", "0.64417", ",", "0"}], "]"}], "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox["1", "2"], "+", "0"}], ")"}], "2"], " ", 
                SuperscriptBox["\[HBar]c", "2"]}], 
               RowBox[{"2", "\[Mu]", " ", 
                SuperscriptBox["r", "2"]}]]}], ")"}]}], ")"}]}]]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"IntKL0", "[", "r", "]"}], "-", 
           FractionBox["\[Pi]", "4"]}], "]"}], ")"}], "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "r1L0", ",", "r2L0"}], "}"}]}], "]"}], ")"}], 
   RowBox[{"-", "1"}]]}]], "Input",
 CellChangeTimes->{{3.7482108335695066`*^9, 3.748210834406249*^9}, 
   3.748211831148903*^9, 
   3.7482140608256197`*^9},ExpressionUUID->"df7ac5ad-b1c4-4b59-8c7b-\
b5ac2ea4f66b"],

Cell[BoxData["0.6994412762027634`"], "Output",
 CellChangeTimes->{3.73174532309302*^9, 3.7317467196592703`*^9, 
  3.748210844646324*^9, 3.748212167279902*^9, 3.748214080119771*^9, 
  3.748255322361038*^9},ExpressionUUID->"cf3769c1-2e3f-4a92-b51e-\
dfa82856786d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Alpha]L0", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]", "=", "1"}], "}"}], ",", 
     RowBox[{"P\[Alpha]", " ", "FL0", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]c", "2"], 
       RowBox[{"4", "\[Mu]"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[Mu]"}], 
             SuperscriptBox["\[HBar]c", "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"V", "[", 
               RowBox[{"r", ",", "0.64417", ",", "0"}], "]"}], "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox["1", "2"], "+", "0"}], ")"}], "2"], " ", 
                SuperscriptBox["\[HBar]c", "2"]}], 
               RowBox[{"2", "\[Mu]", " ", 
                SuperscriptBox["r", "2"]}]], "-", "EL0"}], ")"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "r2L0", ",", "r3L0"}], "}"}]}], "]"}]}], 
       "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"T1d2L0", "=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[HBar]", "=", 
      RowBox[{"6.582", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "13"}]]}]}], "}"}], ",", 
    FractionBox[
     RowBox[{"\[HBar]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "\[CapitalGamma]\[Alpha]L0"]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.731745143180962*^9, 3.731745266403767*^9}, {
   3.731745325441514*^9, 3.7317453746108932`*^9}, {3.731745549106978*^9, 
   3.73174557384894*^9}, {3.731745622841071*^9, 3.731745627496626*^9}, {
   3.731745895088887*^9, 3.731745896488059*^9}, {3.73174984801938*^9, 
   3.731749849220014*^9}, {3.748210846905308*^9, 3.748210860595807*^9}, 
   3.748211833244337*^9, 
   3.7482140624253187`*^9},ExpressionUUID->"1dc3c005-b15e-4ea4-9c2f-\
8aa8841e5079"],

Cell[BoxData["20.776730680985512`"], "Output",
 CellChangeTimes->{3.731745379157312*^9, 3.731745550966803*^9, 
  3.731745594509235*^9, 3.731745629178372*^9, 3.731745999247189*^9, 
  3.731746720814402*^9, 3.7317498513055696`*^9, 3.7482108632735853`*^9, 
  3.748212167515791*^9, 3.7482140803944273`*^9, 
  3.748255322655024*^9},ExpressionUUID->"605fc94a-34a5-4d50-99a7-\
718799575083"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Energy Spectrum", "Section",
 CellChangeTimes->{{3.7481295622489*^9, 
  3.748129572181562*^9}},ExpressionUUID->"b4a03849-4db1-4e6b-885d-\
129a8b561e11"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2List", ",", "WFL2List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64417", ",", "2"}],
               "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2", ",", "WFL2"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL2List", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL2List", "[", 
        RowBox[{"[", 
         RowBox[{"8", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL2Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL2", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL2Normalization"]], 
    RowBox[{"WFL2", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL2"}], "Input",
 CellChangeTimes->{{3.7481297788679037`*^9, 3.748129830891602*^9}, 
   3.748214191626533*^9},ExpressionUUID->"b9635e8e-8bec-40ee-83cf-\
86bb56678a8a"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,50,17,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 
   3.748255322703727*^9},ExpressionUUID->"15e45830-85c7-4666-bae1-\
eda77ce565c7"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,50,18,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 
   3.748255322731614*^9},ExpressionUUID->"566c8065-f88c-4110-ae27-\
0ad907aaa8e7"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,50,19,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 
   3.748255322752619*^9},ExpressionUUID->"473b1978-06b3-42ed-a237-\
015b54ecee0a"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,50,20,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 
   3.74825532277474*^9},ExpressionUUID->"2ba0b953-3548-4c18-b9d2-\
cc4c586018a9"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,50,21,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 
   3.748255323741637*^9},ExpressionUUID->"869712e1-5b34-4666-a1f3-\
71cf540597f9"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,50,22,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 
   3.748255324747299*^9},ExpressionUUID->"cb39f113-dbed-494b-abf6-\
5dc5188b4714"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,50,23,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 
   3.748255325753059*^9},ExpressionUUID->"d3ef3554-b9ce-4081-b844-\
a701e9e3da9d"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,50,24,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 
   3.748255326756172*^9},ExpressionUUID->"bf61a764-8a33-4a41-ac9a-\
f63908af1f3b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUl3c8198Xx+29N9l7liQiOUdFkqTIziqSFikZDUlFIVKRIkSRb4pkhK4i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       "]]},
     Annotation[#, "Charting`Private`Tag$13050#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.748129829048723*^9, 3.748129840718214*^9}, 
   3.748214202716605*^9, 
   3.748255329451232*^9},ExpressionUUID->"2d7a95ab-fedc-4ef7-835f-\
e255a0258e98"],

Cell[BoxData["5.21954861462973`"], "Output",
 CellChangeTimes->{{3.748129829048723*^9, 3.748129840718214*^9}, 
   3.748214202716605*^9, 
   3.748255329462172*^9},ExpressionUUID->"7c29bc98-fc99-446d-bf87-\
d8f3ce82510f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "2"}], "]"}], ",", "EL2", ",", "0.64417", ",", 
     "2", ",", "WFL2Normalized"}], "]"}], "//", "Re"}], "//", "N"}]], "Input",\

 CellChangeTimes->{{3.7481341401992064`*^9, 3.748134142381472*^9}, {
  3.748134313024425*^9, 3.748134318783195*^9}, {3.748214202636682*^9, 
  3.748214204652687*^9}},ExpressionUUID->"4cf7e228-d12d-433c-b6a3-\
98c29614b903"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,56,25,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7481341440703573`*^9, 3.748134321475443*^9, 
  3.748214206369379*^9, 
  3.748255329511821*^9},ExpressionUUID->"a9a15573-67a4-41a3-95e6-\
35ba2df79a4d"],

Cell[BoxData["28.683203141509505`"], "Output",
 CellChangeTimes->{3.7481341440779448`*^9, 3.748134321498557*^9, 
  3.748214206390383*^9, 
  3.748255329537176*^9},ExpressionUUID->"cdbd8733-ea6f-4b2d-b61c-\
5ca03d750764"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "2"}], "]"}], ",", "EL2", ",", "0.64417", ",", 
     "2", ",", "WFL2Normalized"}], "]"}], "//", "Re"}], "//", "N"}]], "Input",\

 CellChangeTimes->{{3.7481429274330378`*^9, 3.74814293025273*^9}, {
  3.748214208260903*^9, 
  3.748214209900745*^9}},ExpressionUUID->"aeb29b28-545b-4a9e-9685-\
8cacd911e4d6"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,57,26,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7481429376680813`*^9, 3.748214210599638*^9, 
  3.7482553295827217`*^9},ExpressionUUID->"b195e594-6d53-46bd-be5b-\
65719b820d5e"],

Cell[BoxData["1.590580633528735`*^-14"], "Output",
 CellChangeTimes->{3.7481429376764297`*^9, 3.748214210625079*^9, 
  3.748255329616351*^9},ExpressionUUID->"dc44074a-442f-48b6-b09d-\
8550d1b647b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4List", ",", "WFL4List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64417", ",", "4"}],
               "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4", ",", "WFL4"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL4List", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL4List", "[", 
        RowBox[{"[", 
         RowBox[{"7", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL4Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL4", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL4Normalization"]], 
    RowBox[{"WFL4", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL4"}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716674274419*^9, 3.731716677369637*^9}, {
   3.748129872200761*^9, 3.7481299154655943`*^9}, 
   3.748214216086237*^9},ExpressionUUID->"dd6e6dfe-88fe-4775-8fb3-\
49becd38b012"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,58,27,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 
   3.748255329668223*^9},ExpressionUUID->"e359a31c-b616-4180-9b4f-\
cdca095bfaec"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,58,28,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 
   3.748255329694326*^9},ExpressionUUID->"eeca90cd-f0a2-4fa6-918e-\
843d4d8f85a1"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,58,29,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 
   3.7482553297151423`*^9},ExpressionUUID->"c3fc34e0-5ed5-4cc1-ac1c-\
3c022ab5651b"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,58,30,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 
   3.748255329741239*^9},ExpressionUUID->"7a853d43-cf61-4d02-8103-\
8398ecb18f9b"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,58,31,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 
   3.748255330714375*^9},ExpressionUUID->"9b6ef620-ffa4-4378-a810-\
b42cc8477b7e"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,58,32,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 
   3.7482553317200212`*^9},ExpressionUUID->"426d7d2d-fe45-4941-8b22-\
426e41a85ec0"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,58,33,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 
   3.748255332737652*^9},ExpressionUUID->"6968fb56-c2e5-479c-b8d0-\
de57910db12d"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,58,34,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 
   3.748255333743672*^9},ExpressionUUID->"6a3ecf82-14e1-4e26-adf1-\
75204596ffec"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8198XtvfeZO9Nyi73kMjIKIQUFTLKiBQqI8TXSJNsMiqlqETyuUbI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       "]]},
     Annotation[#, "Charting`Private`Tag$13354#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7481299137172403`*^9, 3.748129925700152*^9}, 
   3.7482142240665617`*^9, 
   3.748255337054164*^9},ExpressionUUID->"7ce77602-da16-4b56-937d-\
490eace10685"],

Cell[BoxData["5.492402597204659`"], "Output",
 CellChangeTimes->{{3.7481299137172403`*^9, 3.748129925700152*^9}, 
   3.7482142240665617`*^9, 
   3.748255337064972*^9},ExpressionUUID->"1079882d-4cd3-4c2c-8e8c-\
8294d7a39b0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "4"}], "]"}], ",", "EL4", ",", "0.64417", ",", 
     "4", ",", "WFL4Normalized"}], "]"}], "//", "Re"}], "//", "N"}]], "Input",\

 CellChangeTimes->{{3.748134167199396*^9, 3.748134172365199*^9}, {
  3.74813433432732*^9, 3.748134341895094*^9}, {3.748214220850124*^9, 
  3.7482142222902603`*^9}},ExpressionUUID->"20e92527-a207-464a-a475-\
ced816560f06"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,64,35,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748134175500659*^9, 3.748134342314637*^9, 
  3.7482142242668447`*^9, 
  3.748255337119733*^9},ExpressionUUID->"a8cea728-b35a-49b4-9d00-\
923a465a38f1"],

Cell[BoxData["25.99121313123671`"], "Output",
 CellChangeTimes->{3.748134175508771*^9, 3.7481343423418207`*^9, 
  3.748214224287024*^9, 
  3.748255337143738*^9},ExpressionUUID->"2fd75fc5-3bbe-40fb-9d25-\
eb1896f67154"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "4"}], "]"}], ",", "EL4", ",", "0.64417", ",", 
     "4", ",", "WFL4Normalized"}], "]"}], "//", "Re"}], "//", "N"}]], "Input",\

 CellChangeTimes->{
  3.748143267768265*^9, {3.748214227156952*^9, 
   3.748214228684629*^9}},ExpressionUUID->"8c7ee01a-6624-45c0-938e-\
1533c97c4bb6"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,65,36,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748143268379404*^9, 3.7482142291582623`*^9, 
  3.748255337190773*^9},ExpressionUUID->"424ef2df-8b54-4bc0-9612-\
e8fa7fc55505"],

Cell[BoxData["1.7553219695476665`*^-14"], "Output",
 CellChangeTimes->{3.748143268388421*^9, 3.7482142291790123`*^9, 
  3.748255337224597*^9},ExpressionUUID->"26a5b6c1-b858-4eb6-8676-\
9ba3f288b113"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL6List", ",", "WFL6List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64417", ",", "6"}],
               "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL6", ",", "WFL6"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL6List", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL6List", "[", 
        RowBox[{"[", 
         RowBox[{"6", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL6Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL6", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL6Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL6Normalization"]], 
    RowBox[{"WFL6", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL6Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL6"}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.74812995235424*^9, 3.748129975049862*^9}, 3.7481300263621798`*^9, 
   3.748214232358665*^9},ExpressionUUID->"611a0af3-5285-4468-8aa6-\
bc53c786a940"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,66,37,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748129976920074*^9, 3.7481300299429092`*^9, 
  3.748214233961504*^9, 
  3.748255338295574*^9},ExpressionUUID->"b1666d45-1fd7-4a0e-9592-\
6e2260bdfc6c"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,66,38,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748129976920074*^9, 3.7481300299429092`*^9, 
  3.748214233961504*^9, 
  3.748255339300249*^9},ExpressionUUID->"3c0f4181-5108-445d-b8f9-\
b1b3eda9be76"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,66,39,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748129976920074*^9, 3.7481300299429092`*^9, 
  3.748214233961504*^9, 
  3.74825534030829*^9},ExpressionUUID->"3a8b05d4-2d8b-4ec8-83e2-9d69d6f4f630"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,66,40,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748129976920074*^9, 3.7481300299429092`*^9, 
  3.748214233961504*^9, 
  3.74825534131022*^9},ExpressionUUID->"68a4b259-874c-490d-86f9-7aa9994185cf"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUWXc81t8Xt0fZe2Xv0RAN6x5No6yItKhElJGRGVkhfNEgqSQrlULZnmtl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       "]]},
     Annotation[#, "Charting`Private`Tag$13644#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.748130023376239*^9, 3.748130035197484*^9}, 
   3.748214239257297*^9, 
   3.7482553435952873`*^9},ExpressionUUID->"24c4879a-6890-4d96-8259-\
0e66e8ed5302"],

Cell[BoxData["5.908889767065659`"], "Output",
 CellChangeTimes->{{3.748130023376239*^9, 3.748130035197484*^9}, 
   3.748214239257297*^9, 
   3.748255343606821*^9},ExpressionUUID->"0041230a-0774-4110-a4e9-\
65e88bba06a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "6"}], "]"}], ",", "EL6", ",", "0.64417", ",", 
     "6", ",", "WFL6Normalized"}], "]"}], "//", "Re"}], "//", "N"}]], "Input",\

 CellChangeTimes->{{3.748134184982501*^9, 3.7481341881649637`*^9}, {
  3.748134347798792*^9, 3.748134354958699*^9}, {3.74821423679464*^9, 
  3.748214238421814*^9}},ExpressionUUID->"16437666-81df-4847-bfe4-\
659d9e988e83"],

Cell[BoxData["29.292785766068917`"], "Output",
 CellChangeTimes->{3.748134189007927*^9, 3.748134355311462*^9, 
  3.748214243069826*^9, 
  3.748255343667499*^9},ExpressionUUID->"80823ccc-4d86-4b9d-8561-\
2544b5ec98ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "6"}], "]"}], ",", "EL6", ",", "0.64417", ",", 
     "6", ",", "WFL6Normalized"}], "]"}], "//", "Re"}], "//", "N"}]], "Input",\

 CellChangeTimes->{
  3.748143370806518*^9, {3.748214240085034*^9, 
   3.748214241628799*^9}},ExpressionUUID->"79f3e0fa-4a9d-4751-96cf-\
2ac679b43621"],

Cell[BoxData["1.5574806639695774`*^-14"], "Output",
 CellChangeTimes->{3.748143373506044*^9, 3.748214244810485*^9, 
  3.748255343720006*^9},ExpressionUUID->"c73d64ee-af20-43f8-bfa7-\
5c8a0672e7c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL8List", ",", "WFL8List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64417", ",", "8"}],
               "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL8", ",", "WFL8"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL8List", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL8List", "[", 
        RowBox[{"[", 
         RowBox[{"5", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL8Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL8", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL8Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL8Normalization"]], 
    RowBox[{"WFL8", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL8Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL8"}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.7317167328682547`*^9, 3.731716759335639*^9}, {3.731716824858485*^9, 
   3.731716827407872*^9}, {3.7481300596813517`*^9, 3.748130098495689*^9}, 
   3.748214248542597*^9},ExpressionUUID->"157abc80-463d-4ed5-8c89-\
204dad08513a"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,74,41,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481300869010973`*^9, 3.7481301000416517`*^9}, 
   3.748214249572612*^9, 
   3.7482553437782173`*^9},ExpressionUUID->"98f336bb-5df8-428c-8a70-\
670b5e0ebf25"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,74,42,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481300869010973`*^9, 3.7481301000416517`*^9}, 
   3.748214249572612*^9, 
   3.748255343801738*^9},ExpressionUUID->"da2adabc-43c8-4fae-8c94-\
b4588a74e804"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,74,43,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481300869010973`*^9, 3.7481301000416517`*^9}, 
   3.748214249572612*^9, 
   3.748255343822242*^9},ExpressionUUID->"ea90e8e7-bbef-4498-a390-\
ef2c4086372b"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,74,44,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481300869010973`*^9, 3.7481301000416517`*^9}, 
   3.748214249572612*^9, 
   3.7482553438423347`*^9},ExpressionUUID->"a2d72f5f-8ca5-4045-961d-\
f79dc593d0f1"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,74,45,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481300869010973`*^9, 3.7481301000416517`*^9}, 
   3.748214249572612*^9, 
   3.7482553448217907`*^9},ExpressionUUID->"0167aa97-9b6e-4f95-bf0f-\
d650026b15db"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,74,46,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481300869010973`*^9, 3.7481301000416517`*^9}, 
   3.748214249572612*^9, 
   3.748255345831419*^9},ExpressionUUID->"808e4ffd-b0fc-4316-b726-\
ce8b2e236fa8"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,74,47,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481300869010973`*^9, 3.7481301000416517`*^9}, 
   3.748214249572612*^9, 
   3.7482553468980227`*^9},ExpressionUUID->"42926df7-24f4-40d2-81b2-\
7276c5a22360"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,74,48,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481300869010973`*^9, 3.7481301000416517`*^9}, 
   3.748214249572612*^9, 
   3.7482553479140663`*^9},ExpressionUUID->"71fe02b6-a055-4082-9a3d-\
ba7daab29a9b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8lu8Xlr33CtmbiPoi8Z4bpUKSvcqIhMhKVmWkrESpZIUyQmVlJB6R
LXuP12vvPUoZP7+/ns/53Gdc59znPs91BGzv6tsTExERXSAlIvr/dwff9FM4
Mg5Xpn1z+G8v77meFE5ftQEPiG/58EpnlnAOsbXbcg4EQ92uY5BRJ8l3b72c
fpKBF3Dfe7Z/lfe6ik1RS87hszfQ1Vxt5036UkWHffnBP40k8CyhPdW8VaaS
pPI0+19AKrjfQ2R8bQMqTCscL3b700H1fHwKVeaWypN32f6/5TMg8KJSp+gv
OtU9vbP228+yYPttiPXSWSFVD+Jm3c25j+AbzxrXna2gOldkrrSukQcrr/uV
lRovqd6wXxRYTfkMOUr93Er3zFSdaKpCdwLyAUUaLG023VYVtnvidy+nAGpj
GiqN6e6rjn3XvbvVXwh2k00LQ28eqyawcdh5khXD7Xayq441saqGrmOmG/Jf
QTj59lhcfrIqQ0PWFXfrEtCrUAl+I5it2sznpr72rBQiiy6J/xAsUg31UVK8
W1EGdf7+iok5laqok0h6Za4cJIMetow8rVf9J9HE78JeAUGvHF+Gt3SolgTH
si1pfAeD5IslyckDqm7DZtTO7pVgFqz/T6pmXFXqjODhfEoVfJe5JuGsNq86
E7WwebsVg4OfP1/7l62rdniYbW0GVENS5xbh8/M/qjLvKl2LWH4Ad1Sob2w3
ES6yRWDeI+cH3HCh1PvXRo6b+x16U16tBpj2JxL7EulxmsILo+v9NXDNlhiL
NWXFfdDTNS1wrQVnFf6Xr9q5cMceFHa5kf0EKvFVwf7HArgbH9mvnEr6Cdrm
mm62paK4771+DavydWBluf9AVvUk7jjxmNqXpjoQ0YhL/P5FHucto/Hd1boe
bPskyZS/KeJ6zLMUZH7XA72bj97nNVWc3FOaguVnDWA8LGnG0aCOiy66K/VJ
uBHkdEUuYM4XcUtj3Rl3KhohY5M0QZT+Cu4yrRK/tH4T4GMEHwqtXMNlKiUl
LM41gX3b19UwMmMcqT0RW+6jZth8R533ctEcZxNr99yJvQVyaCyk/GyscVWV
jVSSn1qgOf3f4YvBmzieBenH8xqt8OHsZEDIlgPOjz32IHuoFVakwsJLW+7g
+tW3fW67/wKaa5mTq6ruuDN3zTbFKNugLNqgMe+FF+5FYqXLbEobWNxiGMN5
++DWGgTmMv9rh3Txgjtk+wG4K1uhtrda2+HOFTHSOd4gnBHjvZUXch1QmlzO
RiHxGPdYNCt3I6ADxl55DVLlPsUVqgze1m/sALePhZEFxZG4cX0a0UKWTkj1
uX1YLhWDY3RUnWSy6gTSp7d09btf4HCP7qa653SCwaoPQ+fwK5zLq7Trndud
gAtLHtrXe4tLyu3mklPrgk6xzR/tkIxr/kE2EBPVBc8D9eM1hlNxu/2Kr9b6
uyCVOnrMzvY9rkye0jpLohtYP9LZPXmUifN+NiB5w78brEaVsHqaHNyZuext
1l/dcPudc4MR62fchrpvdQtvDzzhsSIeMCjA5Sdfjgx264GZ3CKVoYUinOuf
48Zna3rgs77ewGR/CU7aYIF/jaUXbJ2INjyEv+EWPn1bzLTvhdVdRqnZoUpc
NmVkyfXSXhD+act/geQH7tZNiyBWqj4wpJsJ7DGrxQlXSem0mPeBK7GQStvv
Otwk5x57cF4flM4s3fSYasSle7aOKx30gaiF9EyCWCvOui0pb/VqPxjIfnJu
aGrH8Uq43M9M6wccT1ME60InbiREVf36Zj8MvHnfZCjeg0vA09GxXhiA3hc9
EQcf+nCmZ/H9za8HoOYZg3CP/SCOPe5zetDcAFyRHi6jcB/B9a48dFFSHgQ7
JcFIjV9juLjLV5VWIwdBtnjqZ1/1OE7/Ax9J5uggVDVd4vzTPIljPFz9ZSk7
BL+Y7w4JUM3g2syq41mChiDXzQmVP5rDRRXH3GzuGoICuhhB99OLOC0GG5kg
4WFIoNNP1pVYwVE6ye0qeg9DcNNsl3HRGq7h57GfKw3D0KTrx5Lus4F7wtcV
nXF8BHj3gzNfOmzhzvulm1k6j0DOdUWJ2yE7uGpZjdUm+lF4uN42+fXqP9zD
CJZvgdajoIXr5i+nOMCpTE8+Viwcha+zUoojD4jgLxRfXSHBg45LvxUlJzGU
JzzmyjDCAxEPiUd+Dwn4bBtOW2ThgZyyVFGzhAwU9ETymXfxcFp+yMIKo4BC
svoLgUlj8OGLLY2sAS24W79mVFwZA9qH6Ve6Jukh/nrR8g4fAWRdxdoXuhnh
dwS3QdclAnwd5p7TucYMxmUhZZ/cCdBH+e9z3yILfJ1ePBGeQID87Q12hww2
YGUxDLGrJYDSC4787Ucc0OUirMvNNg7okaHhnVRukEuMKtpRHQe2wcc79Qsn
IKZxi7Pr1jisXeO8FyLLD6vblg8/PR+Htrs7oX2PBEBXqG4yrGwcInkkTuXN
CsInvZOX7cbHgXr54+ebt4WPcL/6DNQT4FrwJvoOiSg0D9j77lhMAH0py6nQ
aAmQIG/Ddz6egI037Q1NQVIQdlrh/KdPE8BbNfOh+dVJmLVO+RjWNwEOutaf
9VplQTOanMHucAK2hQd5k1jkIKPC1QvEJ+F2jc0TJUN5IJ3vG+S6Ngk3Mph4
iT6ehlqNrA+d6ZNw8r9NZr2XCnAq+sv878ZJeIjmZHQZlCBloFSGd3USql4n
bBalngUfl8Yyp3NTkHLM3Ps7hSrMlHbsx9hMwXi9np7PGA4MiAfVS59OAeuX
+gmH2whk3sy3kvRMAYOi77h3sDokja8zSf6dAprWE5z0GRpAJf3XWI9/Gpjx
ngzDfedhqpp6POnONLAlGt0odboI+jQsorUvpuGcHZ+cSNslwIy4nefLpiGK
j7UtVEMLEhaktv8jm4ES119mXA5XgPK/M8qWUjNwS3/y4RD7Vbj3SOVR8LUZ
UNxMpO120QM91itU7ckzQK1S8H3UQB8qbxjpbtfOQOQczsjG1AAkP15/yb0w
A3O6fDhxR0Mgw7meuK0wC7aBDiw2BcbgEeZtG205C4fu4uMt8yZA6HqYVRw8
C4s/+AadT5nBN4fncsfaZ6G7c6HMdsEC3GLzLyQ4zMGJ5BhlbUYbwA+XRVQ/
mwPFwAjPgyUb0Bb90T5TNAfOttY6zN22IFrRaXaaaB7+ee2tpH23g5dkQylm
ovPgUzT3tK7aHoj0JiYf6cyDsV6fw9v2WzA8teHSGj8PNmQbXSX0jnBJ9l/h
RtU8JGxdf18KTlDiS/KHc3oeVF+T2/cHOEMMPWuwvdwC7IsmOP3hcQVNpf9e
HzQtgI/lAsncoTsUB6sOC68twPlBSWv7Ng8Q+HWBX5t9ER5Gq3XFfPCEPRvj
nDe2i3Dxi/VQz+174Jh3Y7UybBGClscVbUy8oW/n1pmpz4uwt2djEKJ7Hwoi
71ed+rcIPnf0CP4mvsDb94jERGAJTHMKyNsc/SCKP+zSg4tLkPrz4vSnUH+4
9TW+q+nlErhlOrZzDj8AnrHyGVvpZei24mPfDAoCok33+KZryzDzt6LCVi4Y
psgltU7dX4YeWfJ0l5lg+CST8Gn/xzI8deFpG7V5DC/U9a3sZpdBzkRTIUw8
FLyNqZlaaFfga8Eyv+l2KOAe+nnFm6yAuAw+8XfaUxB8IS96GLAC3j+yjRiC
w4A8c6HfPn0FKByo7UZvh0PbL/Nzp5dXYKH1S+Yp7UiwOnGOuC14Fca4N7CB
W8/hvNxm0ZnsVeAlOeiyQTEgfiHXPvHXKhQ5Rrtrd8aAT8kzuzO0awBahXe0
DmMB4fcbjpmswUv7fHLJ6DiQnxvk/+q4Bm4ltXwbKq9AeOOr7+2ANajzI5fX
W3sFlOSuUu1pa1B99/kgv/0b6DyJj05aWoN3llFz5uEJ8FPx2+zVwzX4/W4/
ltMqEUrUXiMS5nU4nz1wwKycBAlGuhuOiutAEGFkZyZKAdsHVUaKwetQ1Umj
pj6bCoZPEz4vxK0DLfvF+LO300Az1psiJWsdVgTDVgWX0kAyQ6ac9Nc6nFq2
ntzaS4eN1hSeLo4NyMVNDBZpZMBUn9+9UMkNeJJ/8pbZaAb0EYzblFQ3YOLM
mXU1v0z4tkUf+M52A0yq5OhIqrIghOfR5J1PG8Dfe6FJzzUHWO9Y5VBobAKH
zpNmMtV8kKR4X69nsgk/ZJb0Ob8c8e70mYm3zptQx1/v4ChUAHcGXLil4zZB
6bFX+yBzIfw8HxClN70Jvx7xM7nQFcPQGJb9dncTsvPeuK7EFsOaH0ndBN0W
1E6WGrRzfgWegoh9L4UtEGMn7f5+sgS8Trx1fft0C5qDOqXfeJVBRNlIxETi
FliUucXcoi2HVAP+LKn8LYC2mfM5meXQGp41VjmwBX58knVxE99AeOer3oTE
NnzvvSLJ4lMJ3W1d8lKt26BBJ4bwUT9gzpH9qhdhGx43TvQ8XPoBB6TmzpVb
29DUdVPc+EoNSJ4bf3/1xA48GTr9J525FoKzVlm9XHeg8v4QCsr9CfKBtL+/
M/4GNacCJn7WRnghp1mha/QHLokYqn3LaAfZYbOLqrf/gJWVWXEWfQe0Pnbp
lvL/A7Ji2SuVWh1APhC3SJn2B1pkJWl+1HaA/8NJ7tqlP7DD+1CosawT7FoC
AxQf74Lo6etprbndoGBfocpf9BeuszZxxrzth2769ib6+r8gw2HrENrfD25l
E0b7A39B6WW9jDrbwBEvpnYdOvgLDeY2mfvPB4Cv0DQlTusfkM0ek58PGgTK
w+0Dyol/kGCqfNivPwwZ2VSRv7f+QchLm+M/I4ZBXf8ExwzFHpwX7gzhrxmG
gIzzsrUn90C/0MKfRXYE1rRfWj3w3YNWWgkDtWOjMBh/qnqdcR9ufVKJyAvC
Q0J3LoO3yD6MWjRQxxXgwZxezOrv2X24Y9LYbU/Aw0jIiQPim/tw8vT+jxzl
MUiuir/y9P4+nGN9eZPh1hjc2GVJponahysMW3JqMWNAcKVWYf26D+krORWr
hDFI+xgaGd+0D/LKdQJfSAhgO0U0zIPfB6/hjGocOwGmzH77ilAcwNCMMqvZ
WQJkxHk0feQ+gOOGJtMjlwlwq32ZU+bUAegl7V3INSPA3PmpUgWzA8g3PnOZ
6z4BPj6yoqhwOYBpn1yd4scEcPo2ZAzBB7DWFpQeGUsAqW2jzNrXB0CgL2dN
TibAkmzn9sXcA7gi0+g1nU2AT046F1qxA3i9V59mU0QA14yGOL2eA/i89iuc
vvKIFxHUp3rmDmBBr1Bsvo4Aa1xVp832j/T7I0JWfhGgwOhsyCjTISS3nS7i
7iWAR0xxl43oIXCFdg25DBPgdIus4IzyIWwcMz05QSDAFlmuu9PVQ8jsI16+
N33Es5Doj5Wbh8C2M+YsOk8Ab/80Rk+fQ5jz0KJdXySAYgmP9e+oQyigclLr
XibAn7U3X/zTDkHQMv958woByqVYDg+/HoJAjeGzniPZ71a07uPmQzB60zax
cqR/Lo0qhXLsEMSXrmhzLBFgb/jxctTmEZ4g+VfaR/Fu0ASmUJISodf/AtPD
j/Bg2ar1WvREqEza2LH9CC+/5r/lKE4ipOJpusV1lE/gZBlbuyARYqIQu+nU
QwBCoLcq00kiBKcaFipaCaDGe8beQJEI5Rsw9NH9JEB6xXrUKzUidKGB4cmN
bwQgNvtS3K9NhPJsfD3yvhz1w86dkePGROjc92OSO+8JUPtSktTSmgjN8Nbp
K78hwOO2DAOCFxGKiMih+OR31C/ON/0FHxGhD03GpoNOBLhAJfDeLpwI3Wkg
+/DvqD/IzydtzCUTobi/NI28/x31z7gZl1Q2EdKy1ZThFSBAw0MOdZdCIvSo
ZSGXkZYAYeUvYtfriVDijSKDhMoxmDPWKz/dSYQim8JOnHw2Bpe36MbvDROh
K1UMH9+bjwG1bPipv6tEaHL3++y5VTxEfnjUTnz8GMqaHXERPjzi8WccmdmE
jqE6muhSVmwUKH/qG4mdPIYOPvVEHnswCo8nRYa11Y6ha86yYf0bIxAg2DoT
53gMpb26EP+lfhiUC79KZHkeQx9+89yqPNoz/qi9u1P+4BhKWPSJHzraQ+7Z
eGyMxh5DX1q7BvX8h8A1lfNA9NsxZFz+yfsN0yBInyJWO/vzGPKerfgXXjgA
C9hiiHbbMVT69e/7vGsD4DBWReU2cQyJR/TXvo7oB2tee7ZyamJ0rYz/7tvZ
XriWVCCtbUGMbGSNDScMuoBROvHudXtilOGqqZU31AltFY8L794lRqUW7OaM
1p2gNWyiFBdCjPjrH6Q23uoAda4DjdFcYtQ8FJI52tQKZ+K1LO7uEaPzefPn
35n+BI64yfCXySSI+bV/1h3Ol8Ap9fXxn0wSVPTYTXbleChw1Tx5dD2fBNmH
Nl0jI7cG3jWJe2K1JOhRvAkxpWw0JqLjZl0xR4LEXpbMPk/Ixk6T7itMniZF
Oq/lqj4IV2JnEtvkLqmSIisbZmUJRQxTkE+V/qRJikgPyGfS3ldjytYagvfN
SNHkxZXj9V9qMLXv4XQ0j0jRKCmsrn2tx656sU/JN5Oi30PvqYsd2jA9mjn8
m25SRKJ0wmXCoB3TTy8f3BshRUs1S58aeDsw4w7L9vpVUgRdO3UvSDux69Lv
v5mzkSFs1e9FJNaF3aj1+orxkqGXqbPpiZLdmLW5Zr6w+NF5Ur+xYFw3Zhc2
n7GiTIaMyUu8HG17MOcp2dhgazJ0zmXWbXWhF7vjfyxq1pEM/eFOsi+61Ie5
Mnc/0fEkQyHPV+wyP/RhHsg7gP0JGZqJsGveN+7HfJO+O+TkkiGTsKC9lx8G
ML/T0bYMX8kQr61k/P7GABbQbHXdq4oMndaT/mwJg1jgH2IDXCcZ0uWkkxrs
HMSeGl7Gde2Qoff7FrdOjA5hXMVtXMTHyFEMPmg6mG8Y+8xi+FuOhhwdG4/I
Urcaxvq6buTH8pGjjcxV9qq+YcxJfirqhwQ5qhZkVXGmH8H2Yx0d10+TI9PY
L0IWGiOY8DUvwWuXyFGGdaX0/IcRrCx/9yBQnxxxjHWv+3eOYDqMj4bzLcmR
A2d8n8q/EYxwl7SMcIscdQX0CQoLjmKe7eFxjO7kyI9w7aSs5ihGLsvgjvzJ
kXd/z20zh1EsITruilsoOXJaSy5LDh3FZFaOS6Y+J0ePMu0W/6aOYjVX3pF3
vCVH5TYhL5zKRzHjT8KTh+/JUSQyFlpuG8UWaHMw2c/kSOVpl3/A+Cj28I5s
klUZObrfXnz++PooxtRa7PO8hhz9Sru0UrU/in2QUjbCWslRH6FX3YUCjylF
YnKrfeQIimj5BOnxWOvCeXq+cXI03UvADzPhMWut5gXdxf/HuzSbwIzHtj5e
bXi4TY7sYjaLLBnx2FOq3vefD8nRCG+xsRANHuNyNA/EU1GgkJ0+tESMxz43
jlnSs1KgWp0nbt9+j2Lq4vZncbwUyH5DcTVyfhTre7rA5ipOgWKULYXsBkYx
p9m7G8nyFOhmvgWn+s9RbF9zu+2XCgW6CO90JD6NYjGZfrn7mhSIlPsSBdfL
UUyYnCjs5DUKdGPrZjmH9yhWZh9qd92CAinK2v4RMh7FdOqo1Z7ZU6C2pi5h
9dOjGEE45kTlXQq0HGHBdo/u6H4es/1d8qVA5uxbp6unRrAEDf4inWgKVCc5
5vo5YgSTeZ/xPCCeAglTO/4xMxvBaoil7uSlUyAuMR9FGZERbP7HfyK0pRTI
2KCw0r54GAsQqDim8oMCCVFy5HffH8YYgxDeuYUC7eJvrD9SGsaUkPablrEj
PAEv3fMKhrDWdx2e/+Yp0IWBL+/OOg1h1odGelJbFEgju8SXj38Ie1plTRVJ
SYnak9RamR4PYn0q3v5acpQoR3Tf1eXkAOaU9M/E7xwlkuJPvh/f2Y/t/ws8
k3OBEn2rXae64dmPCVdELlOZU6LzxH7aI1/6MM+zaVZNwZTo57g9YyVdL6aV
Sr+lHUWJZNsvKUpl9WCCFAFhba8oUXPd4GADrgfr6DEu6M6mRGcs6+eKb3dj
Mm60JPg2SmTYdLLPLrsTm8u8n7nBRYWU8Io3fmAtmCWr7jJ3ERU6mX369YW1
r9hp/4qglO9UyL1Dj22zqgijnhBnF6inQjlKfD7DkQVY+RcSEB2kQlY/KeZf
qudg7NrlMacOqZBEplCx7mEM1hEkfOaCNjU6Rz1m0cOYC+dX//q5TlKjC89Z
X/1YaADfS3GSP5aoUWddzUWdhUb4nHZyiGWHGu3+oFUom20CTkPrs+WUNEiA
lu8u/UgLLJXV/SaRoUGM9KmpytntIMBslWWsSIMaX3+55H3En42d/xh/RDTo
HzuuyB3rgOoTUiW6BkfngZt9Chmd8DI4xuutDw0acBP6b+FGNzQOSwgvBdGg
htJmQZembtg7U9uNi6RBM/7DVXryPXBrdlt+KpkGkc942lEe9oCyjsW6TC0N
4sRyf/uG9MHdjK3UoFYatPiPtpaM0AcfDp7p9fTSIK6mxbkS5X6gL6j+4jtH
g55mfHp/daEfJthEXX/S0SKJgdW1LrlB4LiLneDgoEVm9MZPEh4Ogk6j6S9H
flpEOvE66krTIJT4RUoznKZFbodoyNZ0CBa7hUdsVGiR7GE9bUnSEPCfrIos
vkCLPrASGU3ihyBibG3BzJQW5ePck1MthwFTikjIs6FF/X+UJeXih2ErVkjr
0IkWnVyaF3jUOQw3zht//PCAFlmVOBWZqY7Ay+RV099PaNHM6E26gbsj0LgT
RqkVQ4v+ZTzao04dAfmPFQ6r6bSIoOiIC9wdAQdiIw71PFpkPeoSXy44CkkW
K/VxX2nR618ppcmXR6Gz+Kn3bBUtosj6mCvgOgrk9AKiyo20KM2A9eKlmFE4
5/CtN6qTFvE2fAxizh8Ft2qD0LEhWvT2xK6d969RyDi+fEZ+ihYp/kgN9Z4b
hSGPJ1OPl4/wT+pPsB7DA0MrX1z/Di2iu8zx8RIHHs6LlGtIEtGhnv1LZKxS
ePB9qL8ZQEWHFtzqZ31V8PC5fzG9nZkO1X8nXfHQxsPkqVB9QR469ONF1Sci
UzxwRvAS3xOhQ7Nx0f2itnjQmSwtaJChQ76Z3sNjjngIUrlmw6VEh2qnP8VK
38XDpRspG4rqdMhw3e/daQ880Acuhhjp0KGyZ6UsNkdyb5oSm6cxHRK8m8pf
cqSfVBuaGWN9hM/L+IuiEx5uTncpfnaiQ7/CjQombPBH+zR/U4sXHTr8p9RQ
boyHdXEX8/mHdOgCsVPxj0t4KNP6tkgeToee07r2/FHEw6M7FA+EX9Khtki2
77bCeNCMNqRXT6ZDr2UoRUnp8UCXn/bOKosOVYa+px3dGoWezpVTDwrojvhZ
WPb6wCgkbp6rSaigQ+Z6pbWa30bBli3coKyODt0r8qDHx4/CmqmQ9+YgHXLu
DOCduTIKpX5uFExTdKj32uwZK+FReJhUGS+zQodupuY8kf4zArQEkwpHYnrk
QXdyrf/NCHQfy9B5SkuPgkOHU6pvjkCC0MboB3Z6VCwXy8V8cgTEHKKICJL0
6CAnrYyqbBhWwgZj98/Qo13T3rpvvsNQnCMqxA30KCq8y3VF6Wj/XKm+YGxA
j0RohYd3vgzBjXvbEa3+9CjOMJLY6Gh/FXmjzrMQSo9WMkSXxmQHj+bF808U
MfTI60Rik+jIAPjtSXSof6BH0ckejAwyA/Aq5AZbeSs9yniT+kalrA9aYxve
ZZxgQAfmXjynXLvhZRGrXK0YA3J6sVIyuNcF5r02NQQ5BvSejC2tL7wL5jj3
prg1GdDTB9IreymdQJJ6SvKFKwMSx+PL77i2g/Lnt8UPMQaUcTdv3VS/Ac73
t+2vNDIg8ok/hkQm9aBLRHrRqosBfb1C+4vUvA5u6rsOwvRRvJGemPMWtaDp
L/AokIwRlQzSMr1JqAI3vp33alKM6PCmaorxsTz46fBuudabEUUUTqbezi7C
Lu+dZQ7wZ0SSquIj9yu/Ym0xPQpnAhnRjGvKvkBnKTZYThX4IZwRXX5xP2p9
owJbofFiDk068l+jVMfLUINx5l9S1KxhRHRVuvsMf5uw5POTFgf1jGj68ikX
vrVmTHDwQWBJCyMqTHN+fmuqBTtJXNQk2suIqDifDpE2/MLUDU9YUswxolVy
cv/h8g7szp/1wEY6JiQf9Ob0jEwPpux+i32GmQlVB/hmPU3twSgXhnJJOJkQ
/Ux6eAJjL5YxXNuHE2RCok8uXa1e7MXwVa+kvyowIbWRTIcPz/qxPEXqmq5z
TMjLy4aqcL0f88t/aLKGmFARXYfWtsEAxp7uECylzYSmTYLy+pgHsauhZwfS
rJgQNUm9TqPvEMZ78MkFs2NCfCXXVdLahrAlb0GSUUcmFPnEWDhQYBgLu00j
w+nFhIK+iDtx/hjGjMcf1f7ny4SucZ9R7Kc74pPmW6YGD4/wjw1dDDcdwaq1
R0Oiw5jQSxbnirjZESz657Xjec+YEJcle/+m1ChmqVr/uenFUf79uqMKrqPY
rsyXQdJkJnSynoxwdmkUk2cOkvUvYEKVrdsOp9vwGFHk9s/4EibEMHLQKHds
DGsjcTIvqWBCU792Ig7kxjDnbf3Q9Tom9Hg4+OVw1Bim7NrAxdDChEbv0fuu
lYxhlLPn8qU7mNARYdlqxY9hHwaEhx2GmJB9mpzDKAsB87j21i10jAkl/qz7
5SBMwFAzHfn7KSa028dV2X2agNFrBCdWzzMha0oijRPqBGy0YucUfoUJPZ+L
uKdxlYDlnXGu/7fJhEiXwsUvWRAwv09jFsd3mVBzHl765C0CdknUcF3hgAkR
+Afq1u4SMPZ3jU8MSZiR7LF5plgfAjbFocrjQcmMRtbTZhkCCVhhTEHBczpm
JNJ/jPPuEwIWSCV68RMzMxJN1x/4HEnArgYnjDRzMCOeWJLN1ucEjPcfvccc
DzNieOdG1/KCgC15hlCQCzKj6F3bnZw4AvZt6XeSkBgziiIWJHF9RcDC7O/I
q0kzo/3PayXMR7IxntBwQ44Z/dgqupzwkoAJmxhdD1BgRlK40lDyWAK20d60
8fYcM7rvX3/S7BkBq76ECytFzCisTIf7RRgBi/5ReKL3AjOakrwnWRhMwCyV
xYo2tJiRrl83b4U/AZMsSrzEqMeMUqdlyz97ErBdKUb8SSNm1KkWLBjtRMB2
krmCTpszI6ZXXz2jrAnYFoOI8FkrZlTRYCEQYkTA1oNkG3B2R/mPtbR4XiZg
K5tnnc47MiNr9uQDKxUCtmh/nk7LlRnV3snhvixDwOb6dfOvejIj39lmHjk+
AjZRcXPH/AEz0uJx0qDcG8PGTrq+tQ5mRh+3dNOn+sewkXc+KreeMqOlop6m
XwVjWF/Is2D3WGa0rTCr02M1hnVvvxG5/5oZxU0yVPw+PYZ1OKQ3BiQyI6LJ
wXUF8jGsWbuUPiyDGfU30jTzZuCxhsofBc9ymNGddM+rv9zx2E/ZVsOXX5jR
7hcN6SwVPFbFMp6QUs6MaNVOuu61jmKFw9RiX38xI4WC8wIJAyPYlytszd+6
jurDde4dvBnB8jA+l+p+ZvSyfvPeWcMRLPP9maKWcWbkzFhFca5pGEtwvgET
28yoTvtHqELqEPZm9PbE7F9mtCjML8CtP4TFXfUMXT5kRg75EsqhxENY9Omw
lj9ULOgAz2SweWMQC/5XYMLAy4JOnvyPlUA+gDlHkrmpaLKgaa19OXPOXuz2
PgOLujYL8qRKTZP92oPdustVclGPBf1Mvxgwq9eDWRvI7umbs6B4Xb3TtKHd
mCG3WZijKwsaZ5V/JT/eiank5qW+fs2CZkVY9a+PtGLD/LnvLiSyINJaks1F
ilbM7/XHlK13LIiQUV14Rr4FKw3KTNL/yIJk3CRHZEKaMHnT1Hj67yxoXWbU
15izHpMgi4t5Ms6CDrfx/5BsFcZu5R/oLc2KxNKM7nMKe2Nfe3wficixou4P
+iftHluAoZbPw57/WJFLQSND+UYQvPjvXoA8sCLv3eOCY35vgI72rs/KNVYU
et+uP0wpB0jLbd1u3WdFQsos8m7+FbDOrGVtXMOKmsfyh2o+tcDAHcEOpwZW
RB0ReoUxvhWq6//Co1ZWdNbakvxy0C+I8cvly+5jRV80Zm6I6rXDqQnasd2F
I/8ahpY37naCa0H79WQWNsQg++TmxEgPGNNk/yrgZEO9D24ynLnYCzj7QNX6
E2xITWdVB8vvBbrjcidWxdhQy2m1h0FBfZAX+GIEqbAhfufBWMrjA7Bw1chi
yo4NLXg4T6fzDkPXx5MtfxzZ0Hu66tHz/sPwjYT8HN1dNlTQnS+y0zcM4aUl
XAq+bGiCWts4MnIExPk4h54+Y0Pn3pyLtJwfBYeVIVOpkiN7OTYv2nME0L1U
1AgVbGhcVP95kg0BFNIjlQyr2dD1l+VEn54SgNxYhfNBMxuSF/AROd9FgMzK
5P42PBva8ZHjsLAZh6koa2MPCnaEM+n3XL81Aa4L0oKnaNmRT7xLl17IBPy+
uLu8zMiOmkrCPFXfTQA1yYtQRy52tNTLmVjdOwGnfGuLrU+yozbGMLyD6iR8
63seyCvPjso4WAVOG0+CxhlLnREFdqT1aKEjynUSjFe3Jk0QO6KhHUleSp6E
B/aiLFcN2BHtxGy0ye9JIK/dwNOasqMoYAyOp52CGH4sp9mSHeF1ixodBabg
w7CJuuYtdvSFQVj4++UpaL4W7q7qy47uxZb9E381BYZfjFT/PWBHRaqfptYy
p2CUVpCqPJgdvWdjFdIum4K1hm+pZ6LYEbmjSWvp4BSw45bapd6xI+pO5rOB
HNOQmliWOP+eHc1oXKybEZkGid3HDlnZ7Kidf0Vm8vQ0qBSfOBQsPPI/edjw
Tnca6pkWmgkl7OhxtOeatcU06N0teZ1SwY7UIlX+lTtMw03JqzJcdezo27GG
qP8eTcPSU+6//U3syJK36IZZxDR4T8/WvWpjR0/lswI4Xk1DRGrgdaYBdjQH
fQF2H6eB9UBHon3k6PxX7ZWtwmlItji+HTXOjkI2+S7xf5+GfPbCKMpFdhQY
cUf66q9pUPZ6aFq/yo7C/iYJGPZOQ22nlvDjLXaUZi91RHenoS9qsuJw/+h+
yBu1+BanwXrhy9NKYg5UEKWg/n59GuYvBhj4U3Ag5rmzbI2/p2GPmG1xh5ED
yTwRG/lDPANPrMdLitk4UMMPoypyyhlgqPoU7MHFgZJ4sofLaGcgnttP9xQf
B3KkeJDKwDQDgr6aXCtCHIhjr9CHhm0GjkjOTK44ByIIf2zP45wBhTNjBY4n
OdDqVKH2FvcMVMfmPhCT50AmLI/+TPLOwOXV+5enFThQgI334wCBGeCR431C
qcKBsk9VlCwIzcCKx88aKTUOlMKLe7MpMgM/ip0OdTU5UPrNhKw3YjMQt8Oo
4qHNgdZZ62/3i8/ALaVSn1d6HKhjMedlkcQMnPW7/rXMiANtDEfMyUjOAO13
ko1hcw5U1ETvrnUk4/c/yhxacaC/vD+zyI/kfNBzFrTnQP5Pk8jtjuxDgnay
LjhxoIPmFfKbR/6Na5Ombt/lQPaZ9wVIj+KLk2kIRHlxILvsMdZLR/j+as5f
/+LLgchmfFbljvD/Cnue0PXwqN6Haz9q+Gcgtfm//u0QDhTppXzw98QMeNCO
sBwP50Bn/EvZhrlm4LxusJ5K9BGen8q+NzlmgCNG/JnVSw6kcJnybRzLDCx0
tjUFx3MgB/0JzrsMM/Cd5R55ZjIH+p3z3+kd6hmINuLWaErnQJaW+nJS5DNg
8+bHo6UsDjRT7BBAf2wGyLnpd+ULOVByeHri+PY0DFgW/2dcelR/LBa6Vqch
N8Xcw/c7B4I2JrzH/FG/C2YtYvUcyFyJnb99eBoSJBBeZ/jovh2Vlqkqp+GO
8wyXG4EDNVUkJqYWTwN8ijJ5Oc2BEozdL6/lTsPUqcGOwVUOJH3/7Y/at9Mg
o+RRe4uUE4k8Tag97zENRH6cRBFUnOiZv+AwdvSeuiuqVD7RcyLZjqT7+5bT
4AM0JZucnGjvd+TXGs2jftf8kB14khOZxH8efHD0nl+HaU2/l+dEMbEe77hp
puF285pAgyInst2JDQo5mAJ6XdVEOnVOVEvEWlg4NQWmRn3PEow5kcR6w5U3
n6dg6SalZ/EjTuSjcM/y5tkpWEk5X4k95kQDKQtsOMkpWB0MpGgJ50R5sQsM
G1xTsHF1N3H8JSfCPd59NvNvEn6fW/hJn82JLB/dvU/9fRKIWVvZHTs4ETXR
5+OcCpNw/OfzbycEjiPDeB3a8+wToCnMQfy05jjKGjk8Lmk0BvO2F7PPNRxH
10IZyI1OjUFU2n3dtZbjaOTOt91AmjHo5h1IMOs9jiipuN3GfuDB+vjb09Jz
x5GNxVmeUhk8+NJz23fScSH+GbMvqlSjkPeHt5HbjAspdeAzR+uG4KriVdeO
61zIOSbsmVD6EGzce8QaasuFanc/Lfk9HIKzm2PWK85ciH0ie/q64hDUL6fu
Vj/kQowjsou/Pw7C2ISg1K0PXEhZ5qss48sBYP4lGp2/yoV+Cn+7MeDdBwer
pzKat7iQ0fHo2ZMGfbDAfO771C4X0siT/JMu2wc1plcXOEm5kXePh/riXC94
Tt3XDOLkRlnvE9ppr/dCz7/Gg2tq3OjV4I3dCu0eeCPpfHfzBTdyfrmxxni+
Cx5fufeELp4bKXvuVbcLd4Gb26NksWRu1Dh5v6GYrAsulbxsscjiRtRfXQQ3
Gjrhj9p3sZ8V3OgSubqcgm4nmJvREeKmuJFl5B31MZsO4An7oqegwINOqxGW
u7V/Qc7nT7W7yjzo8a9GYyuuX6DUm6tQCTxon2/f/OR8KxgKZvOcv8yDzstx
68Y8bYWo76lz1yx50He2mnjnhhb4txYb6BLMg/RdStJtDJphyMwr/0MbD9oq
4dV2TGyA24EeQre7edB7frbaQ/cG2Ml0ey01wIMiuE6y9FxqAOatOwGF4zwo
5M+8/X+/60Er2v5S9RYPytl5SNFrXA/lNcaEYa4T6IQH+b65QB3ES51lZHE4
gXiS2a+QTdSAkfavmCrnE0hzwdHrbXUNMDvbMDm5nUAUT6njbN/VQGROOPMP
3xOIzna288X1GngoMcR6N+oECv/W0mY98gPsxPyPtxScQLF6mELEZDXICVUK
huwdxVMO2ZqXroIV9WvvZY7xotRf39Ru7lRCju200BAZLyppn3ZXrK4E4XQ6
ETkGXmQOezqrhpXAKXBDbEyAF0VNu3yPC/4OB7yHUucu8qKzL3SVTq18g2Yu
tf82Y3lRemImbyJJGXTwfhElfcOLdr8fBg53l0Kf4AlOtiRetLXIuuD9oRTG
JXf/KmTyohsaXx+UaJbCH+WCar9vvGiIHlet87wERC0EdIgneRE//uVB+Kmv
IG31XJVljhf9/UaTLkr+FeRv7ssIL/Oit+4MoywjxaDqPMik+ZsXJb6W3MeH
FYOhf2x/OA0f8mg5I31qpgiCE4/dZDrDhzRvkEld/lIIYe/uGgqe5UOhXS0P
v4UXQvT70QuncXzoHJc42z27QnibWy5udIkPbflkU9ZxFUJ+hftKvCUfat94
rVMXUQD44XFf/lA+RE3umPXufj4o89TEyPbxoafFuuz1JJ9gQkgYPz/Eh1Rf
1Bwn/5UH4VJPpD6M8SGrd4xPP77OgwFlrXrOeT50XTfU6rhUHtw36/p3bI8P
7S3GmsaZ5oK5tvvpBUZ+9JHV3f9j3cejeRiU8l2BH9lLmeRfmcwEpyj5uuNn
+dHwsYjBP6WZgIuZXPQ+x49UBSJTtqIyYfrNhbNyiB/xK1jvjShmwpksqp6M
y/zonlgjm1NsBnTVxVI9t+RHSuH+tCQGH4CeJN3LJpgf0V1O/LtDkw7ku5jB
+mN+RPGWLmN2Jg0OVkblg57yowBa0cvCNWmwOnR8PTWKH3Gt0zwI9E2DjsJY
F8JrflQi9ja2cjEVXtgG3bLK5UcFfxabd769gwjTdxdWP/GjH8cD2lt930Gw
bqXwo3x+lOSSMCtx9h14Ku9OpHzlR+5fc6Pul6eAIbO7FR7jRzQFnFtq1cnA
XmNter2HH/mbBL0jmk4E+rKHist9/CjETjaqPDcRyD8nsT8Y5EfSijJaCx6J
8PvtQE8Snh/pLn3OKSBOhAF3vWsjc0f+L4RvxIklQIIA0rLY50crPwuu1obG
A28Qn4qZqAC6PmG6OBn9Cj57UgqOigug7yITHz1vvgLcrXUKGykBVFWs6Hpd
6RVc167tvn1KAPHNkxXITMZBEpuDs4+yAKoJNDYoU4mD4zmfE97oCqAMxokT
MocvIDvpTSD3NQGU15bEOT/wApSeB956ZyCAsjzPd60VvgBTL335LFMBhCNZ
CMU7vIDXuJ2mElsBpGvEECLdGwus3aq7vd4C6HaKGaN1ZQx8qBMdM/MVQB9F
FiuzEmPgdBlD3ai/AMKLZ3+W84sB/eTxmOlAAXS5MSWNSikGYh1CxbcjBJC7
UrxlmMtzoN9rNWF9J4AcSGNmXAOfAZWIZYl+gwAippq9wXkYDk7HQSu3SQDZ
y73YV20Lh2Y6QTxJqwCKqrmmUpkcDlE7s2RfOwSQ10cjzZ+q4UDf6GnEMSSA
RHJDXi0HhR3Nq8it4SUBROSlTO7N9RR4Cr7J2zMLoi214oILYY8hICO5vpJV
EK3n4u5m2zyG0beB5uwcgqg1Ib/G6NxjSAnWDG7gFkTE3yKMnq+GAL9hV6eE
iCBiRW3ROhYhIPJ73m1FURBdsbOMNIdgkFE9/uX+dUE0RStnEakYCEVCjv+I
rQXRL0fPdm/2QFCiLr8YbSuIUK6fgs7iI1DvNyV8cBBEqg2L3SmOj8DYPZ6p
y10QcV2qC4q+8xAeZXB4ST8RRHGe6t1/wwOANMqhujRMEIncr/CsvRoAER6l
tBqRgoi0z/MzMXsAxIFJhlmMILrNthMx+d4fsgdf9z1JEESNRXRcInV+0EHH
fnb8syCiEQ5mTOHxBaMt+9A7BUfxKO7428/7wNDQ187fRYIoKvCEfVyJD0xl
GTnRlwuihJK4B2L6Pkf/v1eJ52oFEWOe4RWu6Psg4M168KpfEL35snw7kdMb
PPDMtVpEQujQgjdJ090TGustK3OIhZDL7dA/F3Q8gfdLZik1mRDyxR/PDBfz
hOZHynnNVEJHfERCaRTvAYICtq+0WISQ5so4e76eB3TeLHDQEhVC5cHNwiPI
HUR1/tnkiAuhV20VVdT87hBw5oIltZQQktOJqfY9dDviy4N6zbJCqJqs2ZAa
c4PATCJlrbNCSNaCnHcFucGp+au0WjpCSMUqW0f5nSs86XxLnqMrhM76/3Ra
tHOFkfJJIuprQsgGpPzppVwhLOL+dpOREJJidDj3scwFCFLv8JethNAThe+e
1IN3IMZ1Jf+yhxAy+/akflDaGVY3o4wuxwsh18JPgm0nbsPIQJpxcoIQ+uLc
87VhzQGaK0tM1pOEEFN7TyvLTwf48JRg9jZNCHEl7eWlOzuAOfeZG/M5Qmg9
WF3nVdUtqFMfvhVeKYT4NUIgxdMeEmMlfJomhNAf/myVGtabEOaN8z0xLYRi
P2WFCq/bgreFgZ/7rBDSOOlt3/LLFvREHgQcXxJCU2QpCjNPbYG8vCPQcVsI
9UV60Z4+tAF3wv1wKkphtHaPRPvkrjVclK1PuHxSGPlYXNG4Ln8DTMkvGXbI
CiMWw4cBytvXwWm0ic5EXhjdtSMmiym7DtGRvwLtFIWRf4Tj13R0Hfpme249
UhNGj0OK/K4bW4Jd6qT8VyNhVL/s9pLwxhy879svnTM9sg8bo+CxNYcw3dmM
GnNhVEHRGVUrbQ55ewucHVbCqFU+NFyz1gw2TTcOFhyFUW+4aibbtikEMx1r
4X8ojF7XbqgmOptA3Fzw46zAI3uyAEtpFRPIxEhxMiHCqMzjhwo/nQk0u1AW
nAs70n9bLi+bbwxMzQxvjF8II2uOW4bdf40gNZj3ZlSmMNo0kPXyTzWEqs1z
/363CSPT4m6zeEl9SGsttTXoFEYK5Xk2mpT68DjjdPPnbmEUd+YK/+mZa3DZ
ROqt/cCR/uMiocb0a9DzjUuxe1wYNdQ7bA/zXoOFoF2Pz1vCSMhLKjdMUA/Y
GUsX7LhE0AjvoOv0Rx3YnZPXr+YRQXePj8x+8dSBkR+fy7n5RNCNUQO1cVUd
SPPMDOsSEkFNV/vi7ndrg3T/K1F0UgSlreT8cCbRBvUUL1tuJIJWxTJeT967
DK7S8kOd9iKoXU6W8XeSJtz7zfXX6rYIeuNr/TfHVRMCaki4VpxEUNRwSucP
pAmRpr1m1G4iyO/GbRzHzAXIfuwzqO4nghLeXjfh/O8CTIxUDRRFi6BrYy6k
fJMaMJ+V9UctVgQF8tu+tfimAWseMZwdL0WQJ9fV/sVYDTiktDVdihdBV2+I
u5GrawDPf2QDwu9F0IO/1bS8mepg/Ey7/1WpCFo+nztq+UANrpue+S30TQRJ
+dSffW6mBnZCJzgKv4ug5/d0T1AqqIFn+Ypx2w8RVOmp/aN1FUHMdGwfeasI
ajx31yPpFoJm1YHe+wQRJKzzH4dFDQ5UV+x6zKhEkeBbr2FxunPAXnEx/TuN
KDK+32VxfVAZVp5KuvHRiyLyYX+u7QxlSBFYo5lmFkWnHepsriBlODD013Dj
EUXLpeQRCb5nAauILXwiK4ref3zy58qBIsSHeQXOy4mie1jE8r0ORXAzMtHV
OSOK1B2V0Xq6IvCv8iwwnRVFvO/5FcYvKUKgYLZAsrooim30W02NVwC18KqY
IiNRRK0dZeZ18T/gMk67wW4qivRSji1+4/0PNgQfS/uaiyIv5zP113bOQPr3
y404K1FkR3Hs7d3MM0C81nPYdFsUcQaSu9+iPgO1xouuBH9R1Mb/T3h5TB4u
CHNeoUsXRaTr9fr/VZ6C4uU6AbsPouhqpAzNQPIpEC713PmWKYpe8JWSlT88
BaRa7e9u54oiIxGxU/+pnYKau082aotFkUs773ZCrCzgKrbe+DWIoh+ue0Sd
tSdBQb9zYnZJFO1qfsav3pOETO5HpbhVURTR32rgfl4S2Kalo16ti6Lc4fbP
WiySsHU/7D+NHVGUI1HARVQoAYXJEJZyKIq2TOduu22Kg+z8p5NGzGJoIS9S
QeWJGIgHRvjUKIqhW1bOCxwLwvD9XAaZjrIYuuvyH00aJgx6v7EXvSpiSLzU
Icz/lTD4uG7nzamJoYB7qR1C6sLQaGk9Tq8jhlpuPZNSeScEt88qaFlYi6HS
cj8am9uCsLel1z9lK4b+apP0zakLQky+s52rvRiK9oterjohCGViaQ+DnMSQ
wyrVeaMeAaBkpy3K8hJD99wwE5ELAvBxY5x7K0wMWZhcKtU9ww+4z3vZDyLF
kGBFo6A5Cz90OXIoUESLIR9da2KdaT74S9DR43ophniXWbb3bvKBVnvpY5Qs
hg6iFcHSgRcWcp8tRxWIoXmF95S/QnlA0v4sJjIkhkwWpwcJ3MfhuaDu35AR
MfQuVddQYokTtsZs/5vAH8lpe+7N3zmhyjwqN2VSDDHpbnWwWXGCvt7YG45l
MfRAQqysJYsDfM+FulERiaMcdRur8Mvs0MjUKbAsIo5sfgXuv2pigZPt05ba
4uIoWNTr0+57FngR9ffNR0lx1NBV5fj+IQtYUgjT35IVRwOv/e40nmGB1T3v
v3glcXRB8fxNww/MwD7H092hLY7Umtre68cwgX3V7cfF7uJoq5BbiOUUA6y4
LNy/4CWObCO9xIdW6cHnxB3nPm9x5CUqlCGYTw8RAXf1//iLI7wboVNBnh7y
lb35VZ6Io/PFBak3VehgryTke22COPqbXrMQdZsGntwiyzdMFkcvny30XTxF
AwzsT99PvxNHbDbTjx/9oQbBexERFBniaEfKgtIqghouno411f5ylL9zwSPW
Iip48SVlq6tWHIWmX1ao5qAEHiv+uZv14oglLF6Gb4YCMujTh7caxRFX0yea
yWIKKHPJqGFvE0cha3tP4w0oYFQqL8Z8QBxV4Iq5i1+Rg3h2ufTEkjj66JtT
6idNBlhqj906mwSSLkOl2UnEQNARsPLmlEBL4eGGxPeJgWjXxewflwSytfnl
kHWNGNSvUeiS8UsgwfCx890UxFB/TFnxuKQE2jgxIvPp/jFotX1HpYaTQPrX
L/04b08Ey/RLJPVIAql39Q6rnScC+gqlAy0NCYRfIG1+KkQEeixdG4aXJFDy
wMfynLpDXHct6chtfQlERThP4t94gBsSdvocc0sC8d0QN7s+tYf711GSzeYo
gWK1VysXPu7heB6QvE9wlkCE9zNDS3f3cNd7k958cJNAf+hvK+ru/8MRQtsD
y/yO8HhSmT088Q83O3PGgBAtgX4Xf8yz8NzFbWUf/pYtlUB5lApWs3d2cDPG
mqnh5RJIrV7+dJz6Dm6A9NmlyQoJBOa6/z3n3MFVWHO9fV0tgRwLuQXv1m3j
gjn/U95vkkDDJuYKXYLbOMYwp4DmEQlkpLt7jXhpEyft0EtkTyyJVnypNZ4X
r+N42Xg+VpFKHs0ry4cyL9dxjLW21zgpJNHVRLVRKo913CbvWloLjSTiiW6O
8Dq1jvvWR60hzyaJBI4la7Pnr+EuaaLQQzFJVCR5MWXcaxV3UySXKuGKJHJn
3MelbC3i/OpuOInqSaJqlLyTWrGIi7FnbinUl0SMVxwGGEIWcd8zfKNaTCTR
5anok3IsizhW0UsM+zaSyGmNPddfaQFXLzrNau0tiXAd2g17r+dwI/Xx95Z8
JFFLy1Z6pt0cbuOWTp+PvyT6VidEWi4/h+PLKnoTGyiJKh7d9GDvmMX5iAVz
1UZIoti0tJ+fGGZxkuJ8/KLvJNElhYBFrvRpHGrsCixMk0TSHvSS3N7TOOPb
T8ZxHyTRTRcfcNGaxoVkL6ebfJREfj9/qpJvTeFGxL+LhBdJouwXuBJy7Slc
tISZ1FKDJBLLEzThppzErUu+VChck0RnTcuu3qok4AZa0QWWTUlUHPmiKDqZ
gKt2XTHw2pZEjbESP3cfEHDRhZfdFf5KInyLsP0bIOAklYnyvpFIoWWzadc/
EWM428suArXsUsg9JatEt2QUd3mR65TwcSlU/+pfesyDUdypZ424UG4pVPeb
PE75wijuoEPI8iK/FAov3Cyu6x3BJZoOvW6RkEKft2p1iv4N43ocLtL2qEih
dsX+wyrzIVwF1TbXfyCFmDl3BR3Fh3DpuekSr9Wk0GWTkOM+O4M4t9V9TVNN
KRSBpy2rfTmIo7tfHDRyVQrdNDmjQds9gNN8IvB7ylYKaWmS3g+82Y8r+/Bv
fDtMCnVcy+xux3pwChpev7UipdCun4zYbHwP7uv4Em3qMyl0+uHdSxc9enCF
vHhFrRdSSNgWcxgX6cHlxVc/S0mUQmOBw5q+Md241KjQsxc/SyGP0S6J455d
uHAvhtj47qP6WFRXtzl24ChZwjKXe6XQ/wK4A0f8tc2E/BhL0D6GsQC8Qtgr
QEOqrJ2ZLNA+hO7x5uzcK0BDACxRe+DPPn5o1DxB5itAa7NBHRz0zj5yXJno
6fgrQBYI+WZzL80+WkQjQDseLECGFW5YF/XJPv3UCA7DICxA7hYoQ8nAyT6g
Ze7bSiMsQLfD8KPTjMk+5oa5d1ooLEA56YecBCbJPnLJT695MixAsNZSI9Jc
yD6KTnweuEYsQIoRb6bx28Y+Ld9h7D9JLEDN6LVjdq3GPtBvR7rHSyxAaRwe
I1d/xj4WkRJW11AsQIAN3uwrJMY+otOojfZaLECvVEqRHXLFPrpY1fw0byxA
qEoxl/gexD5d6brKvHEsQMxUabEn9sM+AHqgmER0LEBd5/Xqr83DPkabazRU
eSxAHlGiBst9wz7S3QFsc4MsQGfBjO8m4sI+6mIu27GXLED8NCahXrnBPhtt
h7kuwCxAc6/E3nM0vz6O/2Y1i8IsQAs665cu+b4+ApJGsefELEAGkgAmW76+
Puq2BamgySxAHR+G6whKvj66AISYEtMsQNBwf0uxZr0+WpSAd/blLEAoTe4u
B7W7Ppi7eTW+Cy1AzCUs3n2duD4MTlmxGg4tQBOU2vjbbrg+gOA4LXcQLUCh
pWRBjUC4PmgF+CQwFS1AVA0Zwujktz43T3YUoh4tQODrYVB/Mbc+1uJy84Ux
LUBLBBxPCdq1PhUKbLFNVy1AzGtG+Ylnsz6kQ3168FktQLAwblbKPrM+Mn2O
Q5NcLUAWQyGBbBazPk7wsNXYYS1A0TDjjLDGsj6G1vX5Y2wtQNeg9AqoKrI+
+KJ/QnqBLUCTs3SPcACxPobckAsdhC1A+SzPKHPcsD4UFqLUv4YtQKAsxoC+
uLA+MInEZgWMLUANLmDYLnKwPmlvCYuQli1AtrC8OuTQrz7aO5PTpqstQFID
4ezFxK0+aHWknEmuLUDKFjGJwIWtPvautWXssC1AS7PVEkhHrT4SItj3MbYt
QGmFU8/8y6w+SwgdHL3ALUDdwc4d9durPrzUpmTT1S1AZbtMQzkVqj5KDrgt
dtgtQGCAwL1j3qk+2EfJ9hjbLUAyKska9qepPvS664he4C1Ai6baq1E8qT4t
oTCt6eotQAVFr3reaag+vNpBdoztLUAcEr1ZQjaoPkoUUz8v8C1AI0aefAwD
qD5mh3XRdPUtQJY3dsDSnac+9MCGmhf4LUCz9vx6zmunPoL6l2O6+i1Asfd2
rC86pz4QNKksXf0tQEFM7iH2CKc+nm269f//LUCRS4eoIdimPutoHi0=
       "]]},
     Annotation[#, "Charting`Private`Tag$13939#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.748130092122139*^9, 3.7481301052449417`*^9}, 
   3.748214255874197*^9, 
   3.748255350230411*^9},ExpressionUUID->"43462c05-6c9b-4fad-acb8-\
dc37294ef58a"],

Cell[BoxData["6.455410144824555`"], "Output",
 CellChangeTimes->{{3.748130092122139*^9, 3.7481301052449417`*^9}, 
   3.748214255874197*^9, 
   3.748255350240786*^9},ExpressionUUID->"22bc6cf0-1c11-47d6-bf32-\
bb91e1b96c58"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "8"}], "]"}], ",", "EL8", ",", "0.64417", ",", 
     "8", ",", "WFL8Normalized"}], "]"}], "//", "Re"}], "//", "N"}]], "Input",\

 CellChangeTimes->{{3.7481342042303467`*^9, 3.748134211500821*^9}, {
  3.748134360614477*^9, 3.74813437165471*^9}, {3.7482142530509872`*^9, 
  3.748214254507709*^9}},ExpressionUUID->"e1cf314b-fe29-4927-9793-\
8435273c4ce9"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,80,49,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748214256621632*^9, 
  3.7482553502922993`*^9},ExpressionUUID->"7125860a-0c2d-4f3d-b8b2-\
2d05854b1887"],

Cell[BoxData["51.66561190428764`"], "Output",
 CellChangeTimes->{3.748134214182617*^9, 3.748134372236641*^9, 
  3.7482142566286983`*^9, 
  3.748255350315346*^9},ExpressionUUID->"06670c5d-c713-4710-a145-\
2748d46f0b9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "8"}], "]"}], ",", "EL8", ",", "0.64417", ",", 
     "8", ",", "WFL8Normalized"}], "]"}], "//", "Re"}], "//", "N"}]], "Input",\

 CellChangeTimes->{
  3.748143411814287*^9, {3.7482142587489777`*^9, 
   3.7482142602130136`*^9}},ExpressionUUID->"80ba9278-6eba-4ba8-a823-\
b9c801fb78a4"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,81,50,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748214260664205*^9, 
  3.748255350354672*^9},ExpressionUUID->"bccdce2c-1c66-4d20-935a-\
829c04909b97"],

Cell[BoxData["8.830428159638118`*^-15"], "Output",
 CellChangeTimes->{3.7481434123541603`*^9, 3.748214260670635*^9, 
  3.748255350385023*^9},ExpressionUUID->"d91c696b-fc37-45d7-9977-\
bb3b0ab54d3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL10List", ",", "WFL10List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64417", ",", 
               "10"}], "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL10", ",", "WFL10"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL10List", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL10List", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL10Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL10", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL10Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL10Normalization"]], 
    RowBox[{"WFL10", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL10Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL10"}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.7317167328682547`*^9, 3.731716759335639*^9}, {3.731716824858485*^9, 
   3.731716909662402*^9}, {3.748130119128104*^9, 3.748130149653894*^9}, 
   3.7481302110250473`*^9, 
   3.74821426375858*^9},ExpressionUUID->"098dc5f0-2cc5-4bb0-84f8-\
db3184223ab5"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,82,51,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748130151629809*^9, 3.7481302145327*^9, 
  3.7482142655614767`*^9, 
  3.748255351495091*^9},ExpressionUUID->"f5d84904-52ad-4553-9834-\
327a57b6b327"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,82,52,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748130151629809*^9, 3.7481302145327*^9, 
  3.7482142655614767`*^9, 
  3.748255352547655*^9},ExpressionUUID->"53052644-2afa-4ea5-8c1e-\
e1f41482cd3d"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,82,53,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748130151629809*^9, 3.7481302145327*^9, 
  3.7482142655614767`*^9, 
  3.748255353553061*^9},ExpressionUUID->"a2d5fd98-cb04-4ec7-8f4f-\
bb9e9809cc53"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,82,54,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748130151629809*^9, 3.7481302145327*^9, 
  3.7482142655614767`*^9, 
  3.748255354557517*^9},ExpressionUUID->"edfb9259-a981-49a4-ab31-\
de1b88dd0a20"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c81t8Xz94yH3vvkSIZyXOPkjJCtlKkkJHRV0TKCFkJKRIaIlTKJjyf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       "]]},
     Annotation[#, "Charting`Private`Tag$14224#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.748130207697719*^9, 3.7481302197670717`*^9}, 
   3.74821427078358*^9, 
   3.748255356756433*^9},ExpressionUUID->"23fdfd89-6602-4429-b1bb-\
98110ca2feeb"],

Cell[BoxData["7.117847359596851`"], "Output",
 CellChangeTimes->{{3.748130207697719*^9, 3.7481302197670717`*^9}, 
   3.74821427078358*^9, 
   3.7482553567653418`*^9},ExpressionUUID->"51c6a1e6-1377-4271-9d18-\
4d16bb9d9e6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "10"}], "]"}], ",", "EL10", ",", "0.64417", ",",
      "10", ",", "WFL10Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.748134223286057*^9, 3.748134226520808*^9}, {
  3.7481343803972197`*^9, 3.7481343895354843`*^9}, {3.748214270356249*^9, 
  3.748214272748918*^9}},ExpressionUUID->"d893091e-42c1-450c-9204-\
1b77456e5999"],

Cell[BoxData["169.72857538330325`"], "Output",
 CellChangeTimes->{3.7481343901490498`*^9, 3.7482142733361177`*^9, 
  3.7482553568292103`*^9},ExpressionUUID->"07f23ab3-843a-4249-95c5-\
d685a78e21e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "10"}], "]"}], ",", "EL10", ",", "0.64417", ",",
      "10", ",", "WFL10Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{
  3.74814344225359*^9, {3.7482142752212553`*^9, 
   3.7482142770692596`*^9}},ExpressionUUID->"cf8e86c8-9b5f-4656-b13a-\
3b7654d618f9"],

Cell[BoxData["2.6879944830399884`*^-15"], "Output",
 CellChangeTimes->{3.748143442937519*^9, 3.748214277564774*^9, 
  3.748255356871305*^9},ExpressionUUID->"b9ae5230-c8c5-4e68-b714-\
6a25400b0968"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL12List", ",", "WFL12List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64417", ",", 
               "12"}], "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "15", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL12", ",", "WFL12"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL12List", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL12List", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL12Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL12", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL12Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL12Normalization"]], 
    RowBox[{"WFL12", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL12Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL12"}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.7317167328682547`*^9, 3.731716759335639*^9}, {3.731716824858485*^9, 
   3.731716909662402*^9}, {3.7317171023902683`*^9, 3.7317171426587677`*^9}, {
   3.731717738885798*^9, 3.731717748907148*^9}, {3.7481301680099907`*^9, 
   3.748130201261924*^9}, 
   3.7482142814971037`*^9},ExpressionUUID->"363a9e7f-1a54-4973-a816-\
5aec492e506d"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,90,55,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748130227063788*^9, 3.748214283002748*^9, 
  3.748255357946374*^9},ExpressionUUID->"76c1b632-145f-487e-812c-\
630f9cc9bad3"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,90,56,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748130227063788*^9, 3.748214283002748*^9, 
  3.748255358963697*^9},ExpressionUUID->"5cf9f58e-a352-4e85-8dfc-\
bdbdb178324d"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,90,57,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748130227063788*^9, 3.748214283002748*^9, 
  3.748255359971848*^9},ExpressionUUID->"b7f7ef1d-d7b4-4cf4-9232-\
5184ad7a3861"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,90,58,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748130227063788*^9, 3.748214283002748*^9, 
  3.748255360986278*^9},ExpressionUUID->"a9dc2d72-2496-4f85-b84e-\
8532fa315c1c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8V98bl7333nunjIhwTgqFr+xkRDJSskNGRmSEUCHZe5RE2e4RycxK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       "]]},
     Annotation[#, "Charting`Private`Tag$14501#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7481302328601837`*^9, 3.748214289236042*^9, 
  3.7482553640300913`*^9},ExpressionUUID->"f9198aa4-5b8b-491e-9bd4-\
1db9bd5c9d81"],

Cell[BoxData["7.884498649886041`"], "Output",
 CellChangeTimes->{3.7481302328601837`*^9, 3.748214289236042*^9, 
  3.748255364039657*^9},ExpressionUUID->"64cfaaf3-1c4c-4c4b-98e4-\
c3b17e18ca58"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "12"}], "]"}], ",", "EL12", ",", "0.64417", ",",
      "12", ",", "WFL12Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.748134395591567*^9, 3.748134399879608*^9}, {
  3.7482142891339693`*^9, 
  3.748214290893224*^9}},ExpressionUUID->"1b4a15a9-d091-45a9-8f19-\
7bed3ef25b0a"],

Cell[BoxData["1165.9142810354324`"], "Output",
 CellChangeTimes->{3.748134400386319*^9, 3.74821429147608*^9, 
  3.7482553641180277`*^9},ExpressionUUID->"f7ae3090-12f9-4272-ac18-\
b67732a96663"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "12"}], "]"}], ",", "EL12", ",", "0.64417", ",",
      "12", ",", "WFL12Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{
  3.7481434758609743`*^9, {3.7482142935333347`*^9, 
   3.748214295133048*^9}},ExpressionUUID->"03fa8010-bb01-4c8f-8e8b-\
d05be4b55561"],

Cell[BoxData["3.913061891989048`*^-16"], "Output",
 CellChangeTimes->{3.748143476459485*^9, 3.748214295623427*^9, 
  3.74825536416354*^9},ExpressionUUID->"78f74eed-4b9e-42e9-b3b3-b267bbbda5d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL14List", ",", "WFL14List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64417", ",", 
               "14"}], "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL14", ",", "WFL14"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL14List", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL14List", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL14Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL14", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL14Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL14Normalization"]], 
    RowBox[{"WFL14", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL14Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL14"}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.7317167328682547`*^9, 3.731716759335639*^9}, {3.731716824858485*^9, 
   3.731716909662402*^9}, {3.7317171023902683`*^9, 3.7317171426587677`*^9}, {
   3.7317177454456778`*^9, 3.731717800306065*^9}, {3.748130238845945*^9, 
   3.748130306362962*^9}, 
   3.7482143007350397`*^9},ExpressionUUID->"28453293-e005-464d-9945-\
dde0ad67c10c"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,98,59,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481302533606997`*^9, 3.748130307733902*^9}, 
   3.748214316928772*^9, 
   3.748255364215005*^9},ExpressionUUID->"a3384316-d903-47ec-82bf-\
3f72c7c68389"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,98,60,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481302533606997`*^9, 3.748130307733902*^9}, 
   3.748214316928772*^9, 
   3.748255364241248*^9},ExpressionUUID->"74d27b45-3919-4144-a4ea-\
cd3ad31c3e6d"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,98,61,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481302533606997`*^9, 3.748130307733902*^9}, 
   3.748214316928772*^9, 
   3.748255364262764*^9},ExpressionUUID->"761aa261-d0e5-4769-b2c9-\
869c8eb1a071"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,98,62,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481302533606997`*^9, 3.748130307733902*^9}, 
   3.748214316928772*^9, 
   3.748255364288177*^9},ExpressionUUID->"93120e19-2d6b-4c16-afa0-\
9fef4ce5459f"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,98,63,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481302533606997`*^9, 3.748130307733902*^9}, 
   3.748214316928772*^9, 
   3.7482553652630987`*^9},ExpressionUUID->"21733e80-7aa0-4009-b398-\
92246b9e177d"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,98,64,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481302533606997`*^9, 3.748130307733902*^9}, 
   3.748214316928772*^9, 
   3.748255366268054*^9},ExpressionUUID->"1f00b2bd-025f-4e69-9836-\
a090941abb6b"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,98,65,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481302533606997`*^9, 3.748130307733902*^9}, 
   3.748214316928772*^9, 
   3.748255367280035*^9},ExpressionUUID->"64b400be-0096-446a-b6ce-\
4d659c54de33"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,98,66,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481302533606997`*^9, 3.748130307733902*^9}, 
   3.748214316928772*^9, 
   3.748255368298031*^9},ExpressionUUID->"01294dc2-ebb7-4582-ab32-\
43002c7c4803"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUVnc8Vv8XtzfhsffeJGRV9/OhUihEZmRkj8wU+WaHyF7JDimRURl5nqvI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       "]]},
     Annotation[#, "Charting`Private`Tag$14794#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.748130258771263*^9, 3.748130312811386*^9}, 
   3.748214323145124*^9, 
   3.748255370444038*^9},ExpressionUUID->"e131face-28c6-4135-9e4a-\
5c9bae01721c"],

Cell[BoxData["8.748260508381577`"], "Output",
 CellChangeTimes->{{3.748130258771263*^9, 3.748130312811386*^9}, 
   3.748214323145124*^9, 
   3.7482553704529333`*^9},ExpressionUUID->"aabad3bc-aebb-4c3e-9fa2-\
d175b59a6721"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "14"}], "]"}], ",", "EL14", ",", "0.64417", ",",
      "14", ",", "WFL14Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.748134406733405*^9, 3.7481344132475653`*^9}, {
  3.7482143047013407`*^9, 
  3.748214306341434*^9}},ExpressionUUID->"1266db0b-08aa-4e1c-87ae-\
5cbf946e38ef"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,104,67,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7482143108283453`*^9, 3.748214324937098*^9}, 
   3.748255370526441*^9},ExpressionUUID->"7a4b8c1c-037e-4a1b-a304-\
19f0f00f9e27"],

Cell[BoxData["18626.652525523066`"], "Output",
 CellChangeTimes->{
  3.748134414424137*^9, {3.748214310839512*^9, 3.748214324956892*^9}, 
   3.748255370548622*^9},ExpressionUUID->"252e0972-c8e6-4387-b171-\
7fb8ee0c3edb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "14"}], "]"}], ",", "EL14", ",", "0.64417", ",",
      "14", ",", "WFL14Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{
  3.748143502452963*^9, {3.748214307965373*^9, 
   3.748214309405077*^9}},ExpressionUUID->"fb0f59ee-d683-4880-a86f-\
2acd9baf772b"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,105,68,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748214327260228*^9, 
  3.748255370604784*^9},ExpressionUUID->"c9fce6b5-f18c-4954-825a-\
b5e7f4bc6c81"],

Cell[BoxData["2.4493369037695315`*^-17"], "Output",
 CellChangeTimes->{3.7481435030411787`*^9, 3.748214327266567*^9, 
  3.748255370635045*^9},ExpressionUUID->"3b98bbd3-96ad-411c-aae2-\
b579b2894990"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL16List", ",", "WFL16List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64417", ",", 
               "16"}], "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL16", ",", "WFL16"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL16List", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL16List", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL16Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL16", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL16Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL16Normalization"]], 
    RowBox[{"WFL16", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL16Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL16"}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.7317167328682547`*^9, 3.731716759335639*^9}, {3.731716824858485*^9, 
   3.731716909662402*^9}, {3.7317171023902683`*^9, 3.7317171426587677`*^9}, {
   3.7317177454456778`*^9, 3.731717851705351*^9}, {3.748130327380921*^9, 
   3.748130365755148*^9}, 
   3.7482143310632477`*^9},ExpressionUUID->"207569d7-9191-44ab-a2e5-\
f215c0db8de4"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,106,69,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748130350102314*^9, 3.748130366119154*^9}, 
   3.748214332837634*^9, 
   3.7482553717053337`*^9},ExpressionUUID->"f1df5b8e-89a4-4cff-8157-\
93444f09d546"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,106,70,
   20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748130350102314*^9, 3.748130366119154*^9}, 
   3.748214332837634*^9, 
   3.748255372709551*^9},ExpressionUUID->"7e279046-00c3-4925-925d-\
9b208017b6c2"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,106,71,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748130350102314*^9, 3.748130366119154*^9}, 
   3.748214332837634*^9, 
   3.7482553737171297`*^9},ExpressionUUID->"ae724cc0-df0d-497f-a11a-\
470ac299299e"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,106,72,20395139347501284151,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748130350102314*^9, 3.748130366119154*^9}, 
   3.748214332837634*^9, 
   3.748255374721439*^9},ExpressionUUID->"a62ee816-9095-4bcc-a46b-\
43c4c077b683"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8198XtlfI3tvHXqEy8rnnUiGEki2kSMgXiYoie1VCGcmIJEooWxJl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       "]]},
     Annotation[#, "Charting`Private`Tag$15079#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.748130356132944*^9, 3.748130372234345*^9}, 
   3.748214337923902*^9, 
   3.748255376762833*^9},ExpressionUUID->"89e00534-b746-4cd8-a2a3-\
d41a34b5fc05"],

Cell[BoxData["9.7079049736289`"], "Output",
 CellChangeTimes->{{3.748130356132944*^9, 3.748130372234345*^9}, 
   3.748214337923902*^9, 
   3.748255376772822*^9},ExpressionUUID->"c39ce7bb-61bc-4589-b674-\
2ff9e31f15ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "16"}], "]"}], ",", "EL16", ",", "0.64417", ",",
      "16", ",", "WFL16Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.748134419111453*^9, 3.748134427263542*^9}, {
  3.748214336604299*^9, 
  3.7482143382053423`*^9}},ExpressionUUID->"a87d2746-c3f6-44cb-ac08-\
951bb5820dc5"],

Cell[BoxData["880597.1030344951`"], "Output",
 CellChangeTimes->{3.748134427988282*^9, 3.748214343487439*^9, 
  3.74825537683072*^9},ExpressionUUID->"02362534-08db-4a2f-b95b-3afb0b71374d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "16"}], "]"}], ",", "EL16", ",", "0.64417", ",",
      "16", ",", "WFL16Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{
  3.748143531380389*^9, {3.7482143406855392`*^9, 
   3.748214342181658*^9}},ExpressionUUID->"6fa49822-ad47-440f-8590-\
c60332104863"],

Cell[BoxData["5.180910460327557`*^-19"], "Output",
 CellChangeTimes->{3.74814353196944*^9, 3.7482143452027063`*^9, 
  3.748255376877666*^9},ExpressionUUID->"d2948e8f-1044-46cc-9c5f-\
a9bada2d9ccd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reduced Quadrupole Transition Strength", "Section",
 CellChangeTimes->{{3.731724391945187*^9, 
  3.731724411225209*^9}},ExpressionUUID->"36e5928e-d950-40bc-8230-\
51898eb2401f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "2"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL2", "-", "EL0"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL0Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL2Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726136494699*^9, 3.7317261605853243`*^9}, {
  3.73172780207882*^9, 3.731727956902561*^9}, {3.731728580559164*^9, 
  3.731728584893188*^9}, {3.748143676418631*^9, 3.7481436766021976`*^9}, {
  3.7481437413827*^9, 
  3.748143784477216*^9}},ExpressionUUID->"529ed31d-4232-4959-b78a-\
ef3d26ea4a40"],

Cell[BoxData["6.310316494796049`*^-15"], "Output",
 CellChangeTimes->{
  3.731726161161067*^9, 3.731727902990432*^9, 3.731727959828122*^9, {
   3.731728582311535*^9, 3.731728585553895*^9}, 3.748143795117432*^9, 
   3.74821437997666*^9, 
   3.748255376935481*^9},ExpressionUUID->"9ca2dd23-5a79-43d2-98dd-\
ef670a00e124"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "4"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL4", "-", "EL2"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL2Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL4Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726203535136*^9, 3.7317262254105053`*^9}, {
  3.731727981378559*^9, 3.731727986510652*^9}, {3.731728655661736*^9, 
  3.7317286581399803`*^9}, {3.748143911041465*^9, 3.748143914481862*^9}, {
  3.7482539415061417`*^9, 
  3.7482539416662416`*^9}},ExpressionUUID->"7b3568bf-55c6-4eed-80d6-\
0d74cfad481c"],

Cell[BoxData["5.231057370215915`*^-13"], "Output",
 CellChangeTimes->{3.731726225866542*^9, 3.7317279888574677`*^9, 
  3.7317286648763647`*^9, 3.74814391570886*^9, 3.74821438006524*^9, 
  3.74825537699533*^9},ExpressionUUID->"43f8c857-2546-46a8-954e-1f3f2aa3d48c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "6"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL6", "-", "EL4"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL4Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL6Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7317262331395493`*^9, 3.73172623591433*^9}, {
  3.73172799605811*^9, 3.731728013343223*^9}, {3.731728668484518*^9, 
  3.7317286704436073`*^9}, {3.748143938081468*^9, 3.748143943825575*^9}, {
  3.748253937978003*^9, 
  3.748253938154171*^9}},ExpressionUUID->"ec4b2016-2a99-4c85-bd07-\
705aa9bc8433"],

Cell[BoxData["4.2436056145464745`*^-12"], "Output",
 CellChangeTimes->{{3.731726236313664*^9, 3.731726242860238*^9}, 
   3.7317280141483183`*^9, 3.7317286710889797`*^9, 3.7481439454939413`*^9, 
   3.748214380123437*^9, 
   3.748255377057971*^9},ExpressionUUID->"17b834d9-4841-4d64-ad5a-\
73c6ac0e2867"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "8"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL8", "-", "EL6"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL6Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL8Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726248107581*^9, 3.731726250818171*^9}, {
  3.7317280367439137`*^9, 3.731728050539856*^9}, {3.731728674436455*^9, 
  3.731728675475772*^9}, {3.7481439609771976`*^9, 3.748143964777317*^9}, {
  3.748253932562729*^9, 
  3.748253932714507*^9}},ExpressionUUID->"f2ff4b51-a84d-49aa-957d-\
47407f38d7a6"],

Cell[BoxData["1.4541829666063171`*^-11"], "Output",
 CellChangeTimes->{3.7317262514791307`*^9, 3.731728058510077*^9, 
  3.7317286786956377`*^9, 3.748143965683861*^9, 3.74821438018964*^9, 
  3.748255377119816*^9},ExpressionUUID->"53544e72-3ffa-4945-a7ed-\
7bb23cea08ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "10"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL10", "-", "EL8"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL8Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL10Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726259555414*^9, 3.73172626370728*^9}, {
  3.7317280674231*^9, 3.731728075541054*^9}, {3.7317286820762577`*^9, 
  3.731728682875807*^9}, {3.7481440016753387`*^9, 3.748144007243904*^9}, {
  3.748253929338015*^9, 
  3.748253929490077*^9}},ExpressionUUID->"a3bb5a1d-4324-49ea-b654-\
5e95b48a518c"],

Cell[BoxData["3.090888497747635`*^-11"], "Output",
 CellChangeTimes->{3.731726264324266*^9, 3.731728076255145*^9, 
  3.731728685496924*^9, 3.748144007836506*^9, 3.748214380256513*^9, 
  3.748255377182808*^9},ExpressionUUID->"d5fd8e41-f752-48fb-b3a4-\
a48ebaeb94dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "12"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL12", "-", "EL10"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL10Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL12Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726270307083*^9, 3.73172627778548*^9}, {
   3.731728082462812*^9, 3.731728089683454*^9}, 3.731728687692319*^9, {
   3.7481440572320347`*^9, 3.748144059976162*^9}, {3.7482539259540367`*^9, 
   3.7482539261064997`*^9}},ExpressionUUID->"97987177-591f-4c46-b7b2-\
65f57eb989b8"],

Cell[BoxData["4.768954928079851`*^-11"], "Output",
 CellChangeTimes->{3.731726278418219*^9, 3.731728090325481*^9, 
  3.7317286882059393`*^9, 3.7481440604443703`*^9, 3.7482143803221083`*^9, 
  3.7482553772458277`*^9},ExpressionUUID->"f77843c1-d8eb-4100-ae7d-\
b4eee54bcc01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "14"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL14", "-", "EL12"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL12Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL14Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726285370904*^9, 3.731726291185275*^9}, {
  3.731728098759067*^9, 3.73172810814823*^9}, {3.731728690492223*^9, 
  3.7317286914275217`*^9}, {3.748144079623616*^9, 3.748144083625332*^9}, {
  3.7482539160385933`*^9, 
  3.748253916193921*^9}},ExpressionUUID->"9518620f-eaea-4624-81de-\
0741770a0a7a"],

Cell[BoxData["5.630673584852682`*^-11"], "Output",
 CellChangeTimes->{3.731726291487352*^9, 3.7317281086392727`*^9, 
  3.731728693736706*^9, 3.7481440841096478`*^9, 3.74821438038937*^9, 
  3.748255377307351*^9},ExpressionUUID->"bf392b72-7dd5-4cb8-9e19-\
4b7a8ffae6d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "16"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL16", "-", "EL14"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL14Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL16Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726296570489*^9, 3.7317263035933123`*^9}, {
  3.731728114134872*^9, 3.7317281198205013`*^9}, {3.7317286971240263`*^9, 
  3.7317286980196342`*^9}, {3.748144097783424*^9, 3.748144113057186*^9}, {
  3.7482539226979847`*^9, 
  3.7482539228740187`*^9}},ExpressionUUID->"7ef751f2-239d-45f6-b96b-\
9bd5729f9f39"],

Cell[BoxData["4.604711442786221`*^-11"], "Output",
 CellChangeTimes->{3.73172630402565*^9, 3.7317281206533117`*^9, 
  3.731728698562415*^9, 3.748144113447763*^9, 3.7482143804563017`*^9, 
  3.7482553773689823`*^9},ExpressionUUID->"a3b5dddb-340c-4f36-8927-\
f30bb75536e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"5.18", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "19"}]]}], 
   RowBox[{
    RowBox[{"5.18", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "19"}]]}], "+", 
    RowBox[{"4.60", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "11"}]]}]}]], "100"}]], "Input",
 CellChangeTimes->{{3.7481441521323442`*^9, 3.7481443515642157`*^9}, {
  3.7481443940058804`*^9, 3.748144406068069*^9}, {3.748215106809914*^9, 
  3.748215135676094*^9}, {3.748215171197363*^9, 3.7482153984783278`*^9}, {
  3.7482555784015903`*^9, 3.748255634372422*^9}, {3.748255681687648*^9, 
  3.748255796887205*^9}, {3.748255833505975*^9, 
  3.7482558462804003`*^9}},ExpressionUUID->"cacae29b-845b-440f-8701-\
f62804d8b9c7"],

Cell[BoxData["1.1260869438410208`*^-6"], "Output",
 CellChangeTimes->{
  3.748144287690548*^9, {3.748144324730978*^9, 3.748144352078006*^9}, 
   3.7481444065575542`*^9, 3.748214380525354*^9, 3.7482151361372633`*^9, {
   3.7482151881040983`*^9, 3.748215218037662*^9}, 3.7482152634772253`*^9, 
   3.748215297848958*^9, 3.748215338564996*^9, 3.7482153693533487`*^9, 
   3.7482153996923*^9, 3.748255377431746*^9, 3.748255604257386*^9, 
   3.748255637202243*^9, {3.748255706420187*^9, 3.748255727999053*^9}, 
   3.748255763444538*^9, 3.7482557993814373`*^9, 
   3.7482558468216267`*^9},ExpressionUUID->"036a62c1-fa32-423d-9a06-\
e2188e212762"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Triplet",
WindowSize->{850, 771},
WindowMargins->{{Automatic, 276}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 245, 6, 30, "Input",ExpressionUUID->"a9b129a7-8a74-4663-90b5-689a4b6f75a1"],
Cell[CellGroupData[{
Cell[828, 30, 168, 2, 98, "Title",ExpressionUUID->"8aecb048-f71c-42bf-82ee-af8aa5e964fc"],
Cell[CellGroupData[{
Cell[1021, 36, 163, 3, 69, "Chapter",ExpressionUUID->"4b15f176-052b-4186-a441-64110e91aaf1"],
Cell[1187, 41, 537, 12, 59, "Text",ExpressionUUID->"db503d02-7271-4284-9588-ca85b06846fa"],
Cell[CellGroupData[{
Cell[1749, 57, 160, 3, 67, "Section",ExpressionUUID->"e248b4e1-3635-4acc-a5f3-5de93f8aaa2b"],
Cell[1912, 62, 139, 3, 30, "Input",ExpressionUUID->"050738c4-4fe2-4ca9-b056-1fc9258f5515"],
Cell[2054, 67, 235, 6, 48, "Input",ExpressionUUID->"e52e06a6-cfac-40c5-b268-238ba596442b"],
Cell[2292, 75, 907, 26, 132, "Input",ExpressionUUID->"18239aa3-5d26-4060-8418-65fef9e63b97"],
Cell[3202, 103, 252, 6, 30, "Input",ExpressionUUID->"4292d4e5-2c18-4d8a-9d28-f2c133e75d51"],
Cell[3457, 111, 860, 25, 157, "Input",ExpressionUUID->"e4da9d9f-18f4-48c7-8aeb-4faf351de703"],
Cell[4320, 138, 718, 21, 80, "Input",ExpressionUUID->"773854ec-e515-45e2-9c15-3ab728f9b4c4"],
Cell[5041, 161, 1288, 41, 159, "Input",ExpressionUUID->"0cfdbd23-72be-4681-a57d-a88f652a4591"],
Cell[CellGroupData[{
Cell[6354, 206, 888, 26, 68, "Input",ExpressionUUID->"96448b29-b70b-44f0-b000-0456683859c3"],
Cell[7245, 234, 147, 3, 34, "Output",ExpressionUUID->"47ac1045-b480-44fc-acd1-deb6af12eb79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7429, 242, 282, 7, 39, "Input",ExpressionUUID->"384284c0-bc59-43ab-bd3d-ac73e647d3e8"],
Cell[7714, 251, 174, 3, 34, "Output",ExpressionUUID->"b3382624-36e1-4962-a32e-5316bfd7a6c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7925, 259, 747, 22, 68, "Input",ExpressionUUID->"2038ee15-a6bd-4087-911f-61819ead6fdf"],
Cell[8675, 283, 147, 3, 34, "Output",ExpressionUUID->"0b9cd3b0-46cd-47c1-9a2f-1d81769d7698"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8859, 291, 2665, 72, 244, "Input",ExpressionUUID->"87613fc1-ba76-4b32-8605-401b3458516f"],
Cell[11527, 365, 453, 10, 42, "Message",ExpressionUUID->"d03da2b6-9679-433d-a2fe-4bfb5051434d"],
Cell[11983, 377, 1014, 17, 96, "Message",ExpressionUUID->"1385e00d-cd1e-4fc4-813f-4b7ece5c1db6"],
Cell[13000, 396, 1018, 18, 96, "Message",ExpressionUUID->"87e534bd-07d6-4658-87c0-1036f00b9b3e"],
Cell[14021, 416, 455, 10, 42, "Message",ExpressionUUID->"4cd6a1e6-fc61-4551-9591-36a4164ad582"],
Cell[14479, 428, 453, 10, 42, "Message",ExpressionUUID->"29fa286b-0acd-4c93-8259-c80b77c76f17"],
Cell[14935, 440, 453, 10, 42, "Message",ExpressionUUID->"7bdc3646-6cf1-40e9-a581-aa856aba795f"],
Cell[15391, 452, 1018, 18, 96, "Message",ExpressionUUID->"77aa4a69-462c-44f5-a46e-28bbd5c7bad7"],
Cell[16412, 472, 1017, 18, 96, "Message",ExpressionUUID->"dc2d1e69-9474-42cd-ba87-009f187301cf"],
Cell[17432, 492, 429, 10, 24, "Message",ExpressionUUID->"78cf00b9-eebf-4665-95b9-157ab44ae114"],
Cell[17864, 504, 455, 10, 24, "Message",ExpressionUUID->"a62e4d91-2b93-4269-af69-81926b96325a"],
Cell[18322, 516, 1018, 18, 60, "Message",ExpressionUUID->"f10a248c-e280-4bcb-9be7-8f729522a85c"],
Cell[19343, 536, 453, 10, 24, "Message",ExpressionUUID->"bf86685a-8079-4ebb-a660-fc760c4c7a7c"],
Cell[19799, 548, 453, 10, 24, "Message",ExpressionUUID->"b0033957-348e-4190-a72c-aca7473d7764"],
Cell[20255, 560, 1017, 18, 60, "Message",ExpressionUUID->"fefd10cb-3a67-4856-8392-4669c9f53e19"],
Cell[21275, 580, 455, 10, 24, "Message",ExpressionUUID->"e94a7585-bd76-4796-9d5d-13c0ec5c2c4f"],
Cell[21733, 592, 1018, 18, 60, "Message",ExpressionUUID->"9872d961-fc05-4916-b177-600557d1f6ea"],
Cell[22754, 612, 453, 10, 24, "Message",ExpressionUUID->"9b7908ac-aa89-4c98-873f-d29fd95f2dd5"],
Cell[23210, 624, 430, 10, 24, "Message",ExpressionUUID->"1edea585-5984-4e5f-bc61-4959ff3bf12a"],
Cell[23643, 636, 1018, 18, 60, "Message",ExpressionUUID->"5a8fbcd3-1981-484d-8cea-9d6dd6e727cd"],
Cell[24664, 656, 1017, 18, 62, "Message",ExpressionUUID->"659561b5-8c17-444f-a111-fe3b421b8504"],
Cell[25684, 676, 455, 10, 24, "Message",ExpressionUUID->"773b8474-3552-488a-9ff4-8cba21493123"],
Cell[26142, 688, 430, 10, 24, "Message",ExpressionUUID->"ed3b836f-6a48-4f71-a28d-54641b772672"],
Cell[26575, 700, 455, 10, 24, "Message",ExpressionUUID->"8ad50d9b-5a1a-4c5d-96e5-30f7356e30f0"],
Cell[27033, 712, 453, 10, 24, "Message",ExpressionUUID->"925c7ddc-028c-4c1b-bc62-dd31454c68d6"],
Cell[27489, 724, 1020, 18, 60, "Message",ExpressionUUID->"1b0446c7-30bf-43f6-9a01-3270915a1f13"],
Cell[28512, 744, 453, 10, 24, "Message",ExpressionUUID->"88981789-92f7-4e4a-851d-1d4edf02a841"],
Cell[28968, 756, 430, 10, 24, "Message",ExpressionUUID->"dba0e5ba-4481-45a4-bc25-b964be82fc06"],
Cell[29401, 768, 1017, 18, 60, "Message",ExpressionUUID->"800c6a66-207a-4e8c-b5a3-20f9db6c2dbe"],
Cell[30421, 788, 429, 10, 24, "Message",ExpressionUUID->"ef2383e7-eff1-4f08-8919-89431a8dfe95"],
Cell[30853, 800, 1019, 18, 60, "Message",ExpressionUUID->"d51aedcd-b3a1-4a5b-b666-c8294216ed4f"],
Cell[31875, 820, 431, 10, 24, "Message",ExpressionUUID->"00e3cf85-85ac-4f75-b75c-01caa23eb404"],
Cell[32309, 832, 1014, 17, 60, "Message",ExpressionUUID->"2fe0409b-37df-4756-87db-c51b6f2652b4"],
Cell[33326, 851, 1020, 18, 62, "Message",ExpressionUUID->"e2c5454c-1426-4789-bcc3-36869b7f7c2a"],
Cell[34349, 871, 1017, 18, 62, "Message",ExpressionUUID->"ec182cb8-14b7-452a-bf9f-dbc7ec43dcac"],
Cell[35369, 891, 455, 10, 24, "Message",ExpressionUUID->"2426a392-a04d-4c78-a064-23f200c52da2"],
Cell[35827, 903, 450, 9, 24, "Message",ExpressionUUID->"3e70a327-9692-4b4b-9b67-75810fd3e912"],
Cell[36280, 914, 450, 9, 24, "Message",ExpressionUUID->"cd098829-a44b-4e40-8250-47581bc57e24"],
Cell[36733, 925, 432, 10, 24, "Message",ExpressionUUID->"bf4680ad-eb34-42f5-adb6-0d96dc3d01c6"],
Cell[37168, 937, 1019, 18, 60, "Message",ExpressionUUID->"3a60d580-6f60-4d9e-82fa-0feab2e29a73"],
Cell[38190, 957, 429, 10, 24, "Message",ExpressionUUID->"9b50e7a0-9516-4d9d-b3be-01edabaa76d9"],
Cell[38622, 969, 455, 10, 24, "Message",ExpressionUUID->"8b968942-a2b5-4d6f-8579-4954a2816d07"],
Cell[39080, 981, 1015, 18, 60, "Message",ExpressionUUID->"a8324281-55fa-4235-b99e-fcfb62e7363d"],
Cell[40098, 1001, 1018, 18, 62, "Message",ExpressionUUID->"527c3312-182c-44bf-949e-8956e163cf2d"],
Cell[41119, 1021, 1019, 18, 62, "Message",ExpressionUUID->"1c6b4fa0-0b4e-4955-87df-27659471299b"],
Cell[42141, 1041, 1018, 18, 62, "Message",ExpressionUUID->"70b6ab7b-8e44-4dcb-a887-fa21f2718138"],
Cell[43162, 1061, 431, 10, 24, "Message",ExpressionUUID->"ca061bb3-465b-4266-b5b0-4d5e4c4c9113"],
Cell[43596, 1073, 449, 9, 24, "Message",ExpressionUUID->"48aa47c7-30ee-4700-802e-47c0b997426b"],
Cell[44048, 1084, 455, 10, 24, "Message",ExpressionUUID->"4b1357af-6a78-4dda-96ec-f03ee13bebba"],
Cell[44506, 1096, 430, 10, 24, "Message",ExpressionUUID->"1b8e96c7-ce72-442c-a38a-2a0c193a2ddd"],
Cell[44939, 1108, 453, 10, 24, "Message",ExpressionUUID->"ddf97568-af16-42bd-983b-159626b62b9c"],
Cell[45395, 1120, 1017, 18, 60, "Message",ExpressionUUID->"0dbb3c54-c790-4d2a-a87d-300b625aa543"],
Cell[46415, 1140, 429, 10, 24, "Message",ExpressionUUID->"e8206849-e058-4546-943a-1ec7b35ac22c"],
Cell[46847, 1152, 1018, 18, 62, "Message",ExpressionUUID->"6b65e31c-eddf-4934-9cd8-f9b3060bbc4e"],
Cell[47868, 1172, 429, 10, 24, "Message",ExpressionUUID->"c189cad7-f556-4e79-9a57-0d28b061db54"],
Cell[48300, 1184, 1018, 18, 62, "Message",ExpressionUUID->"9efd8cd7-46fd-4880-8199-2ecdd58e4378"],
Cell[49321, 1204, 455, 10, 24, "Message",ExpressionUUID->"d800c8a8-5b46-4602-a3f1-a7a5cd469308"],
Cell[49779, 1216, 453, 10, 24, "Message",ExpressionUUID->"1f01e5ee-d73b-442c-ae3e-f74171f8d754"],
Cell[50235, 1228, 432, 10, 24, "Message",ExpressionUUID->"72e2ace9-0dea-4400-97f2-9952e8d016d6"],
Cell[50670, 1240, 453, 10, 24, "Message",ExpressionUUID->"e5c8ac04-233e-492d-872a-ab2786906d66"],
Cell[51126, 1252, 1019, 18, 62, "Message",ExpressionUUID->"f5d66726-5dcc-4785-8c07-25cf24292edd"],
Cell[52148, 1272, 1015, 17, 62, "Message",ExpressionUUID->"832464e4-8fa1-4e0e-a736-a688fc001d6f"],
Cell[53166, 1291, 429, 10, 24, "Message",ExpressionUUID->"85a675b0-1ad5-4e88-b5c6-cd8590d475a1"],
Cell[53598, 1303, 453, 10, 24, "Message",ExpressionUUID->"2dd1d750-6e9f-4b8a-a1e3-7edac20ef0c9"],
Cell[54054, 1315, 1019, 18, 62, "Message",ExpressionUUID->"4a97c072-bad7-4814-9e41-5fa85e37e310"],
Cell[55076, 1335, 453, 10, 24, "Message",ExpressionUUID->"773acff3-35ce-4d4b-b00f-0690f7f51c83"],
Cell[55532, 1347, 1014, 17, 62, "Message",ExpressionUUID->"97621ad7-e6dc-47d6-af20-083ad3439d37"],
Cell[56549, 1366, 450, 9, 24, "Message",ExpressionUUID->"da7af457-91c1-4830-8fd5-39e5e6c71f62"],
Cell[57002, 1377, 430, 10, 24, "Message",ExpressionUUID->"f5371bf5-2e67-4a37-905f-3475ca1ffd7a"],
Cell[57435, 1389, 1018, 18, 62, "Message",ExpressionUUID->"381df703-ce17-4279-9f21-43805fac7900"],
Cell[58456, 1409, 453, 10, 24, "Message",ExpressionUUID->"1ea22716-cb5d-48fa-b042-12b54a841e90"],
Cell[58912, 1421, 430, 10, 24, "Message",ExpressionUUID->"9f7c75d4-ae76-4c50-be41-bc7238caf414"],
Cell[59345, 1433, 1017, 18, 62, "Message",ExpressionUUID->"5f9d1955-bba3-4df7-ab6e-d25c9f271975"],
Cell[60365, 1453, 429, 10, 24, "Message",ExpressionUUID->"4e40ce87-2482-4773-9644-40ae32ad1b32"],
Cell[60797, 1465, 1018, 18, 62, "Message",ExpressionUUID->"f05a078d-db74-46f5-87df-9a91ca44589b"],
Cell[61818, 1485, 431, 10, 24, "Message",ExpressionUUID->"803c3c69-faaa-4a32-bdbf-2532aecacfc2"]
}, Open  ]],
Cell[62264, 1498, 2979, 91, 162, "Input",ExpressionUUID->"81a90459-e4e2-4881-8dd5-20f2634da50f"],
Cell[65246, 1591, 4107, 122, 262, "Input",ExpressionUUID->"9df1dffb-1694-4f65-af03-38a7168f89e3"],
Cell[69356, 1715, 3714, 115, 198, "Input",ExpressionUUID->"0bdd38a2-b5eb-4668-90a3-b698e02ab385"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73107, 1835, 207, 4, 67, "Section",ExpressionUUID->"edbbed1b-502a-48b7-b571-08f48f96d24b"],
Cell[CellGroupData[{
Cell[73339, 1843, 4475, 126, 294, "Input",ExpressionUUID->"89b1de16-4ba9-4401-8afd-23a156071d4f"],
Cell[77817, 1971, 796, 14, 42, "Message",ExpressionUUID->"ab5d306a-cdb1-49a3-bf17-6a6ba6e21f27"],
Cell[78616, 1987, 794, 14, 42, "Message",ExpressionUUID->"4e8b2f6f-49bf-4795-8443-4e72f50c5009"],
Cell[79413, 2003, 796, 14, 42, "Message",ExpressionUUID->"900d52fe-9a33-4368-8314-55e878e2b35f"],
Cell[80212, 2019, 652, 12, 24, "Message",ExpressionUUID->"b1f97f1d-206c-4a40-aca1-8ec00d10232b"],
Cell[80867, 2033, 688, 13, 24, "Message",ExpressionUUID->"5762659d-ee8e-4b8d-9f92-7bd8b99e2b42"],
Cell[81558, 2048, 688, 13, 24, "Message",ExpressionUUID->"4c98cc78-141f-4164-b810-35b75c05690d"],
Cell[82249, 2063, 685, 12, 24, "Message",ExpressionUUID->"0a35e00a-cd9f-498f-bd3e-513e1aac9f48"],
Cell[82937, 2077, 665, 12, 24, "Message",ExpressionUUID->"1ff2f97c-0417-4e98-bd2a-17aebc63b490"],
Cell[83605, 2091, 25813, 441, 231, "Output",ExpressionUUID->"46e70a20-3803-4579-96cc-00225c661deb"],
Cell[109421, 2534, 342, 5, 34, "Output",ExpressionUUID->"11d94b85-d79e-4cd6-8c1e-6fff91b208f0"]
}, Open  ]],
Cell[109778, 2542, 767, 18, 52, "Input",ExpressionUUID->"89eb571e-8ab9-46e4-9dc0-90f4692a8890"],
Cell[CellGroupData[{
Cell[110570, 2564, 492, 13, 30, "Input",ExpressionUUID->"8ca4485d-5aad-4d31-b4e8-7a305ba480d1"],
Cell[111065, 2579, 573, 11, 42, "Message",ExpressionUUID->"f69538a5-b40f-430a-8346-dd87ce4cacbe"],
Cell[111641, 2592, 294, 5, 34, "Output",ExpressionUUID->"786a7033-f3f0-4d2d-acef-bec58de8f38e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111972, 2602, 500, 12, 30, "Input",ExpressionUUID->"d6a4fa0a-01f6-4533-a3e5-f1e7a0666fb3"],
Cell[112475, 2616, 574, 11, 42, "Message",ExpressionUUID->"e9394176-0d25-4d01-aa24-e3fb147c8c71"],
Cell[113052, 2629, 247, 4, 34, "Output",ExpressionUUID->"184f2c43-0793-4618-ba78-a56d4b9931af"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[113348, 2639, 211, 4, 67, "Section",ExpressionUUID->"6d04f9e7-16ee-4990-b07b-709308fb768e"],
Cell[CellGroupData[{
Cell[113584, 2647, 773, 21, 58, "Input",ExpressionUUID->"e4834a08-ccf2-4f8f-bf61-ca3e95dac152"],
Cell[114360, 2670, 529, 10, 70, "Message",ExpressionUUID->"7c9797dc-8cb6-410e-b958-ac25cd1eebb1"],
Cell[114892, 2682, 529, 10, 70, "Message",ExpressionUUID->"069afd3b-420a-440a-9100-bbe767d0d46a"],
Cell[115424, 2694, 11444, 206, 70, "Output",ExpressionUUID->"19b741d5-c880-426f-8f3b-eeab01f3fb2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126905, 2905, 2793, 79, 214, "Input",ExpressionUUID->"85bd9eed-0540-4ba0-9d21-bc16441d5263"],
Cell[129701, 2986, 496, 10, 70, "Message",ExpressionUUID->"b310ac3a-e177-4356-b823-73afbca92140"],
Cell[130200, 2998, 494, 10, 70, "Message",ExpressionUUID->"4f9c312c-b055-449f-8d10-99fd3797230d"],
Cell[130697, 3010, 508, 10, 70, "Message",ExpressionUUID->"e824ed12-91cd-4e33-ad0f-7d158f6988e8"],
Cell[131208, 3022, 494, 10, 70, "Message",ExpressionUUID->"56756f83-e821-4e4e-9d03-8ad870a8148d"],
Cell[131705, 3034, 335, 8, 70, "Output",ExpressionUUID->"b7dfc3c2-931e-4e8a-be2c-9466bf446355"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132077, 3047, 1954, 49, 116, "Input",ExpressionUUID->"0c95356b-22ad-488c-af4c-bd7fb614b24c"],
Cell[134034, 3098, 4615, 95, 70, "Output",ExpressionUUID->"8bcf1508-01be-43a5-80b4-d4e395cc5f79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138686, 3198, 1400, 40, 125, "Input",ExpressionUUID->"df7ac5ad-b1c4-4b59-8c7b-b5ac2ea4f66b"],
Cell[140089, 3240, 262, 4, 70, "Output",ExpressionUUID->"cf3769c1-2e3f-4a92-b51e-dfa82856786d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140388, 3249, 2104, 56, 118, "Input",ExpressionUUID->"1dc3c005-b15e-4ea4-9c2f-8aa8841e5079"],
Cell[142495, 3307, 383, 6, 70, "Output",ExpressionUUID->"605fc94a-34a5-4d50-99a7-718799575083"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[142927, 3319, 158, 3, 53, "Section",ExpressionUUID->"b4a03849-4db1-4e6b-885d-129a8b561e11"],
Cell[CellGroupData[{
Cell[143110, 3326, 4279, 122, 294, "Input",ExpressionUUID->"b9635e8e-8bec-40ee-83cf-86bb56678a8a"],
Cell[147392, 3450, 625, 12, 42, "Message",ExpressionUUID->"15e45830-85c7-4666-bae1-eda77ce565c7"],
Cell[148020, 3464, 625, 12, 42, "Message",ExpressionUUID->"566c8065-f88c-4110-ae27-0ad907aaa8e7"],
Cell[148648, 3478, 625, 12, 42, "Message",ExpressionUUID->"473b1978-06b3-42ed-a237-015b54ecee0a"],
Cell[149276, 3492, 483, 10, 24, "Message",ExpressionUUID->"2ba0b953-3548-4c18-b9d2-cc4c586018a9"],
Cell[149762, 3504, 519, 11, 24, "Message",ExpressionUUID->"869712e1-5b34-4666-a1f3-71cf540597f9"],
Cell[150284, 3517, 519, 11, 24, "Message",ExpressionUUID->"cb39f113-dbed-494b-abf6-5dc5188b4714"],
Cell[150806, 3530, 514, 10, 24, "Message",ExpressionUUID->"d3ef3554-b9ce-4081-b844-a701e9e3da9d"],
Cell[151323, 3542, 494, 10, 24, "Message",ExpressionUUID->"bf61a764-8a33-4a41-ac9a-f63908af1f3b"],
Cell[151820, 3554, 23700, 408, 231, "Output",ExpressionUUID->"2d7a95ab-fedc-4ef7-835f-e255a0258e98"],
Cell[175523, 3964, 219, 4, 34, "Output",ExpressionUUID->"7c29bc98-fc99-446d-bf87-d8f3ce82510f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175779, 3973, 483, 12, 30, "Input",ExpressionUUID->"4cf7e228-d12d-433c-b6a3-98c29614b903"],
Cell[176265, 3987, 619, 12, 42, "Message",ExpressionUUID->"a9a15573-67a4-41a3-95e6-35ba2df79a4d"],
Cell[176887, 4001, 219, 4, 34, "Output",ExpressionUUID->"cdbd8733-ea6f-4b2d-b61c-5ca03d750764"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177143, 4010, 440, 12, 30, "Input",ExpressionUUID->"aeb29b28-545b-4a9e-9685-8cacd911e4d6"],
Cell[177586, 4024, 596, 11, 42, "Message",ExpressionUUID->"b195e594-6d53-46bd-be5b-65719b820d5e"],
Cell[178185, 4037, 198, 3, 34, "Output",ExpressionUUID->"dc44074a-442f-48b6-b09d-8550d1b647b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178420, 4045, 4853, 130, 294, "Input",ExpressionUUID->"dd6e6dfe-88fe-4775-8fb3-49becd38b012"],
Cell[183276, 4177, 623, 12, 42, "Message",ExpressionUUID->"e359a31c-b616-4180-9b4f-cdca095bfaec"],
Cell[183902, 4191, 623, 12, 42, "Message",ExpressionUUID->"eeca90cd-f0a2-4fa6-918e-843d4d8f85a1"],
Cell[184528, 4205, 625, 12, 42, "Message",ExpressionUUID->"c3fc34e0-5ed5-4cc1-ac1c-3c022ab5651b"],
Cell[185156, 4219, 482, 10, 24, "Message",ExpressionUUID->"7a853d43-cf61-4d02-8103-8398ecb18f9b"],
Cell[185641, 4231, 517, 11, 24, "Message",ExpressionUUID->"9b6ef620-ffa4-4378-a810-b42cc8477b7e"],
Cell[186161, 4244, 519, 11, 24, "Message",ExpressionUUID->"426d7d2d-fe45-4941-8b22-426e41a85ec0"],
Cell[186683, 4257, 512, 10, 24, "Message",ExpressionUUID->"6968fb56-c2e5-479c-b8d0-de57910db12d"],
Cell[187198, 4269, 492, 10, 24, "Message",ExpressionUUID->"6a3ecf82-14e1-4e26-adf1-75204596ffec"],
Cell[187693, 4281, 23631, 407, 231, "Output",ExpressionUUID->"7ce77602-da16-4b56-937d-490eace10685"],
Cell[211327, 4690, 224, 4, 34, "Output",ExpressionUUID->"1079882d-4cd3-4c2c-8e8c-8294d7a39b0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211588, 4699, 482, 12, 30, "Input",ExpressionUUID->"20e92527-a207-464a-a475-ced816560f06"],
Cell[212073, 4713, 619, 12, 42, "Message",ExpressionUUID->"a8cea728-b35a-49b4-9d00-923a465a38f1"],
Cell[212695, 4727, 218, 4, 34, "Output",ExpressionUUID->"2fd75fc5-3bbe-40fb-9d25-eb1896f67154"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212950, 4736, 416, 12, 30, "Input",ExpressionUUID->"8c7ee01a-6624-45c0-938e-1533c97c4bb6"],
Cell[213369, 4750, 594, 11, 42, "Message",ExpressionUUID->"424ef2df-8b54-4bc0-9612-e8fa7fc55505"],
Cell[213966, 4763, 199, 3, 34, "Output",ExpressionUUID->"26a5b6c1-b858-4eb6-8676-9ba3f288b113"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214202, 4771, 4876, 130, 294, "Input",ExpressionUUID->"611a0af3-5285-4468-8aa6-bc53c786a940"],
Cell[219081, 4903, 513, 11, 24, "Message",ExpressionUUID->"b1666d45-1fd7-4a0e-9592-6e2260bdfc6c"],
Cell[219597, 4916, 513, 11, 24, "Message",ExpressionUUID->"3c0f4181-5108-445d-b8f9-b1b3eda9be76"],
Cell[220113, 4929, 505, 9, 24, "Message",ExpressionUUID->"3a8b05d4-2d8b-4ec8-83e2-9d69d6f4f630"],
Cell[220621, 4940, 485, 9, 24, "Message",ExpressionUUID->"68a4b259-874c-490d-86f9-7aa9994185cf"],
Cell[221109, 4951, 24023, 413, 231, "Output",ExpressionUUID->"24c4879a-6890-4d96-8259-0e66e8ed5302"],
Cell[245135, 5366, 220, 4, 34, "Output",ExpressionUUID->"0041230a-0774-4110-a4e9-65e88bba06a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245392, 5375, 482, 12, 30, "Input",ExpressionUUID->"16437666-81df-4847-bfe4-659d9e988e83"],
Cell[245877, 5389, 217, 4, 34, "Output",ExpressionUUID->"80823ccc-4d86-4b9d-8561-2544b5ec98ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246131, 5398, 416, 12, 30, "Input",ExpressionUUID->"79f3e0fa-4a9d-4751-96cf-2ac679b43621"],
Cell[246550, 5412, 197, 3, 34, "Output",ExpressionUUID->"c73d64ee-af20-43f8-bfa7-5c8a0672e7c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246784, 5420, 4953, 131, 294, "Input",ExpressionUUID->"157abc80-463d-4ed5-8c89-204dad08513a"],
Cell[251740, 5553, 627, 12, 42, "Message",ExpressionUUID->"98f336bb-5df8-428c-8a70-670b5e0ebf25"],
Cell[252370, 5567, 625, 12, 42, "Message",ExpressionUUID->"da2adabc-43c8-4fae-8c94-b4588a74e804"],
Cell[252998, 5581, 625, 12, 42, "Message",ExpressionUUID->"ea90e8e7-bbef-4498-a390-ef2c4086372b"],
Cell[253626, 5595, 486, 10, 24, "Message",ExpressionUUID->"a2d72f5f-8ca5-4045-961d-f79dc593d0f1"],
Cell[254115, 5607, 521, 11, 24, "Message",ExpressionUUID->"0167aa97-9b6e-4f95-bf0f-d650026b15db"],
Cell[254639, 5620, 519, 11, 24, "Message",ExpressionUUID->"808e4ffd-b0fc-4316-b726-ce8b2e236fa8"],
Cell[255161, 5633, 516, 10, 24, "Message",ExpressionUUID->"42926df7-24f4-40d2-81b2-7276c5a22360"],
Cell[255680, 5645, 496, 10, 24, "Message",ExpressionUUID->"71fe02b6-a055-4082-9a3d-ba7daab29a9b"],
Cell[256179, 5657, 24535, 421, 231, "Output",ExpressionUUID->"43462c05-6c9b-4fad-acb8-dc37294ef58a"],
Cell[280717, 6080, 222, 4, 34, "Output",ExpressionUUID->"22bc6cf0-1c11-47d6-bf32-bb91e1b96c58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280976, 6089, 484, 12, 30, "Input",ExpressionUUID->"e1cf314b-fe29-4927-9793-8435273c4ce9"],
Cell[281463, 6103, 572, 11, 42, "Message",ExpressionUUID->"7125860a-0c2d-4f3d-b8b2-2d05854b1887"],
Cell[282038, 6116, 218, 4, 34, "Output",ExpressionUUID->"06670c5d-c713-4710-a145-2748d46f0b9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282293, 6125, 420, 12, 30, "Input",ExpressionUUID->"80ba9278-6eba-4ba8-a823-b9c801fb78a4"],
Cell[282716, 6139, 570, 11, 42, "Message",ExpressionUUID->"bccdce2c-1c66-4d20-935a-829c04909b97"],
Cell[283289, 6152, 198, 3, 34, "Output",ExpressionUUID->"d91c696b-fc37-45d7-9977-bb3b0ab54d3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283524, 6160, 4993, 132, 294, "Input",ExpressionUUID->"098dc5f0-2cc5-4bb0-84f8-db3184223ab5"],
Cell[288520, 6294, 511, 11, 24, "Message",ExpressionUUID->"f5d84904-52ad-4553-9834-327a57b6b327"],
Cell[289034, 6307, 511, 11, 24, "Message",ExpressionUUID->"53052644-2afa-4ea5-8c1e-e1f41482cd3d"],
Cell[289548, 6320, 506, 10, 24, "Message",ExpressionUUID->"a2d5fd98-cb04-4ec7-8f4f-bb9e9809cc53"],
Cell[290057, 6332, 486, 10, 24, "Message",ExpressionUUID->"edfb9259-a981-49a4-ab31-de1b88dd0a20"],
Cell[290546, 6344, 24900, 427, 231, "Output",ExpressionUUID->"23fdfd89-6602-4429-b1bb-98110ca2feeb"],
Cell[315449, 6773, 223, 4, 34, "Output",ExpressionUUID->"51c6a1e6-1377-4271-9d18-4d16bb9d9e6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315709, 6782, 490, 12, 30, "Input",ExpressionUUID->"d893091e-42c1-450c-9204-1b77456e5999"],
Cell[316202, 6796, 198, 3, 34, "Output",ExpressionUUID->"07f23ab3-843a-4249-95c5-d685a78e21e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316437, 6804, 424, 12, 30, "Input",ExpressionUUID->"cf8e86c8-9b5f-4656-b13a-3b7654d618f9"],
Cell[316864, 6818, 197, 3, 34, "Output",ExpressionUUID->"b9ae5230-c8c5-4e68-b714-6a25400b0968"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317098, 6826, 5074, 133, 294, "Input",ExpressionUUID->"363a9e7f-1a54-4973-a816-5aec492e506d"],
Cell[322175, 6961, 486, 10, 24, "Message",ExpressionUUID->"76c1b632-145f-487e-812c-630f9cc9bad3"],
Cell[322664, 6973, 486, 10, 24, "Message",ExpressionUUID->"5cf9f58e-a352-4e85-8dfc-bdbdb178324d"],
Cell[323153, 6985, 481, 9, 24, "Message",ExpressionUUID->"b7f7ef1d-d7b4-4cf4-9232-5184ad7a3861"],
Cell[323637, 6996, 461, 9, 24, "Message",ExpressionUUID->"a9dc2d72-2496-4f85-b84e-8532fa315c1c"],
Cell[324101, 7007, 24639, 423, 231, "Output",ExpressionUUID->"f9198aa4-5b8b-491e-9bd4-1db9bd5c9d81"],
Cell[348743, 7432, 193, 3, 34, "Output",ExpressionUUID->"64cfaaf3-1c4c-4c4b-98e4-c3b17e18ca58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[348973, 7440, 442, 12, 30, "Input",ExpressionUUID->"1b4a15a9-d091-45a9-8f19-7bed3ef25b0a"],
Cell[349418, 7454, 193, 3, 34, "Output",ExpressionUUID->"f7ae3090-12f9-4272-ac18-b67732a96663"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349648, 7462, 425, 12, 30, "Input",ExpressionUUID->"03fa8010-bb01-4c8f-8e8b-d05be4b55561"],
Cell[350076, 7476, 193, 2, 34, "Output",ExpressionUUID->"78f74eed-4b9e-42e9-b3b3-b267bbbda5d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[350306, 7483, 5069, 133, 294, "Input",ExpressionUUID->"28453293-e005-464d-9945-dde0ad67c10c"],
Cell[355378, 7618, 623, 12, 42, "Message",ExpressionUUID->"a3384316-d903-47ec-82bf-3f72c7c68389"],
Cell[356004, 7632, 623, 12, 42, "Message",ExpressionUUID->"74d27b45-3919-4144-a4ea-cd3ad31c3e6d"],
Cell[356630, 7646, 623, 12, 42, "Message",ExpressionUUID->"761aa261-d0e5-4769-b2c9-869c8eb1a071"],
Cell[357256, 7660, 482, 10, 24, "Message",ExpressionUUID->"93120e19-2d6b-4c16-afa0-9fef4ce5459f"],
Cell[357741, 7672, 519, 11, 24, "Message",ExpressionUUID->"21733e80-7aa0-4009-b398-92246b9e177d"],
Cell[358263, 7685, 517, 11, 24, "Message",ExpressionUUID->"1f00b2bd-025f-4e69-9836-a090941abb6b"],
Cell[358783, 7698, 512, 10, 24, "Message",ExpressionUUID->"64b400be-0096-446a-b6ce-4d659c54de33"],
Cell[359298, 7710, 492, 10, 24, "Message",ExpressionUUID->"01294dc2-ebb7-4582-ab32-43002c7c4803"],
Cell[359793, 7722, 24428, 420, 231, "Output",ExpressionUUID->"e131face-28c6-4135-9e4a-5c9bae01721c"],
Cell[384224, 8144, 222, 4, 34, "Output",ExpressionUUID->"aabad3bc-aebb-4c3e-9fa2-d175b59a6721"]
}, Open  ]],
Cell[CellGroupData[{
Cell[384483, 8153, 444, 12, 30, "Input",ExpressionUUID->"1266db0b-08aa-4e1c-87ae-5cbf946e38ef"],
Cell[384930, 8167, 598, 11, 42, "Message",ExpressionUUID->"7a4b8c1c-037e-4a1b-a304-19f0f00f9e27"],
Cell[385531, 8180, 220, 4, 34, "Output",ExpressionUUID->"252e0972-c8e6-4387-b171-7fb8ee0c3edb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[385788, 8189, 421, 12, 30, "Input",ExpressionUUID->"fb0f59ee-d683-4880-a86f-2acd9baf772b"],
Cell[386212, 8203, 571, 11, 42, "Message",ExpressionUUID->"c9fce6b5-f18c-4954-825a-b5e7f4bc6c81"],
Cell[386786, 8216, 199, 3, 34, "Output",ExpressionUUID->"3b98bbd3-96ad-411c-aae2-b579b2894990"]
}, Open  ]],
Cell[CellGroupData[{
Cell[387022, 8224, 5074, 133, 294, "Input",ExpressionUUID->"207569d7-9191-44ab-a2e5-f215c0db8de4"],
Cell[392099, 8359, 518, 11, 24, "Message",ExpressionUUID->"f1df5b8e-89a4-4cff-8157-93444f09d546"],
Cell[392620, 8372, 516, 11, 24, "Message",ExpressionUUID->"7e279046-00c3-4925-925d-9b208017b6c2"],
Cell[393139, 8385, 513, 10, 24, "Message",ExpressionUUID->"ae724cc0-df0d-497f-a11a-470ac299299e"],
Cell[393655, 8397, 491, 10, 24, "Message",ExpressionUUID->"a62ee816-9095-4bcc-a46b-43c4c077b683"],
Cell[394149, 8409, 24371, 419, 239, "Output",ExpressionUUID->"89e00534-b746-4cd8-a2a3-d41a34b5fc05"],
Cell[418523, 8830, 218, 4, 34, "Output",ExpressionUUID->"c39ce7bb-61bc-4589-b674-2ff9e31f15ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[418778, 8839, 442, 12, 30, "Input",ExpressionUUID->"a87d2746-c3f6-44cb-ac08-951bb5820dc5"],
Cell[419223, 8853, 188, 2, 34, "Output",ExpressionUUID->"02362534-08db-4a2f-b95b-3afb0b71374d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[419448, 8860, 423, 12, 30, "Input",ExpressionUUID->"6fa49822-ad47-440f-8590-c60332104863"],
Cell[419874, 8874, 197, 3, 34, "Output",ExpressionUUID->"d2948e8f-1044-46cc-9c5f-a9bada2d9ccd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[420120, 8883, 183, 3, 67, "Section",ExpressionUUID->"36e5928e-d950-40bc-8230-51898eb2401f"],
Cell[CellGroupData[{
Cell[420328, 8890, 1751, 54, 129, "Input",ExpressionUUID->"529ed31d-4232-4959-b78a-ef3d26ea4a40"],
Cell[422082, 8946, 319, 6, 34, "Output",ExpressionUUID->"9ca2dd23-5a79-43d2-98dd-ef670a00e124"]
}, Open  ]],
Cell[CellGroupData[{
Cell[422438, 8957, 1758, 54, 129, "Input",ExpressionUUID->"7b3568bf-55c6-4eed-80d6-0d74cfad481c"],
Cell[424199, 9013, 264, 3, 34, "Output",ExpressionUUID->"43f8c857-2546-46a8-954e-1f3f2aa3d48c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[424500, 9021, 1752, 54, 129, "Input",ExpressionUUID->"ec4b2016-2a99-4c85-bd07-705aa9bc8433"],
Cell[426255, 9077, 302, 5, 34, "Output",ExpressionUUID->"17b834d9-4841-4d64-ad5a-73c6ac0e2867"]
}, Open  ]],
Cell[CellGroupData[{
Cell[426594, 9087, 1754, 54, 129, "Input",ExpressionUUID->"f2ff4b51-a84d-49aa-957d-47407f38d7a6"],
Cell[428351, 9143, 269, 4, 34, "Output",ExpressionUUID->"53544e72-3ffa-4945-a7ed-7bb23cea08ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[428657, 9152, 1754, 54, 129, "Input",ExpressionUUID->"a3bb5a1d-4324-49ea-b654-5e95b48a518c"],
Cell[430414, 9208, 265, 4, 34, "Output",ExpressionUUID->"d5fd8e41-f752-48fb-b3a4-a48ebaeb94dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[430716, 9217, 1736, 53, 129, "Input",ExpressionUUID->"97987177-591f-4c46-b7b2-65f57eb989b8"],
Cell[432455, 9272, 273, 4, 34, "Output",ExpressionUUID->"f77843c1-d8eb-4100-ae7d-b4eee54bcc01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[432765, 9281, 1758, 54, 129, "Input",ExpressionUUID->"9518620f-eaea-4624-81de-0741770a0a7a"],
Cell[434526, 9337, 268, 4, 34, "Output",ExpressionUUID->"bf392b72-7dd5-4cb8-9e19-4b7a8ffae6d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[434831, 9346, 1767, 54, 129, "Input",ExpressionUUID->"7ef751f2-239d-45f6-b96b-9bd5729f9f39"],
Cell[436601, 9402, 270, 4, 34, "Output",ExpressionUUID->"a3b5dddb-340c-4f36-8927-f30bb75536e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[436908, 9411, 751, 19, 52, "Input",ExpressionUUID->"cacae29b-845b-440f-8701-f62804d8b9c7"],
Cell[437662, 9432, 638, 10, 34, "Output",ExpressionUUID->"036a62c1-fa32-423d-9a06-e2188e212762"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Te104_Varying_Qa.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    975364,      21252]
NotebookOptionsPosition[    891886,      20298]
NotebookOutlinePosition[    892266,      20315]
CellTagsIndexPosition[    892223,      20312]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.747959293495826*^9, 
  3.747959294928875*^9}},ExpressionUUID->"a9b129a7-8a74-4663-90b5-\
689a4b6f75a1"],

Cell[CellGroupData[{

Cell["Te104", "Title",
 CellChangeTimes->{{3.74804881468917*^9, 3.7480488256584806`*^9}},
 TextAlignment->Center,ExpressionUUID->"8aecb048-f71c-42bf-82ee-af8aa5e964fc"],

Cell[CellGroupData[{

Cell["Varying Q\[Alpha]", "Chapter",
 CellChangeTimes->{{3.748216399260359*^9, 
  3.748216411983314*^9}},ExpressionUUID->"98ec0b8c-6912-40a8-ad26-\
0c9b3bc21a5a"],

Cell[CellGroupData[{

Cell["Q\[Alpha] = 4.9", "Subchapter",
 CellChangeTimes->{{3.748216349099474*^9, 
  3.748216363777998*^9}},ExpressionUUID->"e634652a-9821-4cb1-8eb5-\
82cb3a3ad7df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.748218680387784*^9, 
  3.748218682028967*^9}},ExpressionUUID->"b21db70d-1a1a-470c-a6d2-\
8f3ddd273f2b"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.7480610795121613`*^9, 
  3.7480611004922457`*^9}},ExpressionUUID->"e248b4e1-3635-4acc-a5f3-\
5de93f8aaa2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"050738c4-4fe2-4ca9-b056-1fc9258f5515"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"e52e06a6-cfac-40c5-b268-238ba596442b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "50"}], ";", 
  RowBox[{"Ac", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSn100", "=", 
   RowBox[{"Ac", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MSn100"}], 
    RowBox[{"MHe4", "+", "MSn100"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7480601615642347`*^9, 3.7480601649549007`*^9}, {
  3.7480602127409353`*^9, 
  3.748060242217947*^9}},ExpressionUUID->"18239aa3-5d26-4060-8418-\
65fef9e63b97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "4.9"}], ";"}]], "Input",
 CellChangeTimes->{{3.748060122712727*^9, 3.748060127454797*^9}, {
  3.748212542563569*^9, 3.748212542950344*^9}, {3.74821641619635*^9, 
  3.748216416802349*^9}},ExpressionUUID->"4292d4e5-2c18-4d8a-9d28-\
f2c133e75d51"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1.07", " ", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.54"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";", 
  RowBox[{"\[Mu]2", "=", "2.5"}], ";", 
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"Q\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.748049024665147*^9, 3.7480491093160353`*^9}, {
  3.748049216406859*^9, 3.748049233134603*^9}, {3.74806010563268*^9, 
  3.748060107343192*^9}},ExpressionUUID->"e4da9d9f-18f4-48c7-8aeb-\
4faf351de703"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"Ac", "/", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r1", "2"], 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "0", ",", "1000"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", "0.422875"}], ";"}]}], "Input",
 CellChangeTimes->{{3.748049143930035*^9, 3.748049174111806*^9}, {
  3.748049333578128*^9, 
  3.748049404768944*^9}},ExpressionUUID->"773854ec-e515-45e2-9c15-\
3ab728f9b4c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"0cfdbd23-72be-4681-a57d-a88f652a4591"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3YDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoulombDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              FractionBox["Zc", "Ac"], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              FractionBox["Z\[Alpha]", "A\[Alpha]"], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              FractionBox[
               RowBox[{"4", "\[Pi]", " ", "e2"}], 
               SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7480494828380203`*^9, 3.748049485212708*^9}, 
   3.748060415023381*^9, {3.748060805084441*^9, 
   3.7480608060372458`*^9}},ExpressionUUID->"87613fc1-ba76-4b32-8605-\
401b3458516f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216500645693*^9},ExpressionUUID->"16c0a1d7-c241-4e13-b69e-\
45fdb68d1be3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.002739210970654821`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.45678126402848`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74821659240755*^9},ExpressionUUID->"51988d78-c7fc-468d-9f0c-72b1c11f3d57"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0022850313855814625`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.3324192519852144`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216641696827*^9},ExpressionUUID->"ec7dfb18-ef9e-428e-9de2-\
1f2b7daa92cb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482166435512257`*^9},ExpressionUUID->"1416e3f4-1285-44f4-989b-\
836da97f29bb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482166585951147`*^9},ExpressionUUID->"4a9f8df0-4ee3-45c3-8a30-\
314f5f857436"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216668579896*^9},ExpressionUUID->"7bb86160-b705-4509-9077-\
6f5e768fa405"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000640245498286376`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.8823898524505065`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216677976987*^9},ExpressionUUID->"b3693f80-7f20-4a24-b241-\
0a3e615773b7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0019059110737304104`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.687782825342797`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482166866848297`*^9},ExpressionUUID->"1dd029c7-b47a-4785-a81f-\
58df2ce663d0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216686782854*^9},ExpressionUUID->"023d9b09-895f-4d10-89c5-\
7ec5748e4fff"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216688533718*^9},ExpressionUUID->"748391a9-1455-439d-b3d6-\
566ff0022b2e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00014879066206408708`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.893895463252016`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216693147393*^9},ExpressionUUID->"b561eaf6-adb0-4bc0-b0e4-\
e24c9033c4a2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482167045458*^9},ExpressionUUID->"9f2c2ebb-010f-4e50-8c61-c80e7dd1330e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216708966852*^9},ExpressionUUID->"1080d196-de2f-4def-aa06-\
347b45ed321b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00003444511124294815`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.947590399885142`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482167100672207`*^9},ExpressionUUID->"300b6bfc-67a4-409b-8a11-\
5e761d1474e0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216719744899*^9},ExpressionUUID->"71cee52a-fa3a-4813-8ab9-\
452a19bebe71"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0005336302704714717`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.3283221668859724`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216724170446*^9},ExpressionUUID->"dbfe2272-dec5-424b-923a-\
f9331e5cd1ea"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216734696815*^9},ExpressionUUID->"f684f29d-7426-4174-9ad5-\
e647b9c9c708"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482167347878637`*^9},ExpressionUUID->"8d1a3642-2ddd-45dc-a219-\
dea4f656bc1b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00012394357268737607`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.329223014408108`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216738316324*^9},ExpressionUUID->"fb85dcec-ac7b-438a-9851-\
84d1a0a228e1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.952247941133209`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.4530361492807484`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216746855253*^9},ExpressionUUID->"fbec1cd7-c521-45a3-8bb4-\
6a9127898527"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216749560402*^9},ExpressionUUID->"c7441c3f-c2e8-4d77-913a-\
fe05ea1e4363"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216749652206*^9},ExpressionUUID->"125a1829-23ba-481a-89f9-\
cf251fefc24d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216753020793*^9},ExpressionUUID->"df8eb222-9183-4b00-ba0f-\
53c9e6830488"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74821675635355*^9},ExpressionUUID->"1f25536d-c9c0-4ef8-bd69-7784d7b450fe"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000028681732751535682`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.880351195711688`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216757823205*^9},ExpressionUUID->"ebe89c92-7087-4430-b23f-\
9c529336ade7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216767557262*^9},ExpressionUUID->"9cb9a617-d07e-47fd-9c41-\
24864dc35dc2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216767642812*^9},ExpressionUUID->"81690538-9813-4302-bf21-\
9b59d756cb24"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0004447317202424736`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.765039270793568`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482167686631308`*^9},ExpressionUUID->"1dadfe07-f16f-4ded-a373-\
efcd5aa1d766"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216768754942*^9},ExpressionUUID->"0ca954f4-4d28-40c3-b5cc-\
04ffe876113f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00010323992385536334`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.260660274251789`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216781748356*^9},ExpressionUUID->"adb8544f-e0be-48ea-89ec-\
fe826c994c50"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216781840497*^9},ExpressionUUID->"a496b89c-73c5-4a01-9d47-\
30e00b90f9af"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.8321731150656027`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.197803598704046`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216795191619*^9},ExpressionUUID->"1d849ed0-f479-43b2-bdb0-\
a367a650be01"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.619772651825576`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.27202114393925`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482167961630507`*^9},ExpressionUUID->"f85e1b46-411f-46b6-82de-\
fa6fec97f919"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0047146897734934535`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.733593828803073`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482167970759563`*^9},ExpressionUUID->"bbc65263-cb87-498d-a922-\
9c37c83fdd9a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216803181345*^9},ExpressionUUID->"ec0931fc-6c0b-4283-83db-\
4c31ea3cdee1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216805842245*^9},ExpressionUUID->"3267918f-c73b-45d0-91b3-\
ecc6a9a39f46"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216805986412*^9},ExpressionUUID->"af0335d1-77fc-4240-ad75-\
bd2e8e19bff0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216806852645*^9},ExpressionUUID->"983f4e12-1fbb-442e-bb7d-\
06d6f7ca0cda"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000023881713367670393`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.088514586863292`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216807797359*^9},ExpressionUUID->"5fab31c6-21ce-4b8b-bd0e-\
bb0790a63609"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482168078931932`*^9},ExpressionUUID->"06f281fe-3fb1-4dcd-b9bc-\
2c21baeb31bf"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216833287221*^9},ExpressionUUID->"7da4e816-1f48-4f72-ae46-\
c41a54b33986"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.003934682644672146`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.4879432514236294`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216842257592*^9},ExpressionUUID->"f38728b1-97a0-4905-90bf-\
a819bf543955"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.2145903954606803`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.733593657071844`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216842613847*^9},ExpressionUUID->"5e02b780-194b-47eb-81af-\
b68ef07dd8dc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.5248398962798386`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.005197476920424`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482168439927807`*^9},ExpressionUUID->"ceb43f34-06f7-4675-bfb4-\
d75d4830a4a6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"5.510398312783926`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.033530807489455`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216844399766*^9},ExpressionUUID->"9c6372e4-099b-4f99-beee-\
66d20eac07aa"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216844494089*^9},ExpressionUUID->"b917684c-4958-4dd7-9d9c-\
b71240c27c0f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216851949812*^9},ExpressionUUID->"5cd54234-32bb-4c5e-8795-\
336014e49262"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74821685497606*^9},ExpressionUUID->"32a44be4-dc0e-42cb-a263-e3717122f560"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216855057424*^9},ExpressionUUID->"3cea110b-6e15-4943-afab-\
9746c8a091d9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216876184564*^9},ExpressionUUID->"415e6ae8-79b9-4fbd-bb64-\
203b95fdabdd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0032832140824771787`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.931119421572762`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216885261765*^9},ExpressionUUID->"7a247b48-c552-40b5-9483-\
2bcda1af005e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216885341069*^9},ExpressionUUID->"92c644c1-c61f-47f3-af72-\
879db32769cb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.507009608408936`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.162059135004495`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216889274342*^9},ExpressionUUID->"8366c2ad-d9bf-4b15-8601-\
c7eda70b799f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.2690303370200369`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.104154592424932`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216890139042*^9},ExpressionUUID->"195f7035-8d71-461a-a1b9-\
887c01f82ee5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216890225127*^9},ExpressionUUID->"27395b24-af77-4b0a-80af-\
e0593079843d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216895237545*^9},ExpressionUUID->"2da4389e-54ea-418a-9d21-\
e07d9ec1194d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216899108575*^9},ExpressionUUID->"b1a59890-8e05-4022-9f54-\
99487d967f59"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482168991908503`*^9},ExpressionUUID->"ea96bb38-b124-402b-8911-\
f71c76f37714"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74821691938314*^9},ExpressionUUID->"f7e4f69b-6a1b-4ac5-a667-7542e25660f9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"9.682611750041356`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.725636200614526`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216934579311*^9},ExpressionUUID->"a44800a6-261e-48e5-a2e0-\
ff1e6d34d035"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.9183011971615873`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.795456236285441`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216937159464*^9},ExpressionUUID->"f55e40eb-e6ec-4419-be24-\
7a7a0071f195"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216937245064*^9},ExpressionUUID->"a8097d1d-ed04-4df5-8c28-\
a19352403013"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482169429067097`*^9},ExpressionUUID->"df4a5436-b43d-40f9-921e-\
e5edb5ddb318"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.2222009680300525`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.340002533325493`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216957884014*^9},ExpressionUUID->"67bf48ae-1c6b-48ea-8645-\
1cc19945b595"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216965276465*^9},ExpressionUUID->"3c29fc5b-0bf4-4203-b55e-\
95c29a6be116"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"8.056052613262914`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.446898382183002`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216979610715*^9},ExpressionUUID->"8d12eb8c-4000-4bc9-a307-\
c7e9c23d47eb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216988077911*^9},ExpressionUUID->"86969542-6fd5-4318-9157-\
e52339d64ef2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748216988159542*^9},ExpressionUUID->"d442c7f5-b578-4ab5-83ee-\
0ebd181b3f30"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.848537501270963`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.440514150528782`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482170021901817`*^9},ExpressionUUID->"e9456469-b6a9-4328-9220-\
34ccc5dddaf5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748217009766726*^9},ExpressionUUID->"48beca02-3d9d-4495-9b67-\
256480bf4c35"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748217009845645*^9},ExpressionUUID->"8ba0c451-5769-4946-a70c-\
9cbc30b577fa"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.702360734814339`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.412372023328858`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748217018994433*^9},ExpressionUUID->"736b9430-8a08-489e-ac03-\
b793b8500b5c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748217019075983*^9},ExpressionUUID->"4169ae37-a889-41c2-bf9f-\
a6a911f20239"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.5378111469996347`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.944260204461996`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748217036177062*^9},ExpressionUUID->"ac9d723c-4302-43e0-94bb-\
360745ca092c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748217036246437*^9},ExpressionUUID->"463460ba-2852-444c-9735-\
0ce01aeba1e4"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Lambda]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
     "M3YDataSet"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CoulombPotential", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "CoulombDataSet"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CentrifugalPotential", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}], "L", " ", 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]", "]"}], "[", "r", 
     "]"}], "+", 
    RowBox[{"CoulombPotential", "[", "r", "]"}], "+", 
    RowBox[{"CentrifugalPotential", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", 
    RowBox[{"\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<=", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"RMax", "[", 
           RowBox[{"\[Lambda]", ",", "L"}], "]"}], ",", "\[Lambda]", ",", 
          "L"}], "]"}], ",", 
        RowBox[{"r", ">", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.748059780469162*^9, 3.748059835137163*^9}, {
   3.748060818141473*^9, 3.7480608921357*^9}, 
   3.748061391426217*^9},ExpressionUUID->"81a90459-e4e2-4881-8dd5-\
20f2634da50f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombPhase", "[", 
     RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Arg", "[", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", 
       RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHPlus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHMinus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"+", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombF", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombG", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     "2"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"GammaAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"\[HBar]c", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"phi", "[", "R", "]"}], 
        RowBox[{"CoulombG", "[", 
         RowBox[{"L", ",", 
          FractionBox[
           RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
           RowBox[{"\[HBar]c", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]]}]], ",", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"2", "\[Mu]", " ", "Q\[Alpha]"}]], "\[HBar]c"], "R"}]}], 
         "]"}]], ")"}], "2"]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[HBar]", "=", 
        RowBox[{"6.582", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"GammaAlpha", "[", 
        RowBox[{"R", ",", "L", ",", "phi"}], "]"}]]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.748089207208042*^9, 
  3.7480892096972113`*^9}},ExpressionUUID->"9df1dffb-1694-4f65-af03-\
38a7168f89e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombFactor", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], ")"}], "/", "2"}]}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "-", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "+", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", "1"}], ")"}], "!"}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CoulombFactor", "[", 
      RowBox[{"\[ScriptL]", ",", "\[Eta]"}], "]"}], " ", 
     RowBox[{"WhittakerM", "[", 
      RowBox[{
       RowBox[{"I", " ", "\[Eta]"}], ",", 
       RowBox[{"\[ScriptL]", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"2", " ", "I", " ", "\[Rho]"}]}], "]"}]}], "//", "Re"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"R", ",", "\[Lambda]", ",", "L"}], "]"}], "-", 
            "E\[Alpha]"}], ")"}]}]]}], ",", 
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "\[HBar]c", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"\[Mu]", " ", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"phi", "[", "R", "]"}], 
         RowBox[{"CoulombF", "[", 
          RowBox[{"L", ",", 
           FractionBox[
            RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
            RowBox[{"\[HBar]c", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"2", "E\[Alpha]"}], "\[Mu]"]]}]], ",", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]], "\[HBar]c"], "R"}]}],
           "]"}]}], ")"}], "2"]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[HBar]", "=", 
       RowBox[{"6.582", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{
       "R", ",", "E\[Alpha]", ",", "\[Lambda]", ",", "L", ",", "phi"}], 
       "]"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.748089220308125*^9, {3.748090394959993*^9, 3.748090418205027*^9}, {
   3.748090499829041*^9, 3.748090500275651*^9}, {3.748134261479184*^9, 
   3.748134301456243*^9}},ExpressionUUID->"0bdd38a2-b5eb-4668-90a3-\
b698e02ab385"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Section",
 CellChangeTimes->{{3.748060992882103*^9, 3.748061028085909*^9}, {
  3.748061111161581*^9, 
  3.74806111688805*^9}},ExpressionUUID->"edbbed1b-502a-48b7-b571-\
08f48f96d24b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.645655", ",", 
               "0"}], "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL0"}], "Input",
 CellChangeTimes->{
  3.748061429302589*^9, {3.748061474491418*^9, 3.748061515398943*^9}, {
   3.748061729060234*^9, 3.748061961962799*^9}, {3.74806206961091*^9, 
   3.748062095155609*^9}, {3.748062138335792*^9, 3.748062139310726*^9}, {
   3.748213739022378*^9, 3.748214009715263*^9}, 3.748216455173217*^9, {
   3.748218569694803*^9, 
   3.74821858644769*^9}},ExpressionUUID->"89b1de16-4ba9-4401-8afd-\
23a156071d4f"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,41,9,
   20394890756263175492,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}},ExpressionUUID->"58449525-db1f-4935-bb67-\
b4b9bae81c5d"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,41,10,
   20394890756263175492,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218589081805*^9}},ExpressionUUID->"0071d280-6e16-4bf7-b9cd-\
99be282bee63"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,41,11,20394890756263175492,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.74821859006642*^9}},ExpressionUUID->"8458233b-0e89-4770-ac01-\
ecbd39e6ed26"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,41,12,20394890756263175492,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.7482185911190166`*^9}},ExpressionUUID->"efda8760-66b0-4571-b591-\
fbfdad8c8951"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c4l+8XtrN3Gdl7r1Q0PudIyKiMjPpKEpFVRiUplaJEIWUlI0SoiELy
2jN7fWyZGZGRWfn5/fVe93WeM57nPdd137eo3WVTByoKCgpfGgqK/3/jb9vR
qdrHkTyqSAqGM5mkynYRI0uRG9ATHH9wd9wj2KouCRAReQSk3MGSy1ExEF8a
KkwrEgN64hp7Hz7KANfDV91WhTNA9N+NWh/TQvjYMZyyrJ0FEi9UW+cuFsOG
i1H/guN7UJXSTSv2IuBoY7jkSncuSOhT0YUUlkP7plPkL+FC4H6/qK12oxau
1QipzOcUQTCnkWV4Tx3wP+to+KldDOFEm/eaWgPYySH1jCMBGXjIwbW5Eag2
fZuX/Uohn2mFtYqjGTqGzQWXdcqgMC2xZVCyBXyymAoXu8vBKnVJLcG0FQwi
JugWEyuAdagYOUdaQcCn7NTCpUpQdx3R+ujaBqXa13/Nb1aBsDYzy4xnO0TI
mpLmK6vBc2FF9eBcO9izKYbMhdZA5F8uLgX7DtjRNyL9U7gO5nWeenpCJ5BL
v16d/VEHM55pIyEpnfA2LbpiJqceKKPlqNqou8AvxItjxrcBTg7ryMmc7YIT
nifOTWt/g5bzE8evf+gCESvZ7CnmRmA+r06R8bcLFg/TbP7obIRs6Wjf9KPd
UCk+dOzHqyagFqlKtnvQDS8Yil5MOjbDl/AptmqiG/KuG3h68bbAoh0Da8VS
N7yc3s+35NcCMx4LyYaiZHhwVrLU83sLnD+2M8LsGBncWzgdF3VaIek/7fMt
TmSw1KZg9XzbCokei1aF98iAn37mLbC2Qd3df4E7XpBBVrbvPw+vNjgXxVue
n0wGzpe1VAvdbZD9ZuRtaToZNlk/ZVw51A5eA9pvpbbx2N3Xxr8S2+FwAd/v
yUQyNC6HrV6m7YC5+dJgumdk+OR4+9X8pQ74cJpzT+BtMiT0uuhcbuqAX1B9
x/UCGR4ePz07p9YJUa29DaVaZPAo1X3mHtUJAaUKe0L4yHBmj/qBuc1OUL6m
HNUz3Q3aaaLf3Wy74Mplmpj8/G5Q4GN7+LOyCzyUPZ8r+XbDzpA/Sm6y3aB4
Vz/5lEY3/Ps31Tkb2g1md+ceav7qgkmPbj/XxW5Y5NYv/5XUBS1jleKzFmRQ
4OX3eHq8C5LqEzxmhHug61Thj6GITliOzpcbCumBCxG3bafFO0HXsWG0bb0H
gr4J/dR+1wGz1KvmRe29IHLi6uOb79sB2pjZ3mEfhFTZ276V2t6vRLHapOw+
KF3x+lQX1QYah08ceBTUD+ati4NhTq3wmMl+yW+5H0xW4yqia1tgsOdG1pXz
A2DVIqpsIt4C96+lClkdHITv8Uy6x581Qsv7P1TS80Nw95GTyhZRA5zAYMOi
NAxa6d/59+2vhoNSkQeC7Idhhe3qgYtvKuHJcsaSb+swUBzcefSddxmoh3c6
2GV+h0dfLgqdSc4H/3oFA9Vzo1BbkJfMURhFpOd8lsp8Pgqlz5cDm6qTibbo
I9SS30ahnVFTUzIzg5BwtCrm1RyD0LyPxzKyPhL11PeVKLjGQaIq8+5wQCmx
PM3K5Ks/DuonffoCxcsJwbaYySX/caB1P/nU82sFcSXxfeLk7Dgcmq3J2DVY
Tew63MfZXD0BWyL3Ly9UfiNQ4uL8sb8TcIDeY3iXbBNxiWmhoXzPJMy9nmD5
HNBMFPfQPfiUOAnG47c2z7C0EhOl4edVuifhRFjDrGhmK8GWLkB6y/IDWhQT
g8y12wi7a2qr8b4/YG1za+WoXTsRcvZrO0/OD7A9fOp22o92Iv/osQ/hkz/g
yFGdg6VOHcSgfHsIk9AUFP97PXVppIOg57K59ODUFHxzcjpxy7yTUNv4obMV
PAXCG2vaXWWdxH/fvcRulE0Bd2RBlal0F/Hu/aM+V6Vp2DNvgZoDXcQ053SI
wflpWNv99YKZTDchfc2AJBM5DaIfX0myu3UT9j1v52lrpuEZZwthndlNJB5i
ShpdnwbFXaAtM9pN9Ce4mJYpzECwXMTNC9xkgo/6G3XCuRn43MtPTQlkwuKi
Qr5fxAzE8mlb/rYjExF1IRfPVM0Aa4lw7r47ZKJJ4SePxtoMxB+nh68vyART
2PG6nfKzELTffvZeGpk4tpTtu3R2FmzDxKID3pOJ+xasCq1hs+DMtGe6OIdM
lBa6D7yrmIWpoSBfpWwy8Veg+UnIyizUKD3O6EkiEwfuKKOz7E84InO/ruwp
mbg2+nRBz/onVNnFLs9cIxO5ur+SJZ/+hO4vT+TPWZKJ+QzjU9TlP4FWz0pX
QpVMKLDk0H5f3sbrgj90aMiE0xWOzyXSc8AuJhLe0tJNpLR7OL08MwfqXspP
2l50E9/3tfH5hs5B0iWXX/9ZdBNCsWoNlqVzsGiiH3mbrZs48zfCb+/S3PZ7
XuI5Ud5FvLBdUuSSmofHPrmtQ+5dRHuF2dAvq3lQiphtMtjZRRgFcx/JKpkH
zWvuchzGncTDn95LjxbmIYKpYCF5rIOwS3du28P5C5hC2Et8vTqIBKaGAA6d
X/Bo3+Zr3zvtBOnwTes7Ntvxi9Np4//aiH53+b3z139Bdiv1ZQGfNoK37fHE
t7e/gLBkpAz4r5UIjzbSf8i+AIulSzmKnY2ESv0f0VXZhe37PiFfCfpGNG1m
bThoL4CVdLvguGoDwXiOJUv72gLEP1Wa77lSSwRINrFu9S0AS2HjcnZSOSFm
eXvS7fcCuC2Vl4mLlBGlD5VK+1kXYUMxb7NzD0H8mXniUaS1CPfFkhr3UBUS
V3NPdlx9swiGGdHBmW/SCUdojZn1XIKAVwtZgmNvgSJ5pajv8RI4FA8EBzz7
ANE0Av31KUuweXT0V8KHj1Bbd1Eoo2sJoi+63wjtLQSZU3+SHQ4sg2qLXo/D
TDmUfhKtPGW2DC50Pc33zlWCFZ/euLbrMhgf2qlg0FQFDwfDpcVeLcPT5E/+
Z2Jr4YeTdNYg5W+QlucbdBtphDsNRo2N/L/hwkT+y1LRZuBV8pwr3vMb+ptU
868rtMCxpWKVOIffEHJI5E+zRSsMm4+YBN/+DfvnbP7THm8Fn4IdXjeifsPn
qrYShsttkHHLNN+y7jf4i7nlUXq3w5Hh6126I7+hSdUyeX6b73uPxK/u3fwN
t38bHM/Y5ntG+h+a3IorwGYZa7MDOyHZmeU/at0VeHREiNUrtRMONKr5Ldqs
gJ7mDJ8mbRc4R9wqaQlbARG91DXPj11A9Tt5iMhYgYfOwauFlN0Qa1lL8b58
BYbf/fxAadANakU/RV/1rUCWzsSr/SHdUC/ApR26vAJCcZ1tBrXdYOevYe/H
sgo5tQnr8v+6YeP72QcuUqsQuvPKuUZFMkQcDUg7A6uQOcOwJGZJBvk36TX6
VqvgJ/7mmJgvGSoZmn5oeKzCBLXDy/JtPrd2XWKQCV4FUZm8zj9ZZFhu4pXn
eb0KYg7mjxuKyRCiSjKiK14FDp4Xf+WqySARecHtd8cqTDM84+OrI0PxysMn
Yz9X4UpN6o3nVWQ4dfrd+3a6NbgWquSQ9IUMs1/aW8qF1+DkwFYzZJLhvtD6
Qo7GGhxeunL6aiQZBO4KcSWZrAGfwG7DY9fJkDeqrR7mvAbM4cuJpWZkMNK9
ZO4fsI3ZnP9Mym7rifQn19xfrsGPwWtRdevd4MeUF3U2fw0yJA2MPCu6gdu9
p8CoaQ2oWb0ifgV2Q3bLv56Dk2tAecPX/9S2ftLdI7EpR7EOrePzFe83u2Dw
ub4AP9863PogGb4zuwtY/4u0WTNYB9efYkfM/3VC2tdC/8kL6+AQW65y9lUn
kESGErv81qFjx+m0Bo1OcB+XHc17tw7kCu+jx852wLBND31Z3TqECe6Ptxpo
BzPyQ6XGsXWou9mZa23ZDhoNkzfG+Tfga9qTugnNNqDOSWXfFbQBlwYbvo7c
bIZrcub7xJI3gP9iZSGVZBP8eE1jrfR1A+j+O5WzUfkNml5ceKO7tAENtRdv
is/UQbSfKOn6uU2o3NxYLeqvAMaVlgsBvpvw5svq5OSxcrh1+c6jp883oWuv
4sng96VgZzfU8aZhE4ab9Cj1+4tA4Vi8C3n/H2BLd4p02ngLZVx8MZrsfyGN
pzT54INMQj20tkRH/i+sdgQr5ovlEGl0PmMmun/hu8LrgMRbeUTIepeys99f
YG86mPlb+AthMRRZHfvjL6iGVLp7/q0gaq2OzqZR/wO7D2ev/wmuIg62LXF8
FPoHIq1Hkpg5awiRKtOzDaf+gSjT+oslxnpi+i378mbpP1A8OBiTFNdMWEuU
8tH3/4N1UZab4d4tRHP8ZeBe/QenuDqNHXa1EnlhTcEKilsQIn7xWaBBGyHN
ePuDxrEtUKNT+Xyjv42IDVDsOnphCzpnd9HUObUT/tdCRM/GbEFanfGuvssd
xOL8Qb1LeVtgrs46f3K6g7C/NON6tXkLqiy1zwbZdBLdI7ERd6e34IpJZdy5
b52EpJJkfzUVBV5isf/weU8XMTj9Z86InQJ50yyNPCO7iOg3HZTtghT4xuZ7
ttdcF2Fin8V9Wp4Cl7RXhxK1uglG0fvSQxoUOGx1wHMktJuoPRSufFuHAh3F
XrEWN3UTgVav9guaUmC81KtbLgxk4qh3JhTbbOMPOmvfD5MJqrACvf9cKPD7
wL1GTtdt/s2sOrlxnQKDv7FOLD4jE7dr2ixj7lNg3eHjNT75ZOLQ6NA5jXAK
PLYaev9lC5nY+Dfr2B1PgRZXuUIsx8lEAf/G5WtvKbDtwlmT1KVtft63w2fn
Zwp0Paf9594mmVA35b6TV0GBW9X3T8//IROLbqIPzVoocHCO1De9SiY+PFIK
W+ynwPv8C9HXZ8mEe+rB6PApCpTLzj0Y07vN32XHElVWKJBD3pLFvJxMzPSb
pzdTUaKgmr9o7msy8XbN7oM7GyVqZ03IF97e5nfuKwUsApTYTRV0y9uMTEip
3CrNkqHEnSFdlL9EycSYYXCt4V5KVBF6flBzuptIdoxqmdaixAd6UlrnsroJ
24AU8qMTlMg1fKPA02lbHxWV/KhxpMQDgg3aWU1dRGxXw6+L3pQY8N/B45s+
XYTVInmN9i4lfjwimPpIsIvokF2iPxpLieNtzyyrt/VchA4Fx2gaJSo+rNXN
mOogjM+z8N37SIkDFccT1H06iG/R0rKl3yhxJb/2dfGDdiI4T131XA8lDq1Y
RK3RtBPHWrQ0/41TYnG1sOd//m1E5Q5r/UNblNg23/5D9GIrUXwt7FKBKhVa
exi/C95qJHwj4j0sSVR4rfFUSGDBN0Lj3dsbKwZUuOljlq7h3EDkjVc+Uren
wrsTAvm8hbVE9qn1jA8vqHBB9OXhMNYKwvUKXe7J11R4LoFOYf1FGSEXwlU0
954KD3tGNP/iLyXSKhTrFeqosGy//QFhpSLilZrddPomFfpnXSo8mplJPGFv
kEuypUa+e1nMNglpULhfMP+EOzVu6TaLX3HIhjGby/DnJjV+imd7eIUjFw5m
c52yjKLG+9lKthQlBfBD3/oWSxM17t9zK0envxy4Pd7t+NJHjd/MHsxtuFcC
RFNEOE1R470gjdLCbZ/9YiIlrYKGBmUiXHpCKOtAO+Bn842DNFi+N5g7OLcJ
3N/CGWl9GkyWCKcoo2mB2NbwsQ4LGtwQ78uMymyBX8L71pU9adDzemt89PS2
n9d7GDDgT4O3stT+Od1rAz33XpbHoTTYsUjSHeZuh1fFt8Um0mmQKXdVRES2
A+pGW7KefaLBJFUPkbi3HbDMKL5fq5IGGwtfrIhKdYKI2tWyuVYapC0JVoiI
6wTD0zWGL4doUKOqTqaBsQuu3eHr0v9Jg6JJrjrvvbog+Y2L7eoGDSrom9GI
dXXB2m+2q6a7aPH04QVx/aBuEBe029oSp0Xhs/lqjZ3dcOJo3qNsVVpc0Lpp
7C9IBl8XOu7/gBbZ7fjWjWzIkBph9Yr+OC0GmUkrSEWToaXwrcynM7T4Jcvk
w2Y9Gf4M/8m94ESLd8/RmZSukEGa/uRhjmu0qNXQMeO0uwdMlZNqSgJo8TXv
4t1ZjR64bbFk4hpOizMPHp7XOdmzrX90+vkSaPEARQXvZZse6EiJuliTRYuB
5lFZFy/2AMW3qV/eRbR4uTz4iLxjD8gvHbwpVkuL0nTnZUtse8CC/wltSyct
2re/zhc364F7WsNPb43S4tlhx6LzpB7IdlLjl1+gRZE/VT7+Yj1Afno/hfyP
Fo2OTp4O3CIDzecupUBmOizykaa510kG5UGZwj38dHi6tSrpTsq2v6e9qf1d
mg4H0o5GhLuSIVChsfHJXjosSJ+QqN7WOzlmwlaHtOmwxqSkVfVHN/T7eoxM
GdNhX73b5lRcN9AnV7hG2dDhp3OPU2n1u2FP3c7Vo650eMPc/VP8fBfY/HK8
u3iDDpNH6DQbn3ZBPon5xfHndBjAHabr8LUThh1sRDaT6XCo6+1rJsNOYA79
8Db9Ax2qV5xurGrrALu+UwT1Nzp8E9idTdHaDoxx3908euhwd8JPwdMG7ZB7
xl1gaIIOy9ny/zwu2eb73qAbRZQ7sIgu9Oeu6FZIIRft8di/Ax36ut9nyTSB
UbTeyODRHWgz/EJjqfUbLFt2hBmZ7tjeX2vLSK8G0On++VPabQeWsvp5X02q
hYlOkfTB5B1YAe1jdrnl8OR5toXRhx34rAtrzWTLYJ/5AdqirzuQwiHiwYv9
BAR1mNk9J+/Aa7TJ3plTBSDTHihgxEqPz9/v+CzAkg7OLbNhhTfosUZyj89v
UhbBGXYDpIPoMeRhn3a6dQ5RdJJuLjKSHp8kPQ/wep5HMDULG155T4+P7Ufz
SStFRFajKa30OD2mCBw8aPu+gjgVOvQxcpEebZ8QAj0qVcQfI1c7KgoGHNmf
p7mWVU0c//aAGOBnQMfKet27z+qIufqCG5HGDLh85vcxHvZm4kWwjgyVDQM2
lWTHaCm1ECSDtq7LLgzoe1Rp7UJLC/G0bmaPYSADKmk8oOja0UZoPPIZKXjG
gM8cO1O7XrYRw8dow6WSGJDXlHFor2I7oVIrNEdZzIDietWH3KCDIAdlvrxc
x4Cr585pMJV1EHf0NAwHuhhw4GvBEd/DnURLtUl6wcL2fFlut65IdRE+gYMW
UlsMONlqNFYa0UWI6LrQRjIzYsBu+owb612ER9V9u8vSjDhoYzvSkb/tP8d0
6Vb2MOLUnYpXhbRkooGK4a0fMmLSIL/+HWMy4SPacJz6OCNm5LkXsW/7b0kM
XXh0mhEtqigeOHWRiTabk8/ZLzJipaGCrgdHD+F/i0MzypMRZe400Mvr9RAK
L9v7Bf0ZUWUHy/Ld6z1ET9HzOymPGTFY7NjG9eQeIrDHUkI+mhE/xHbjn5oe
Ys8aX21OCiM27Ooz5vzRQwzv6nfRyGHEhQn2R1lUvUTo3ldsxFdGZB7hH2nm
6SUOnLL9qFPPiL3OU0ye0r3EpKeY5bcuRjwT8M86RrWXiAwf2zAdZURySW8/
aV8vofUh7VXPPCMesBZWd97bS8w1OR2x/cOILpqHKnmUe4m4n3ITE/RM2Hbb
+rqxeC9xjPnnI7edTJh3/zAbN2cv8VvuveKyKBPa7zob77rZQyTre7T6KjGh
lnfnybNDPcRJpz1XKQ8yocjyvcMLX3uIP4G/eR/qMeHJPbosylE9REbq52LW
U0y4AxeKxFx6CIvKG7bPbZnQJX/NoUuzh6AePUgj4MaEE7a3v1tQ9xAfKP+9
Sb7BhDbHfV7n1JCJsyKlhrKBTGguOOe9HEgmGOHe/PsIJpQZnyxV1iITn88e
fbYvgQnrjXU/eq50Exxxtb3aBUz44eblOivTbqKkMPh2fSUT7t5aaBXZ3gcX
spGYSSsTru6gWjkU10VU7Wy9ZDPNhEuaakKVrZ2Ep/ozlvEVJpx8YnnuzMVO
QtjMPMeFmhk5OD24k1Y6iBthPWs+AswYfLp58hljByH1Pu7llgwzlmfe8vN8
0k60N57FwL3M+H3WWOYSazuhyDQS9OwEM3o1f5ZYp2ojvj+Y3vXuDjPm+EiI
lAU0E09SsorUQ5nx5cVselqzJuJghbvNlxhm5Hv27ZKGQCPxnGIptTaXGdl2
nM/Pja8n9G9uqo+OMSO9oSXr3IUqIucKsxmvPgvyPlA4kemZR3yL5bqRbcGC
HP++3RI1zSEmKvkTjtiz4JTb6sivM1kEP5/sjKs/C4bRbYnRuycQ98t0Asry
WfCp8DmF/eeegQWn/0dnMVZUlbrB3DL4Fa4cCuzZUmbF5BLexmTvUgi+GLoV
eZgV5xTePj2zUgZEUZwhYcWKvUskl7c/K0HmQsEo11NWnC5zvnb5dT0cCSUY
Ml6yIi9lkaAt9Tew/lytTHrLijwH7xfvO9sI4UydN52qWFFSaJ1i8W8zbHxc
4Pq6yYpHPvHf+Xm1DbgH1zRNGdjwkk/4zF7GdlCip7Cd3MWGumHrvqGx7XDB
mjWLQ40NuaZOuha/64DbgTvb0oANLxysue+h1gnRHwTWDh5nw8Ptl//l5HTC
Nxr5oxed2JA3Z8oqO7kLJpTUnDevsmGB1s1zatzdQHFaMywsgA353JykN+90
w95svf6iV2y4slwZsG5IBuPuE1TGWWyYsSlkwPiWDM6UFjLjhWwomBDVzkvd
A6/M7b3ZOtlQu/JNxERqDxT4u8SmjLChM5vJ3mfzPdCe4Vmq+YsN9xyzqNnc
0wtz7Tcmmv6yoSkpR0/Uqxdo/JEul5YdvayJpL9ZvcDBfTTGj5kdq9xsNW9+
7wWhDD0FPS52PNcbeTKFvQ/kSYYEBz870nD3cjgc6AON9hOm/SLseIKwi/hq
0wc6TqbjadLsmPwm/HbOrT4w/Wvu46HEjlJXmRZVovrgXMRppkN72bE+nDFa
N7MPXKXPvqI7xI6+n/vqZwv74EaxrWrrEXaUblfeI1bRB4Em9pVx+uxofNlC
fKG6DyInHC0vGm/Pu/HJxayqD5JuukyrWLJj+j6zOZOSPlApZVgLOsuO8LUl
5VduH5TSpNMOXWBHc5p3f0eS+8BYX5drn/N2ft/gktqTPhgOHRMJvcKOPS9S
fCe8++BK2z2lsWvsGKlURkdt2Qdbu0QPHbzFjuNCfWUR6n3w5D9CPyKAHQcY
w2/Es/SBUOJZy6lH7KhpdURYcaQX3o1t2mMYO0qIxz0xzO2Fw7KxnlEv2LFi
T1IZ9e1e+OamcWfuJTuq8V1sstPpBevcrlCd1+z46kq0sid9L8yueMe9zGDH
8oq5PqzpgZsHuTKW3m/Pc+YU0+DdHoitPFmZVMyOslIO4bnTZJBjmGtdK2fH
wCmVVZYYMhQeDxk6WceOmRtNlO7aZCB31W787WRHKmQzfxbSDU67HenN+9nR
84Qttbd8N6yeo92VNcKOeWul51Oru2DXlJbqmfnt+L3PKkcWOyFNcZiU85sd
rUdETFrvdcJez9tG9H+2/8dQxAwVeyec2ixy/ETPgSa/MlP9RToggkX9FacY
B962KS68I9AGYqZtmZdkOFBWj17DILIVcl5cKSxV4sD91y9csWJohRbh7A73
gxyYeuFkS2R3M7CqSTE1nOLAvSryQc4yDRBswesTEMSB+v5XnQM4y+Bewh+T
5VkOtO2X6RI7lUwYqxR4yC9xINmrKNU5+w0hVOYVbrfOgexZtX9ZabKJopHp
lhZaTpSN3ump0/aRWJTsOZktxIlKtP1cCcYlhF1W/vGLxpzYXZhk0nS4jlA5
7OEWb8GJBpLFkwVe9cS/RoXQDmtOzDL2NxJPayBi519/O3KJE4/3fxu/R9FE
tKlFGArf40TrzuGJZ9qthFahuz75IyceKE+7fNa2k2A1kLvEVrQdl/keMU/u
JPp7xx/qlnLidaF4gx8ntvXEH+vavG+cONuax/BLrZvQDeX9MdPGiSuhER1N
id0Et1DHDvEeTtzFnXBrhmnbb4OhXvg4J359EKX4uWfb77fQOdbOcOIyia2N
dKiHMDpfHri1wIkkBsbj3+N6iB/3NKvd/nFiysPbl/RNewmRamkdAx4uNCDe
vc6I7SPmLEbt7wpyodeLH/epxvuI4slX9wvEubCs7j6hpdBPWDHsqpRS4cIJ
Pc1y3Zx+Qiq2dfTsPi6MZoMnf+f6iWW5UOrnh7gQ9t66+Eh2gAgzotGm1ufC
h84fTTciBwibAcLuwEkuNErUreqsGiAU3G/e8zDnwnMvy377Lg0QG//2Jaf/
x4VOAj46Y4KDRO3TxbKh81xoPi2oQ6czSLwQefd9lxMXcsq8rpxwGiTscy5R
nnDnwqzhA5mPHw0SakckRR94cyEKXxVcTBskKNqHsdiXC0+nLDZzlA0S96dK
knzvcuEv4ZkdxT2DBANFPJXmw+3+t4P2xcwNEk923byw+oQLSd8b5tK2BglO
xdOV+c+5ML3S/PQI8xARpb1f0vslF+b+y2cx2zVECJzZGaj2mgtjCnAfhcAQ
kXhlaeJXBheaPKOYmhQcIiSDWvXef+DCb2/dfrNsx9/Gv093+8yFiYoupTe2
85XyQhkUSrjwJ92hPlWWIeJjvYvzdCUXnrl95LQGxRCh8V2/Ib2BC2+4bYhF
zg8SxavSCo5tXHiz+dMVo75BQouVLlSyhwuvpoUXOVYMEtUSYz9Hh7hwYL+C
3M83g4TBwfITyRNcuIPb8vvYw0GiySTxve1PLlQ7IzlsfnGQMHO6zS68zIUi
iTVSejhIkG9bewxscGGodc5M5a5Bwvr5gbY4Sm68FbQ3sXtqgBjO5N1zhp4b
5S8ZUAYWDhAO5SvPeNm4kaetd7P7wQDhPp9r/lyAG23zPDOSuAeIRdrwT2bi
3HjoxtwBme5+4rrAZR5OOW78Zbk+6fuin7ijL9/zZD83luffUvjG1E88e/3a
+qEpN9bvyOWSa+sleIvuftU9zY03xq5p3fLrJV62nBOiteXGj395sta39WLa
393Dd924Mf21SXWjcw9RYBl54eZDbqQveLPyj9xNHHL3rNR8yo2Jgfstzdy7
ibL7xpJrz7nx3B8WvwOU3UR9DvOk9+vtetNhsSoiXUQ/0wNn9xJuzBi1kF/V
7iBsxS40KFRxY07Dc8bOmnZiXENLYaZhGx+Wzvmi307MOfz96djDjTrVa7il
10ZQll71OL/Mjf6Dn2NpVFoIKe+LPqfkdqJ+QBmT8LUaQvHAkFmCyk78z9Hh
hrBdNaFOYaU8vW8nGgZ9SHczqiKOhOhP+GvvRNeMW0AlUEHYpCicyrTeidRZ
it3HzL8SLzoWlame7sTcB6KRfhfSCNq9/pPvl3bim+N8fQVnC4F5c7V8Y30n
Chdvnvv96gtwll15pUOxC/9W+Q2Fb+spkeN25n3Mu3DgYvGHD/JlcMhBp4JO
ahf6J9T2kaKqwPs5U8JZq104mV4sMiXXBGO/oyyYvu7C2J+LrGm/uyBZa4/X
QMUufO4pH/bPqxvOhTY9fV+/C8ds5EtGf3VDrwRtnRl5F7o2BBriBBlazTwP
vlzahX1JUk/ViV54ksBi5b6xC8/ZrHjFqPaB0Uy6N1LyYFKNc5T3Nh/X3hvK
HmPlwdMvRi888O+HkhwjEUU5HjQpnX13UWoQ/P5OHtpS4cGAlV7J3SGDoKkf
cLp1Pw/OvBqykfo1CHnDhRFXdXhQ95RvieHHIXjLJk1bYsuDmT7RyxMRwxDl
Rjl9IooHn/XsI58c+A6nCl/Sib7iwU83VUV7qEaAk1ZDfCmFB//IjpYGS4/A
k5fu1lG5PPj1MZW9q/sI3G/oaxpq5MGciMchhxZH4AjP9ZmcDh4kNPaxCHOM
wpYdJ/39vu1+9zp3qSiPgu/GMS2ZKR6cZCqUHXYahSuynz5eoeFF9gkWzodt
o6B01aTlCBMvOnXtPbs4PQozpbOz3Jy8+DPzYGQ41RhctBKXKhTmxRBLVPVW
HgOJlJIjj6V4sfCgPF/R0TEYmT997qwiL84GfaQ8cHoMzgaFRVMe5MWUgoy2
Wf8x4G+Xz2/X4sWnHPUtYhFjQBaqaU09xot3/vBJRr8eg1Of/jIaWPDizrL3
T3Qqx4CTKkZa4Cwv5rOEH7jbPgbNx9WPzl3gRS3GhTKqkTEwGHe+FeHBiyYX
Mmj6/4yB7i3xrKM+vHgzibv/L/04HNnZ37tymxep12O3Hcs4kLIjGTIe8KK8
qtiGhvA4HNA5rvFfCC/yjL+ZtpAdh30DtI4sz3jx+7rwXIPaOKhdLXlOxPDi
Aat+5piD4yCXqrwk/oYX5Y6/C0XDcZA6/EO0K5sX1UTni0VMx0GsM9H4YR4v
Gim1M5+3Ggcht9P+B77w4qTIpetUNuPAT8v5braMF300NX7TXhiHXfH1/a9q
efHFwpFbro7jwLk3gMmkmRdfS1/fp+EyDqyNBw9Qd/HiXL1dtJv7ODA5LDvl
9/OiJZVuBYvHOND/zYpyHOXF6nyfRD6vcaB57lDNN82L/21O8ER4jwOFotDv
hl+8SBPMxe5zdRz+VHaJ317lReW3o2mN23jN+qmpyj9evHT85nTUNl5e1rs7
QsOHFjxODOTt/F8hFB8imfjQ8EBh35Pt+rMShYO6nHxYZaak8XW7/49iD5Z1
Xj6MzNRcvnB5HMZOyR3KFObDjyf21t53HYfh2RHns1J82DsvayZ5aRz678fF
sCnyIUuzF4eewziQBU7Vlu3hw4L79+qmbcehI4951esAH4Y9j0AO63FoMaqS
lNLiw/O33x/4YjEO38ZunSLr8eG5FJuuKeNxqPXbFxB8gg9N5e+0JRuMQyX3
fM4hcz7041n1+6E9DsVHbdmS7PhwRjLsncDecSjo5yWZXeLDlR2tccyK45Dn
3epKe4UPFUS0aUIkxiEr5Uj9pVt82C+WsseQcxzSD22u7b7Ph5e2pj883d6n
lI6P0k3BfCifn5jg9m8MXtJIPlCL5sN7U8mn1n6MQaj9DtzM5cNbGpShoYVj
EPyHcM8u5EPWggd+TVljEBjpE3+ulA/nag4ezk8Yg9uVUxsVjXyYvjAs43d/
DNwlvuWH/OBD35m6bZE3BifGwuSFhPjRPUNTqblmFL7Jj3VYS/Dj8O6NF3c+
j4Kh1/7bcXL8KCAmEfovbRSOUQ228O7nx4jnJIvzD0bhiIj8NS5jfnz5u21P
I4zCXuuqUvp7/JhNY+XtmzUCAh3r5kvj/FhBOP4acf0O0xV2d2qzd6P0RyYK
1lsDIBxOdn6StxuV1l6/FDgxAKdsTpif+rIb/cXv0qsLD0DJmqbccO1u3D1r
YH2rrB8iFDk6Vkd3Y1tyvnM9XT8cjCKkpfkF8FPTIy7N570Q4izQ/CBQAI9z
KN1Iq+2Gsv0RhYahAugTRsexO74bVmjoUzgiBbAvf5/DZ49usE1Y8olPEsCb
OtGLrru7Qb2jXiy/WAB5d3/U+H2lCwYO37g2tiiANKVSq28kOkGJo0tQ+5wg
1hqO1AbmtMFE6MS95w6C+Cg68cvTJ20Qz7g6OekiiJwm4q+rXdqAmYY3N8RH
EJMviPqUSLXB9Mpp3a5wQSTRPn859aoVUvsH3C9VCqK+YYybcHQLCKSPE09l
hfAue8lld+tG6JBYkRhRFsJYLbY+c7FGeJxEF6y+TwjLqXZlxf34Bhux0qd6
jghhr0DcFF77BuTQSz/ErIVQaSyzY+J5Azzz+sn+6YkQOokNZvlN1AEj/D7f
vySENu16S9/rq8FHS4b+04YQpnr1TktGV8OE9n/vnlIK4wWNzphGh2ooP1a2
cYRNGHvPjxjrUlWDr2nosww5YVxt+bCnBapgxkGy6tp5YcQXVOSubxVwxsnK
xdhJGIcFYiIEEiug1vkxh9xlYXR4Zbj61asCUi4vnB3wE8a65VE+ToEKsL7x
dUU7WhjVrH6aL18ph28h5jIczcLoLDk9LrjN1weePmya7hTG8hDzy6PUZZAe
/sW7sl8YP7F6vPrTXwr3X4iWXZ8WRm7FH8aSYaUg1LKiME8lgmy6yi6Plwno
6imvMhcSwQ56H5P8oq+g9/PMqpi5CF4Q83zF86kQXnEHtPtbieDeE9pJATcL
Yflg5vv+/0RQVlz8n7tWISQGbzq+sBNBA2/tF2VNBbAh/ZLMcEUEaf9j2ak3
/xmy7AYKfwWL4D+pHuXfup+AKpj2xfEnInhLNc9olesTWOUoer4NF0GTRRNN
1+/5QEtxW84+WgQpsleYs27lg028UFx3qgguvxh6c+JLHrCTz/mVlIogdUbM
aLDBR7i4FWS1u1IEn4bwhKPQRyiW+qDuUyOCz9uT1U8v5sKlqxQ/VZtEsODK
/o85cblQzpl0NrVPBAclNf4tLeaA9/ERUsiKCBYVnD63lfsByOX2lGcURDHk
0CvLksks+KXVy39LWRRfRvcnp2VkwY6yk+qJaqJ47aaKHodrFuwjDjhOaIji
X5/oGJfFTIj8wt7oqSOKfpI7fKRoM+FkXnH0YxtR3Df8cR/jkQy4uEct9915
Ubx5wfvKV6YMuJ37pqHVXhSzBRqJsc50yPoQ8Y/HRRQfN5b0hLqkA2O2k33K
dVHksTqfffjlG6hO5Vb5GiaKFJTjpN8caTAoEaw//EwUDTZ79e+NpMLv11t2
1FGi+I7bxPfax1SQSJ5+rh8viiglWhxhkQr3XpVudmaI4srTlddeSSlAinKt
mSsXRXNhE8mRY68h/2GljchvUWxq5a/u7UmEdIMG3qA1UeR90K0Vl5sIscxt
bT83RVHXp3h//uNEuBM2pPuFSgxHHePElkmJYBS9oWTBLobuXIf+SpslwMgb
la3H8mLo4vpa+J1gPHRe2l+4qCSG/CpPajp6XkKtPMnrtJoYcvSd7op+8RKy
3xtOSmmKoYYXVfoKx0vw+XyxuUxXDBWDKb+ussUBa83LhNXzYlj34vE1K+kY
oHz0+rSNgxiW3nl9+MtsNCwbvOWqchLDomRK8/TcaOhp+hwUcVkMrx9P1xXG
aEjparuseGv7/MmU37rno+DABD1eiBbDEU/9Zq4vz+Ei7dXhpiYxDOJX1xOu
jgB+4bruzVYxTIb6gwbxEdCkIdgs07k932RIdoN3BOxzrfp6r08Mb3S41bdI
RABd+864fT/EsM9MS6/vYTikJn4yf0UpjgGZofsTbMPAqojxeAONOJ62+Fz+
91AYMHfYHF3bIY5GTg8PpfOFgfeOHXtMWcVRyjGgiXjzFI66W7LT7RZHPesB
udSoJzB2cK3eTV0cG8NUnckRIRBtblQeu18ciQeGYpmnQsDocmJhzQFxvKzK
QUnNEwJ5ycfSRbXE8dhZRxOMfwz3GWIedB4Xx+WoOMWx98Eg0a2Jhx3FEfP2
feH6+RAueN7MZ44VR4ociZy7JQ9gn9pgvmy8OC4033fbHfYAGBfxk26iOMaM
cory2D2ADx50n++kieOcSAnvnh0P4M+V8ILlXHGkIbvTL5vfhxeX33zpbxBH
yUvP+VZpAuCSMmPxepM4Pnz42/h8/z04NO9avKtNHI9ky0iI5t2DUXe1r8Zk
caQv+XQt0f4eqLh/LakcE0ff2Lqa53V3oc61vSzrrzgqygrOdibfgZcK+8rr
KCRQRSvO18L/DlyZjS6foJbAL0gqFLW+A7tcbSpEGCWwSf6lXtSuO2DnMlUZ
uUsCk2JSvOYF/eHPpa0aP2UJtM/a/c2U/xYoO8o3GZ2XwJ5W6tDP3jdg8JLw
5Wx7CbxWbXa2Q/MGhLhysbM6SSDf3mK8tuUDUx6bJs3uEvjRTddaL8QHXvs1
dJr4SeBbh/sER9Z14IlwGbCIksDP8uodn6ivQXXkudufYyXw9hJM17VcBe8o
M2HeVxI456myevLVVWh9efB8T4oEtuynt/x44Co8fsM0/l+uBArJzM42+HjD
VnHmrG3j9v20Thc1M3jBOyIhtKxFAhdvptyuHvAE6/JnSmIdEmjzxc9eJNcT
CmtuXhntlUBbtudqf/7zBK82w2WHHxJoUVF8wCDPAyYnZzadqSXRYE5Ne/La
FWjmVGC6qimJ/t00I4K+rkByc5uKOySJ5iVUzJmHXOFdzbuacpDEtK2Ors9b
LvDET/U+u64kRobpZ58IcgGjiX1/M00lcb35AO3Fl85QX6g1P+Iiie3G2aXf
B5zgAHdAI8NlSbSlzCjWSHeCt+6VmSqekjjOEr9B7+UEj8T1nG77SOI5c9e0
dQYnOBZq9J3vgSTaPfYY+3XIEapsLduNX0ki298nOdOfHED9S3TO9SRJLDHp
ukTz0AFSdvY+fZUiiYcYnl4PPO0A9+utjWbfSqLDjT6t8r/2cETdrirosySm
hux2HDKwh9Idbp9LWiTxYX+6pvmKHXx5dy9OgVoKaxrkT/E8tQU6I3P+KDop
XPgTEmLqZAsmU9IxlIxS6PBgoX1SyxYmxRtfdLFL4RMThTzS7DngiuGJuCMk
hW1F5z55VdmAS0DWww5NKUyRisydj7KGTyL+O+CwFHJdirGlMbcGyhKTwAyU
wtXP7lq5nNYQtbYScFtPCr2kx8K7n/4HFW5a/jLmUuiS/lX7QPgZ2G3VddXv
ihSGjUuXtb23gou/05cnvKSwY3NvPO81K8iJuOllcl0KNdbFLg8fsgK9RhEP
qdtSKCnpQVpusASvIy6uLY+lMDmhIUXklwU0KFBckHgjhXILT6OUjM3hJqWc
8bcBKQxvnriTddEUJo4ykaW+S2Gl4JVeh0OmYPxw9tzdMSm01DKuDeA0BQm2
95f3zWy/101l3lnCBL4JqD9NXNvu1xcmpiZsAkIapCZvLmkMtq/oVe8/CQ9v
Cls075JGR/J85VLESVgsoRiU5ZfGAQq1V9YGJ6FGp+LnoIg0JhxrX5X9cgKu
mB1j0VeSxo2/HeYpKceh3N3USFBfGsdObD3Y8dwQFHL3dFw3kkZmTqXVRHND
ePGb27rtpDQGPa4IrNtlCC5+3S5BFtK4fP/6vupYA+AOtn68cEEau1g07M5n
6MPF1Iv1Vbel8cP1psnUYT1g7Pc95p4njUpBmQlnM4/CvusZLE8/S+N38Z+C
O/2PwnlOctv7Imn0EEjnVTE7CgXH9p5dKJXGvUr5Z5/+0YaL+fMe3o3SePhp
F3uomTaUPbGP852Qxt0ilpWPOY7ArOwz27gpaQxR7zlQM60FvFVlksWz0niv
6BJaVGqB+6bQh7+L0nj2qwuNu48WCDj1VN7ZksaPAszfbo3hth49MRfIK4OP
rKNIzFEAKf1+H9/slkFyV5LFaTOA5uuZPrVCMvj30D5DNXYAqXf01IySMug8
q7038DEJ2vkreEJVZXBLNog58+FhUFrer/XMQAY9hvd9CX95EMbTRCMT/GQw
SSrVXk5cA2bvf1+nviODogbm7DQz+2HRLumcU4AM2p5b77T9uB8ohEXlVYNl
kG6W4E3W2Q/8USLl5VEy6H8h3EPjyj4wDhL+NZ4rg47jrUlv+9XB0mHI3OCT
DFIcPzWqmqUONtoJX94VymCdtEempJ86uGwJBV0vlUGCOuWeiaA6BF4XEmJo
ksGgN0+0cuz3QLGjoJHClAz+l2p8S3+HGlToDOSEzcqgmb/he88BVagXj+f5
PS+DMe1iptR5qtA9JDD6dUUGTykXKp6wU4VFSwHfkzSyeMTgaSRbhQrIHNud
7iksiyZvzw8OyypDpAwfTaG5LMq6ftjrMy8H1jZSb0atZPFX6ptC2nw5kIjc
Y8BqLYv+bz45s9yUg7yt42EX7GRx4YXNv0f0ctDRdU+A9bIsemftTVKSlQWu
B7PqFx7K4pO9Gvr9d6Sht2i9O/SxLM4ylXGMH5eG5F90NwueyOK0lMw3u93S
oGYtWsbyXBafU/5t/vJZCkz3WBwvSJJFHn0O8eu/JSHiO+HA8kUWpZXmhk4G
SMAZnkZ6jRJZ1GZ9XVNiIQFix3sz7cpk8b9TnhmhchKQW7C88LlGFi/Mg6lB
uzi0PZW9bdchi60q3NQasuLAQXr24vNPWVzm74h9OyEKYbEXa86LyKFB4xlJ
KZIwXL92z8tPXA7tvZ5nxWwKgY3pK+EoKTl8Ofn3eXyhECgwdl3/piCHTmz7
Wcz3C0HdDR2Z/Zpy6B23weyjKQhUpyUeMZvKoSFr7aql5W6YUse90uZyeNNe
UV1DcDe0sFt/17KSw67ww0uho/yQUPtM87qNHPZXhpVHe/DDIQ3q6e/OcnhV
iF5N/BkfXOUZMfgcIIfaG27na2d4wHrp70proByaJrTV9RfwwNFmvtezj+Rw
Zvr+wvlAHuAMMtkUDZPDZ+zs5l/FeODdSmlmyEs59Hr6yOyD7S740ZnAbJcv
h689LQ4az3PDmcizTcyTcthO+PtVGXOCwEfG3S7TcmjkkkTxQIoThlo/O9b9
lMM+hdLCzD8cYM/GSRm4LIfdb1fTFN9ygHtw9Z4tSnlMb6EdaWTggHt3lGMW
BOQxSjTeUSGXDY4m9I+fFJFHxncpbvNObLCj5JHaO3F5HDTnRCsRNgjZHG1w
lpPHE/7OvnzhrPDiWvS/0f3yeKHUNeO4LwtkuFLad5nKo0LigDifCxO4Pn73
Qd1CHknyCjrUCkyg9Pa/vxGn5TFg9AlfyE9GyJ3Mf3HSVh5vevNGa3oyQrGd
c12tmzzyPvQ+9vkuA7RYtSt9ebhdzyopbL1gB6wdTV1PKJHHDQdlc9FAGvD7
khBQWSaPr8/KNrGdoQEKtViWqUp5vD/x3z9zJRrYIfxUVK1BHp19BFN/dFPD
rnUf/cpueTROoFoXUaaGPdlGMT9+yePjtisx2T8p4ZO4njjLsjz+lnic9rea
Eg7EamWrrsqjIUj9S0qkhCNB+8p8/8qj/tKLTxOnKMH4vMgUM6MCWj7k9zlT
RgHuO5c1VMUV8BdrVYGN2RZp8fFcubmUAlLo/nQQYt8iXaWaMvKVVUAPtjOx
Fxr/kfzmB2wrlBUwYfSh/i39f6THdTUPzQ8poN7PgcQxvb+k9Ftx5BvmCrjm
Uv79wNlN0uj4EZ/yIAXkGrrF8m1ylXQkoSlZ7rECRiS3ntH8sEpKtDrTGPFE
AdtVey4K3lgl2TR4iF14roCiYgs3jzGvkno/JH6jfq2AOr6js6IaK6S2m/9E
dEoUsKB2RS0+dZmkujfYMLtMAe+zHL9hcnWZFDa389rOKgX86TUSe11nmXTi
vGLDeIMCqpcbkXgnl0j1utZXA3sUUOL9wc/Jykukco6iupplBTSI/K0c1LlA
Em3QWVZeU8DVI/HPWLIWSHfutwpFbyrg0d9MxbP3Fkik1R9eTlSK+Gz69+U8
1QVSUT+PEAO7IjIvtf61e/aLlPvmqqeBvCJqfMmh426aIyUfVt3deF4R1bIc
PevipknlJxgDNu0VUUFO/xWl3TRp5NzotKyTIh55VNeWJTNNEr/3vCjQXRGf
jjcf+u/zFCmlev003lTE9L0VV9h7f5BST5ZHf4xUxOKTw9UJ6pOkats4ipEo
RRR6Fjc3STlJmvDwdmKPU0T0vd78qnmCJBUppeGWpIhBKTHvLF0nSGnk4G6p
d4q48JE+eO7tOCn9vNmu2BpFrCu5dfPaoTFSrafC7dp6RRxvvDwVzD5G+hFA
O7HSqIhRUWkzDOOjJJm0z/lmHYpoPp6+xft0lJQxvduc5ft2/P6LGunJEdJb
r7FndzYUMVqNwX017Tsp+8FVDkdFJVzJLLhJWztImj109t4DFSXsveP42yBw
kKSwfHTp9R4lVNltlyqjM0h6a8fdOayphAqspVqZlQOkdPgYfUZXCbVzAh4l
1feTUtZ/CZ84p4RR0Qxxl3/2ksY+kMNc7ZTwPSU3f+/HXpK4UynlYwclvCLT
p17o20tK7no6WuOihC4nfZQ6GHpJCR+V3mj5KGGzLtFyVbGHFOvmqrQ3XAkF
XYyNFIO7Sb0SpxLMIpVQ5708d7llN4mv/yC7Z5QS1nFfOF4j2U2KNmBafBev
hMNqX1jFKrpIz6Xf5su8VUJNaeccDuouUtj3yUMCFUqYu1ZiLxnVQQoyv2BI
/VsJ5z7dbdlJ2UZKPtlv7bCmhJd5X3RodreSivXN3Ws2lfDzo33tJdmtpMXD
euGPqZTxRK5G8/R/rSRrKfluLnZlVL3no15Z3EJSW120k5BXxmA2/wfhIs2k
4wsu3oFKymgYepi+jNxEcpoZe/BDVRlP/bm1OzO8iRQ/1JWepaGMjq1fA0Jo
m0j0tUVz6rrKyF918Sbr8jfSYPQ9X53zyvis5Z9n70w9aT1i8/Ebe2U0TSth
Mc6uJ3GHesczOCnjh3/EqMnlepL+3Yulje7KuOeQ0vTach0p75IBnYWfMg53
CDM00NWRgg9wRlyMUsYDjUH39h6tIe3tT8oIalTGxMNuyUdFKknsSk5r71uU
cYCLsalkuYI066+kR27fPh/yPSKsroKUIv5lTKZXGZdfLogd8K4gcbt0CNdP
KKOJSu7fhMZy0oYftSEdhQoynq6kDgkrI/1IvegZS6mCDdcKB52cy0hdTXUx
StQqeOBUkEHs0TJSrkjYDws6FTSZdNy1sV5Kcq4UCHzDrIL+UmdM0p1KST1M
+8qO8ang4+fdfgqZJaRq9Zgf/fwquC+qQMroUgkp7+wfNg8BFezk9A9lkikh
hb0vt4kRVsEXDHdVJ9K+ko6ZnfwzJamCUouamm5vi0kFsU77H6upIAPFM4PA
2iJStGxcdqOhCs7LdD1gPveZtLykmxpwXAXPUpNc5GQ+k06WLL7UPKmCK8vh
F1oXPpHozAxCUk1VUPDjlnZh4CfSVb9151unt+sfYW+Z/JRPMm22lFF0VMFw
boONJaU80rsYapFRJxWcNu2s+rb1kcRg/54nxlkFZUyuFDO0fiSVrtHtoHVX
waHywsPvvT+SlMU+jfd7q2DQ01KB5NJcEvNV7tch91SQhdtVfNk5h+QEpbFH
7qsgzwCr6LJWDqmCwTVi7YEKel19lHqKL4fk+6rirv0jFXw0UG+zr+4DaarG
0/ZQ2DYW9La+pviBVM3fKjgbr4LD4gGP3NnekfxLQ6MNC1Xw0nf3PM+VDNL0
QGnkepEKurpZDcQWZZAsNpfC3hRv1/9XW3XUP4OksO/MI+pSFbQ3jMwSYMwg
kTOlfL9Uq2DUq5ySDsl0kloU8Z98hwp6fvwxJXk1jRSft2jZ06mCE+mriXpa
aST6NslTQd0qmP3P6+EESxppiDnEaLRXBSNdyupj01NJIfesDsd9V8HUGOVT
naMppAm3BSGm+e39wawn+h6vSSaPJXYX/lJB54R/J8aPviYVp1vyOC6qoMqR
mzm9vK9Jz0a/slX8VsEzVYLPWsuSSXg6mOLmHxV0Ox5tMM2TTIo9Kj4yzaCK
p4v2rMR1JJKO7zZPrZdQRZF3TKumgvGk6DGl0v+kVNE4L/7Vh8GXpLFs+r5Z
aVXcXGB7n5D4kuSHxexs8qp4eeeXHhWpl6QsB3E/M1VVfKEly8CjEUdi/LBg
2n9YFdUuz7AkXY0hWdxocHMDVZT3P16tDzGk5COpD/+hKoaR+LNPM8SQNDut
SkSOqqL3ZonKu/81UOfxVOddAMcbeUw9KSoxMtH2MLby+34rkzidy7WECSOy
3pcl+1izd2W71JXlllIqmckyHjdE1FPJlkHdIoaU9NRYxmizlO1qMvf/83qd
9+tzXq9z5QL4ixs1fSwZDAycZ23vPA/t7OxlHxwZjE++Gq2IebBujb9KohOD
FgPD9sryecDpZ+2Rd2HwQkecUtLrczAbMBNE3Bm0KwpIjU05B+o5bv3R3gyW
mzbayonOAu+5VuVSKIN9gRG6ZSG5wAppd13LZ3B2g1nD6N8CED8bN2vNYPDH
nY4G5U8FUGsiS2IyGXS15wY1VAlAXdluxcscBr2eBxr1eQlAtnWgtiyPwXBR
R1Vofg48U/6wGosZvPRhdsqBkwVnePIL0yUMHhYOPbimnAVWE2Sk5FcGR5IP
lxT0ZUJDa8ydVUIGP24ZXG9tkwnFoV/59Vcz6PKw/WzPgVMQ9ptCU0ijpE/B
7feGrnzQ0tMXbmlmMMXlRqnsZj4MX3TO621hkPrW6ISPngTHsCs/GbQxWFqd
5jQXfhIMVb5TlnnM4P84c2YTp0/AivB9EQUDDMr/ISXIfZcGhd96bX80w6A5
d8+gznQKGFDtHV5zDDYGsn1FHSnQe+CT/vy85H77+xKaClNgRUy61fbPDNbN
FJRWHEyBsO7yCK4UwUapcyo515MB0z826cgR9OEb3LfgJcHA5fqHLfIEj26s
6tvnkQSRN9J6ndYRvMk52JpimARlr5X+4m0gqPk4UVnpXSKs3Wco91KFIGHr
u60YOA5DEzz3rO8IdnQU7hjo5QJX5qDfNi2CW6/28BTOc0Fxk1L4bW2C3249
v7zCmQuWlv/lje4gaGwbNKny+hjUFD8WGu0mkv8mc/KH6XhIdVYUv2cRjGhn
xXVqx8H2+7/mHXQl2CW6k31/Kgo6deaLB90IPozLjr3eEgWxeRY3AjkEy3i8
FumzUSAKGO9K9yRYJa6pGNKPggh57ZWNfgT7zXJ9Q3iR0OheeWxnpGTfe9Gr
fL2j4N/+hX8viuC5dauDR78+CusYmwtWMQTdFNRY515FgK/0ZK1fPMHVl+rF
mwURICtkPhQmEQy97nRkeCYcXOZrPeSzCDopiuBRZxhIe/0r9Eq2pPeiTeFG
YRhUihwSdAQE2f//JvXaiTD4qnA23yKXYPMZI/uLrDAoM/3+96R8iS8jfsvu
8FCYOXPXdKqEYF2nt9I232AQ6LZo9TQQnHtxU0lcHQBl37uuTGkimByk1ecY
HQCNJp/GmBaC3aE2rAP7AuCDs3rJ6d8I+mZxJt63+YNVeoaa3SNJHy3vnTtG
/UDm1Y8KT54TZFSDtM2NfGHTm7fTiS8kPmNH9YJ/+8KuGV73zpcE3xh3abOf
+YD3qlvZOa8JQubSoTuRPtCkr7LSZozg1LXqn1k1R+CYYPjvx58IXlYOjBbs
94Yzl7iDCbME810un363zhvKSzfc1Z0nyPJfzy/70wue1ZvHZi0SlOMHHNif
4wV7xoXT1lIUB9QT7w2NeMIkK3JMJEdRqbVjV/8vHuD7Ubr7gRbFez/fULJv
cQNOObvTTYfiGTLeUMFzA0dPnmhCl6JOxsKqEnM3MOta3raBoWiiuC3Ev8sV
1IVSdz31KY7rxuze9acLjHotK1kwoWg56KmRreEMg8p4NdOU4qYO9+ETU07Q
+ySxUM2colPcsraxu07QCkv5ppYUo0+54nM7Jyje+CX7tC3FyMBDTxNSDsOR
nsVYTXeKzqW2e4tnHcCNvy+6nkNxWCzSe9PmAIfw2FEbD4k3oME997wDsCvF
wVHeFCdfd15ZY+AA2zMWvJoDKHLS/qguSj0Ew6w5a+doim/t1sts1rQHr+rp
zfwciiL1Cp3/1NvCTyn2ny1PU3y1PKzT+awtRNnX9svmUsyp8/l6ebAtnJyJ
yhbkURSusbCuUbOFyr0Li+cLKOrFev9yba0NLDQvPS0VSubTD3DE3dYgletR
419B8ZuakLelmdYge6Q5S6uKovaazNC/zK1BVSaVXVlDUevEoLZmkxWwLWVq
6m5THBl+opF/yxIEPbJZre0SvzVjPtVsAReLgv3TH1CUdTn+8kGaBRRFdppY
iCj2FIbeJpYWcFNRIBZ1UmzKYKvU9prDoMt6/9/7KI7m2BwPnjQDjWFlk6Fh
il/eG32ONzYFvdp41eJRirp6L8t3y5mCQdqLBZ8xinLBfAXuIBusNQquj7+h
aJOQuVgey4aIoM2qU1MUl2rn7fi3TIBrmLxQ85GiNKdu7cWTJpC2eqg3cobi
EMfSYZeLCVyoKjo1P0+xkK1mI71kDFeTpP3uiCmGRVnF7e0xBqGdjzH3s8Q3
Upc2XWIMtVvbNsEXiolOV7pa44yh4aP6wtISxcE8VbmJH4zhHzlo4g0=
       "]]},
     Annotation[#, "Charting`Private`Tag$3042#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, {
   3.748218556795268*^9, 
   3.748218593821907*^9}},ExpressionUUID->"3349bdac-7098-4764-b222-\
8c0f7f95f0a4"],

Cell[BoxData["4.900568131903697`"], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, {
   3.748218556795268*^9, 
   3.74821859383034*^9}},ExpressionUUID->"a93dad5a-0917-434e-be64-\
aeee9884172e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
     RowBox[{"N", "\n", 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}]}]}], "//", 
    "Re"}], "//", "N"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74806371063288*^9, 3.748063747823361*^9}, {
   3.748063827480056*^9, 3.748063829135419*^9}, {3.748063889391376*^9, 
   3.7480638903028097`*^9}, 3.7480781544419537`*^9, {3.748078253535596*^9, 
   3.748078271846971*^9}, {3.748078609896141*^9, 3.748078610479699*^9}, {
   3.748089282517755*^9, 
   3.748089287449834*^9}},ExpressionUUID->"89eb571e-8ab9-46e4-9dc0-\
90f4692a8890"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.645655", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", 
     "0.645655", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//",
   "N"}]], "Input",
 CellChangeTimes->{
  3.7480891815787067`*^9, {3.74809042397297*^9, 3.748090444100127*^9}, 
   3.748143229440889*^9, {3.748214023912696*^9, 3.748214025416872*^9}, 
   3.74821645895056*^9, {3.748218603418374*^9, 
   3.7482186086431217`*^9}},ExpressionUUID->"8ca4485d-5aad-4d31-b4e8-\
7a305ba480d1"],

Cell[BoxData["166.02348207317573`"], "Output",
 CellChangeTimes->{
  3.748089140974942*^9, {3.7480891863854437`*^9, 3.7480891884462547`*^9}, 
   3.748090444617118*^9, 3.748143230142728*^9, 3.748214026017118*^9, 
   3.748218609187408*^9},ExpressionUUID->"c55ff7c9-9a73-4b0f-b2aa-\
f1c8e8f24f71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.645655", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", 
     "0.645655", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//",
   "N"}]], "Input",
 CellChangeTimes->{{3.7481429921027946`*^9, 3.748143038632484*^9}, {
   3.748143087789072*^9, 3.7481430900444317`*^9}, {3.7482140330486517`*^9, 
   3.7482140348167067`*^9}, 3.748216460471566*^9, {3.748218611472651*^9, 
   3.748218614449852*^9}},ExpressionUUID->"d6a4fa0a-01f6-4533-a3e5-\
f1e7a0666fb3"],

Cell[BoxData["2.747981602045128`*^-15"], "Output",
 CellChangeTimes->{{3.748142999962434*^9, 3.748143039125675*^9}, 
   3.74814309100916*^9, 3.748214035541637*^9, 
   3.7482186152543163`*^9},ExpressionUUID->"8003cb3f-62a2-4368-8176-\
df3f89053553"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Q\[Alpha] = 4.95", "Subchapter",
 CellChangeTimes->{{3.748216349099474*^9, 3.748216363777998*^9}, 
   3.7482186632446213`*^9},ExpressionUUID->"789b39ec-38fe-4876-abb0-\
8f1ca842dc91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.748218685931821*^9, 
  3.74821868738859*^9}},ExpressionUUID->"f2d84939-f803-4c1e-80f3-\
d74bda3e0c17"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.7480610795121613`*^9, 
  3.7480611004922457`*^9}},ExpressionUUID->"c2afb308-df5b-4bd6-beac-\
f967779dcc0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"364a7224-99fd-47cc-b3cf-1e41b376ee75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"e5c437b5-449b-416a-9f58-b5c7bbcda0dd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "50"}], ";", 
  RowBox[{"Ac", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSn100", "=", 
   RowBox[{"Ac", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MSn100"}], 
    RowBox[{"MHe4", "+", "MSn100"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7480601615642347`*^9, 3.7480601649549007`*^9}, {
  3.7480602127409353`*^9, 
  3.748060242217947*^9}},ExpressionUUID->"90621ffd-776e-48ed-a296-\
4d0558b2a977"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "4.95"}], ";"}]], "Input",
 CellChangeTimes->{{3.748060122712727*^9, 3.748060127454797*^9}, {
   3.748212542563569*^9, 3.748212542950344*^9}, {3.74821641619635*^9, 
   3.748216416802349*^9}, 
   3.748218671924974*^9},ExpressionUUID->"4f2ca970-6bfd-4559-86d6-\
38a59708ae5a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1.07", " ", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.54"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";", 
  RowBox[{"\[Mu]2", "=", "2.5"}], ";", 
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"Q\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.748049024665147*^9, 3.7480491093160353`*^9}, {
  3.748049216406859*^9, 3.748049233134603*^9}, {3.74806010563268*^9, 
  3.748060107343192*^9}},ExpressionUUID->"3aa14143-9266-451a-bf1d-\
04c5bbadff8f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"Ac", "/", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r1", "2"], 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "0", ",", "1000"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", "0.422875"}], ";"}]}], "Input",
 CellChangeTimes->{{3.748049143930035*^9, 3.748049174111806*^9}, {
  3.748049333578128*^9, 
  3.748049404768944*^9}},ExpressionUUID->"67df7b2c-2456-4f08-900d-\
54873a5ed4f6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"f1947b0c-fce7-44c8-9174-3f3c1c4ccb86"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3YDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoulombDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              FractionBox["Zc", "Ac"], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              FractionBox["Z\[Alpha]", "A\[Alpha]"], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              FractionBox[
               RowBox[{"4", "\[Pi]", " ", "e2"}], 
               SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7480494828380203`*^9, 3.748049485212708*^9}, 
   3.748060415023381*^9, {3.748060805084441*^9, 
   3.7480608060372458`*^9}},ExpressionUUID->"7670a1ae-b8cf-42ae-af34-\
d14a47d063da"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482187534094267`*^9},ExpressionUUID->"de4a8fbe-969d-47d3-846f-\
4315658d1c42"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0027391826843659152`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"9.426370015929778`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218828045115*^9},ExpressionUUID->"d7322a8a-ef3a-4bef-ada9-\
9382fb26c274"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0022850078589594387`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.3519523167371`*^-9\\\"}]\\) for the integral and error \
estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218871093135*^9},ExpressionUUID->"0fd8ab58-d2d5-4a51-af6e-\
fd3fe5c2dd0a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218873520206*^9},ExpressionUUID->"9eed535a-ad89-4d5f-9413-\
c225e54b70d2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482188868681*^9},ExpressionUUID->"4f900d6a-db0c-4d61-afa8-cc2e3f0cddd2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218896965864*^9},ExpressionUUID->"83cdddf0-068b-46ee-af04-\
bfbc422e3042"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0006402390250482333`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.884740885215974`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482189065361767`*^9},ExpressionUUID->"0f896e2f-6b7e-4c2a-bf92-\
582ac2ec888d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0019058914865546224`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.656262989897303`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218915158154*^9},ExpressionUUID->"b5291782-2552-46b2-998a-\
a04961467511"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218915245936*^9},ExpressionUUID->"461ba620-5875-4f50-87db-\
6f2ddacf3870"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218917220521*^9},ExpressionUUID->"26bfffcc-cc5b-406b-a1c9-\
d69ed5a25c9c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00014878918205779015`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.900313181231362`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218921650846*^9},ExpressionUUID->"6edcf221-cbb5-488a-9d71-\
1dc28e4cd416"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482189306307364`*^9},ExpressionUUID->"e76cb22e-184c-4502-9709-\
2f9e7a83eceb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218934619463*^9},ExpressionUUID->"dcc5e111-747b-420b-89a7-\
5bdc75ccb893"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00003444477302882998`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.9435264348739`*^-9\\\"}]\\) for the integral and error \
estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218935721169*^9},ExpressionUUID->"3b9f5463-2076-4853-884c-\
39746510929e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218944913013*^9},ExpressionUUID->"68ad5efc-4280-4105-a0c8-\
4f5899b6532f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0005336248852728278`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.319722660107737`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218949237727*^9},ExpressionUUID->"35b4286d-ba8b-44ef-acba-\
109762ac715b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218959526273*^9},ExpressionUUID->"a2361fe8-e8aa-4fe5-affa-\
07b1eb516a72"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218959621752*^9},ExpressionUUID->"20c1224b-4b2d-41d0-be17-\
b3d2d1f0fa62"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0001239423417472838`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.3447675205260545`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218963125639*^9},ExpressionUUID->"2c4eaf21-b952-45a8-866a-\
9cadb57eb611"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.952170688101112`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.437296703755201`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218972100919*^9},ExpressionUUID->"0780f7a2-ca3a-490e-872a-\
ccb7e150c62a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482189742775707`*^9},ExpressionUUID->"159b441d-1d95-4c75-97dc-\
5e22ca90f8f3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218974373373*^9},ExpressionUUID->"eed6c0ab-afda-465a-9ab1-\
5483cac1486f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482189777689342`*^9},ExpressionUUID->"f424f096-fe71-4ee2-961c-\
e076faff7d23"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482189814308577`*^9},ExpressionUUID->"3c6957a9-5038-4a29-ac88-\
3d54548de680"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000028681451551913067`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.85265011602797`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218982329705*^9},ExpressionUUID->"3dca557e-b9f3-4355-81cc-\
4f61ebebb586"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482189908149033`*^9},ExpressionUUID->"6587746c-d8f7-4ce3-92ad-\
394d04904e80"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74821899091047*^9},ExpressionUUID->"dac8a054-9914-42e7-8a07-5d27804c075a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0004447272411089874`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"9.58769338923467`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482189918227177`*^9},ExpressionUUID->"8d694b8f-4191-4c67-a528-\
ce5404f1781b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748218991910676*^9},ExpressionUUID->"1eda5fba-a9eb-4d08-a414-\
5b57f0aecbc3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00010323890038782966`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.269174435763711`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219005221579*^9},ExpressionUUID->"95155701-7bde-4832-b29c-\
482bacae5a62"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219005291559*^9},ExpressionUUID->"4712c315-acdd-4abb-b1e2-\
6bafd48c2d15"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.004714640606260253`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.722981409171327`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219014139017*^9},ExpressionUUID->"e1622c91-344f-47af-b6e8-\
f7962ecc248f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.8321556752304703`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.267410144768553`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219016835203*^9},ExpressionUUID->"47a82470-0637-4e2e-8477-\
f8139bf8ba3d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.619708377793732`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.271438937108588`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219017765758*^9},ExpressionUUID->"40de747c-9a99-45c1-a63d-\
ba5b803795cd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219027140312*^9},ExpressionUUID->"392a13a0-1cdd-4dda-8728-\
bf34d3314a7d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482190272080173`*^9},ExpressionUUID->"adff6a59-4e14-410f-a7c1-\
d2b06a5d740a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219027298258*^9},ExpressionUUID->"6e606b5a-b4c4-4f92-ae21-\
3d1dd685fd82"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482190279563932`*^9},ExpressionUUID->"56042229-2522-4b7f-a63c-\
b1b31ec2927a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000023881479523465976`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.0994225172032655`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219028818869*^9},ExpressionUUID->"2210521a-bdf6-4292-8380-\
d37d87c15871"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482190288973093`*^9},ExpressionUUID->"e963c18f-f943-495d-843e-\
76b47a65bb44"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219053776575*^9},ExpressionUUID->"7de7b141-7d24-4456-bfe5-\
f9afa83886f2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.003934641751083839`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.531953756726326`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482190581856213`*^9},ExpressionUUID->"3f8ef151-3ece-415d-9226-\
a0edd70a64a8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.5248253286283102`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.327580813434362`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219063219747*^9},ExpressionUUID->"87a9c763-0b37-4e5d-b900-\
372ffe768028"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"5.510344772847119`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.017309393622193`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219064813066*^9},ExpressionUUID->"9522bcdd-595d-4233-b6cc-\
e6264f9f1294"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219064905629*^9},ExpressionUUID->"620ad4fc-cb87-4973-9721-\
ec0bcebbbb54"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.2145506215529073`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.610010274024345`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482190652801228`*^9},ExpressionUUID->"c3ab1c75-f1f7-4c52-abf7-\
9f3e7542894a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482190743081493`*^9},ExpressionUUID->"fe66c060-6744-4c86-9533-\
182f928cb0c6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219074408107*^9},ExpressionUUID->"cc6e486f-2ecd-4eda-a529-\
96f7fc89437a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482190747575502`*^9},ExpressionUUID->"7dca65bf-1078-45a6-8a11-\
d0f3e0eeef66"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219097545369*^9},ExpressionUUID->"88e88585-7e67-4727-b73c-\
ec3c27c55519"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.003283180070879143`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.41588086044749`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482191017742653`*^9},ExpressionUUID->"3c78f180-943e-41bf-9935-\
0647d5f14d7b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482191018432617`*^9},ExpressionUUID->"c9d5904e-c5fe-46ba-a2cd-\
144bcf8702cf"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.269018017254278`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.11410791069393`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219110198434*^9},ExpressionUUID->"14820251-3952-4939-8fde-\
a0f71b1cc398"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219110271901*^9},ExpressionUUID->"5d395daf-676e-476c-92e3-\
d74d208191f5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482191112290087`*^9},ExpressionUUID->"26650b55-6473-495d-8653-\
bbf992328739"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.506975967288397`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.185405081566392`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219113346299*^9},ExpressionUUID->"4ebd84e6-35e8-46d0-8f13-\
55dbbb8d4642"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219122720521*^9},ExpressionUUID->"bb50ff4f-2047-4fa7-8794-\
9d61771587dd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482191227883387`*^9},ExpressionUUID->"cef3cdca-7bcd-443c-97f3-\
04f7a82b2da0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482191402936277`*^9},ExpressionUUID->"dd27ca1c-b48b-4463-a92e-\
8563aa3546c0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"9.682515529759947`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.733344237019422`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219150961135*^9},ExpressionUUID->"50ab2b59-ec99-4095-a4d6-\
9f8b50e7cf1e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219159561411*^9},ExpressionUUID->"deadc9fb-c796-4ceb-b8a5-\
35f4e12bb6a6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.9182729402371694`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.804217804713482`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219160963994*^9},ExpressionUUID->"3ccb06e2-c7c7-4d5a-8941-\
bba72ac2f9b9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219161055941*^9},ExpressionUUID->"352683bf-51d4-4957-a965-\
345a718be807"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.2221800113561563`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.340607851188447`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482191800756493`*^9},ExpressionUUID->"ed643090-4c92-46ad-9916-\
f6959a39f1c6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482191877399683`*^9},ExpressionUUID->"5623f53c-3f7e-4ee6-9d3c-\
ea887dcc6e5c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"8.055978360587508`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.417270264677527`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219197871348*^9},ExpressionUUID->"ad52c3dd-d9a7-4b6c-8423-\
1bbabf5eb9ed"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482192071210203`*^9},ExpressionUUID->"89109235-d772-491d-bfbd-\
f4f1cefa69d6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482192072137403`*^9},ExpressionUUID->"831e4cc6-42a4-45ed-b3ed-\
e16a466b51cd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.8485254872808998`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.517641736232581`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219226473165*^9},ExpressionUUID->"1cd01287-dfb1-4244-9d25-\
c456a7bc4077"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219234485449*^9},ExpressionUUID->"ea16aa7a-e85e-4184-bf96-\
393d53fca707"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219234547583*^9},ExpressionUUID->"45445111-a104-4e13-8b0c-\
2661a9ec67d5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.702323478244981`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.4053680896087495`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219239599009*^9},ExpressionUUID->"38216698-bc85-417c-93a1-\
298bed92426d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219239667911*^9},ExpressionUUID->"5216a6a8-322e-41f8-9818-\
90dc348a811c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.537795556519339`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.9425837689771174`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748219261747014*^9},ExpressionUUID->"c0bc694b-e627-4367-bffb-\
9bde1613d76d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482192617964287`*^9},ExpressionUUID->"f4836302-cf33-443a-a9d8-\
4691beae5daf"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Lambda]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
     "M3YDataSet"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CoulombPotential", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "CoulombDataSet"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CentrifugalPotential", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}], "L", " ", 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]", "]"}], "[", "r", 
     "]"}], "+", 
    RowBox[{"CoulombPotential", "[", "r", "]"}], "+", 
    RowBox[{"CentrifugalPotential", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", 
    RowBox[{"\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<=", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"RMax", "[", 
           RowBox[{"\[Lambda]", ",", "L"}], "]"}], ",", "\[Lambda]", ",", 
          "L"}], "]"}], ",", 
        RowBox[{"r", ">", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.748059780469162*^9, 3.748059835137163*^9}, {
   3.748060818141473*^9, 3.7480608921357*^9}, 
   3.748061391426217*^9},ExpressionUUID->"9dab95d7-fcc1-419f-bfd5-\
a8131c7ecf91"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombPhase", "[", 
     RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Arg", "[", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", 
       RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHPlus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHMinus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"+", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombF", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombG", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     "2"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"GammaAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"\[HBar]c", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"phi", "[", "R", "]"}], 
        RowBox[{"CoulombG", "[", 
         RowBox[{"L", ",", 
          FractionBox[
           RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
           RowBox[{"\[HBar]c", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]]}]], ",", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"2", "\[Mu]", " ", "Q\[Alpha]"}]], "\[HBar]c"], "R"}]}], 
         "]"}]], ")"}], "2"]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[HBar]", "=", 
        RowBox[{"6.582", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"GammaAlpha", "[", 
        RowBox[{"R", ",", "L", ",", "phi"}], "]"}]]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.748089207208042*^9, 
  3.7480892096972113`*^9}},ExpressionUUID->"3e13ace2-9ce3-4382-abc7-\
d6443cb5ccff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombFactor", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], ")"}], "/", "2"}]}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "-", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "+", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", "1"}], ")"}], "!"}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CoulombFactor", "[", 
      RowBox[{"\[ScriptL]", ",", "\[Eta]"}], "]"}], " ", 
     RowBox[{"WhittakerM", "[", 
      RowBox[{
       RowBox[{"I", " ", "\[Eta]"}], ",", 
       RowBox[{"\[ScriptL]", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"2", " ", "I", " ", "\[Rho]"}]}], "]"}]}], "//", "Re"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"R", ",", "\[Lambda]", ",", "L"}], "]"}], "-", 
            "E\[Alpha]"}], ")"}]}]]}], ",", 
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "\[HBar]c", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"\[Mu]", " ", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"phi", "[", "R", "]"}], 
         RowBox[{"CoulombF", "[", 
          RowBox[{"L", ",", 
           FractionBox[
            RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
            RowBox[{"\[HBar]c", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"2", "E\[Alpha]"}], "\[Mu]"]]}]], ",", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]], "\[HBar]c"], "R"}]}],
           "]"}]}], ")"}], "2"]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[HBar]", "=", 
       RowBox[{"6.582", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{
       "R", ",", "E\[Alpha]", ",", "\[Lambda]", ",", "L", ",", "phi"}], 
       "]"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.748089220308125*^9, {3.748090394959993*^9, 3.748090418205027*^9}, {
   3.748090499829041*^9, 3.748090500275651*^9}, {3.748134261479184*^9, 
   3.748134301456243*^9}},ExpressionUUID->"6ec9aae9-be70-4727-96cd-\
bc14aa08ee6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Section",
 CellChangeTimes->{{3.748060992882103*^9, 3.748061028085909*^9}, {
  3.748061111161581*^9, 
  3.74806111688805*^9}},ExpressionUUID->"04a33947-cd19-4419-bd65-\
6d02818ad8be"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.645289", ",", 
               "0"}], "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL0"}], "Input",
 CellChangeTimes->{
  3.748061429302589*^9, {3.748061474491418*^9, 3.748061515398943*^9}, {
   3.748061729060234*^9, 3.748061961962799*^9}, {3.74806206961091*^9, 
   3.748062095155609*^9}, {3.748062138335792*^9, 3.748062139310726*^9}, {
   3.748213739022378*^9, 3.748214009715263*^9}, 3.748216455173217*^9, {
   3.748218569694803*^9, 3.74821858644769*^9}, {3.7482197583202953`*^9, 
   3.748219895418807*^9}},ExpressionUUID->"beff6458-3218-497e-8844-\
1a37f884ae45"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,95,57,
   20394905619831948508,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 
   3.748219898222731*^9}},ExpressionUUID->"608af5da-5077-4f9c-adba-\
b92a18f30309"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,95,58,
   20394905619831948508,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 
   3.748219899241737*^9}},ExpressionUUID->"eb0ae529-a5aa-480d-8bef-\
4ffb2933c2bf"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,95,59,20394905619831948508,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 
   3.7482199002445803`*^9}},ExpressionUUID->"2d95b8f5-a957-4e4b-bcef-\
eb23e3b6a95a"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,95,60,20394905619831948508,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 
   3.7482199012530403`*^9}},ExpressionUUID->"376c113a-32af-4dbb-862f-\
030a4dc2201c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8lu8XtrOyd/beqxKN9xyiKA0z9ZUk2SmjSSgqsyQyChGiUIpC8lgZ
yR7va+9NypbKz++v53M+z3XmfX/u6zoSdpdNL9JQUVH50FFR/f+b6GfHoGH/
jBTwb6RxbuwNqapN3PiU+E0oLY2vVXsaApvVpYHi4iHAEB167l5UPCSWRYjR
i8eDqPvI35SgLHA7cPXSqlgWCJlzsL48VgQf2gfTlg5mw9eIlLGg8yXw29W4
95fjW6i8Zt5edokA/YbHMivk93CD7bQY1ccKaNtwiv4pVgTrdHRGid61cK1G
VH0+rxi80rtzS9vrQOhJe/3cwRIQ9OhSmlapBztFpJ1xJICz6bPzXF0D0Gzc
alryLYOgyP07OVmboH3QQmTJoBw4C4Zez0g2w41slqIFcgWw6bN73T7RAkei
xhkWXlSCc2/fzp7+FhC+UW7+y7kKnu7+fsTJuRXKDl7/Ob/xFbrTOh/6Xm6D
KAVT0nxVNXAxMsh/mW4De3aV8B8RNWDynx/NC9t22NYzLDcnVgc0+gpUTfs6
gFL25ersZB1QmX6WGHzRAa8z4ipn8r7B7xGBxyJUneAb7sU5c6seCmQw+9Lp
Tjjuefzc9MHvYPvPwqUwuxPErRRyplgbIP6OkN3EeicsHKDbmOxogB1yc01j
SIYqqQHDyaRGuOXe+ezFHTI8ZSp+OuHYBMlXPtowlJAh//oRTy+BZqCbTLq4
7ScZnk/vEVz0bYbMzK8fY0QocO+sTJnnUDOE1J/nTdengHszl+OCQQuc9z/H
oHSRAqcOUrF5vm6B1E85zaL+FMCPc/m/2Frho+CG/80oCigo9Pzn4dUK5eKy
k7uTKcD1vJbmF7kVjuWdzjiZToENto9ZV/a3wdcjdmK1aRQYvfPy5M8XbbAh
Zhv4PJECDUuRq5fp20HY3uR70yMKfHT0S5p3bgcvf46Siz4USO52Nbjc2A71
kUX9F2wpEHzs9OwPzQ74o8F1r4VEAY+yQ0/cYzvAiF6m+hMfBc7s3LX3x0YH
6N3euCkxSYaDGRJDl2w74cK7Qu0dH8igLMgePFfVCdliURYfrpOBN/yP6iUF
Mkjv1+ld302Gf/+mOmYjyGD452IY1Y9OmPAg+7otkAFbvjd3J3dC82iV1Kwl
BY7pXK1MPNoJKd+SPWbEumCouEx77+MOWIorUBwI7wLh2rK8y5IdcMixfqR1
vQs09TovL2e3wyztqkVxWzdI31UoCs5tA2hlZc/FHqAxnhoal9m6Xy8ka1Ny
emBw8uUVrdhW0D5wfG/Ig144+IXRydapBcJY7Bd9l3rBzfJkUUJtM/R33cy+
cr4PGH7KSd2Xaoaga+miVvv6obi8cvhedAM0v/1DIzc/ADsYGff3VNQAFzDZ
bFcdBNJ5T22fvdWwTzZ67wP7QYjTbpfkeVMFD5eyFm+1DEJD4isN5ZvlsOtx
x0W7N0NQEyVj4p9bAP7flI9onBsBGt+h4n6PWCIz75Psm5gRCHXozFtLSSVa
4/RoZb6PgP8o2VDsXhYh7WhVIqAzCvI3g9pC4j4Q32iDVKm4x2CJ4h8wcKOM
WJpmY7llNAZ1l6OOmwlUECKt8ROL/mOw/+OTRI73lcSVF29fTMyOwREdizb7
1mqC70APV1P1OCTW2+7oLPxOoLTDvOHfcfjSRF6fFW4knFl+1VfsnIAYDU6P
wOtNREkXw72PLybg3a/nfaRtLcR42ePz6uQJCGZ0cWBMbyHYM4VJr7dPgk73
HVHdA62E3TXN1cRbkxB1I8FBz7qNCD/7pY0/bxIOUJ3JeTfcRhToG757PDEJ
Aqs2n7rs2ol+pbZwFtEpWN01AzG97QQjt43zPfMpuPP1PPOXEx2E5u9Jg83Q
KTAIjvihXNJB/DfkJXmzfAoelKiOVkh0ErlvQ3rcVKchyftjxQi5k5jmmg4/
cn4aLh0PCBaWIhNy146Q5KOnYfjLXubfjmTCvuv1PH3NNDQdeX/LOYNMvNjP
kjKyPg00xYwjp/vJRG+yq2m58gz4fTvFUMJOIQRpv9Mmn5uBWKu0q3f3UghL
B+UC36gZsLc8npZiQyGi6sIdznydAVfn9HJ2XwrRqDzHr702A6J+QXNVURSC
JfJYHa/SLFSziTN/TqUQhos5txbPzsLsQODk3BsKEWTJptwSOQtJXSxS/+VS
iLIi977cylmIuuZ+kOY1hfgr3PQwfGUWApLUno0mUYi9AWroojAHly9zXaKP
oBDXRh79Omw9B7LG/JXO3hTi/aGfqTKP5kBxRDdCwIJCzGedNKetmIPPktpR
QmoUQnl7Hv3Q0hzsstl34RYNhXC6wvmpVO4HPNGVcNdvIhNpbR5Oz8/8gBX+
+tn7MWRiSKtV8FbED3jVPNprYkEmRBM060+V/YD1V78ZPrGRiTN/o3x3L/4A
irfJUl15J/HUdlGFW3YeeN4yTia7dxJtlWYDP63m4UZkAeUEbydhHMqjl106
D3ylkQspJzuI4DnvxZBf88B8KtHq1lg7YZfp0rqT6yd4Zd6VifduJ5JZ6gM5
DX7C2ObNTrm7bQTpgI91gM1P4BFMvdpN1Ub0uivtnr/+E4Y0YcDqVish0Bo2
/v31T2h6Qlw8btNCPI4zNgrm+AV92Y/S1nobCPVvfyRWFX7BxYEw2epH34nG
jezfFw/+gtsZQhaVe+sJ5nPbsw9e+wV/zS3Hqm7VEoEyjWybPb/gFYfK37ic
CkLylN/EpeVfIPVW7nqwcjlRFqxa1su2ANT+Sr/DjxHEn5mHHsW6C7Cy46D+
B5Ei4ur7E+1XXy2AhQP4So9lEo7QEj/ruQhmdL4Bnc9fA1XqSnFP2CL414ip
XLn8DuLohHu/pS2CaJLaR9nwD1Bb5yCa1bkI0ac56BwLikDe/E/qxb1L0Non
9daeUgFlHyWqzM2WIPP9ywov4yqwEjw8dtBtCZ6X0n/T/PwVgvsfy0kmLcG9
IJ9jBx/UwqSTXHY/9TIQHTvPPmtqgIB644YGoWX4m3w0ZTt7Ewioev4o2bkM
OWt3utW33kPDxRL1ZxeXQW/mOd2nYy0waDFsEuq3DByC/5INelvgRuE2r5ux
yzAw1s6v6NAKWbdNC07VLYNOs1WOg2sb6A1e7zw0vAwbLXU7fMbboFsvcXX3
xjLcTgphsrFuB2bGSR0elRWQuldaw6fdAaku2/+jPbQCFubXmz4kdsDeBk3f
BZsV0LVba8n52wEuUbdLmyNX4JpbqPGpLX6nWU4dILJWwFr6L7nrdycknKql
eluxAuXah8LOHSSDZvGcRFLPCiwbqbV23CPDN2HugxFLK2CrRfdWqYIMdv7a
9r7bV4FDvqnUZI0Mv4fO3nOVXYWVWfEDe+UpEKUfmHEGVqH138VtXSYUUHqV
WWNktQqLgnXJUlcpUMXUOKntsQpfS9PUOLf43NptkUk+dBV0HNdCEzIpsNQo
oMT/chV2XnPdVVxIgXANkjFDySoY5IefcquggHT0hUvL7auwHXZ8z/1KgZKV
4Iejc6tw/uxNvjtb/81P575tY1iDi9y+jqNb/rOf25orxNYg9krvs56t+EGi
67/ytNdgaPDEPtet/MJ3RLlTTNbA7MbR6/Fb9eWPHNwV6bIGUmXqO91NKWB8
yNnCP3ANLoQ4rC5s9Tea+fCa+/M1cLV0HdVcJ4MvS37s2YI1+HgwpHhvJRl4
3LsKjRvXIDyckSzwgAw5zf+69k2swRFyz64+fTIc2im9oUi1Dimr1c7xfzqh
P8ZIWEhwHfz/TIbZ5nbCtTX3A0ya62DYl7H/8JlOYPsv2mbtyDoEXN9Iv7Cl
3zK+FPlPXFiHpSU7j4YtfUcSH3jR6bsOvoKWRYlb+s99TGEkP3cdrn/adO3b
0oeDNl2M5XXrcMq4l+bUUBuYUYJVG0bXQd4juqLyvzbQrp+4OSb0G+oPjgwK
QyvQ5qVz8D34DftSGOuvhDTBNUULLcnU37BmNylnurMRJl/SWat++Q1vM/JF
Gdu/Q+PTC68OLf4G+5Tz71I26iDOV4J0/dwGONY/jB2frwTmleYLgbe27Gnf
h++tK+D25YCQRzEb8PS32ZMflWVgZzfQ/qp+A5Zjst5abPsMyoaJrpQ9f0A1
LLjH0eoNlHMLxutw/IUsh5GySuE3xK6I2lIDpb9g8KH8A/+Pd0QGw41Rk0N/
genj4GieYT4Rvt6p5uL7F9r5NLOfThcTlgPR1QmTfwG2CV4vHK4kaq30ZzNo
/8HDAX1XiytfiX2ti5wfRP/BrbZQ1Tur1YT4V9Oz9eb/wLBFw6noZx0x/Zpj
aaPsH5juSO32uNtEWEuXCTL2/oOwnW9TZJyaiabEy8Cz+g8KPEMLFZhbiPzI
xlBllU0we/6brpDUSsgx+73TNtwEHzu/ronmViIhUKVT/8ImXOtmGL5+to3w
vxYucTZ+E+47DBrzX2wnFub3HXbO34QF2yfJlIF2wt55xu1q0yYU0SYb25p3
EOThhKg705vAP8lxK7yig5BRlemtpqHCn4fu8e9X7CT6p//8MOagQu3RmVKT
sE4i7lU7dZsIFQZn0T7NG+skTOyzeU4rUaGYR3kE6pAJZokguQFtKmQoGBOa
uEcmavc/VvMzoMIMMZVyiRoycd8qaY+IKRWqsyh07NriP33vN1BiQ4XFe3Zf
59xDIWgiCw//50qFjvQLva8vbvHxm68nfl+nwo6SbR3LW3zrV9N6Kj6ICr/s
YP02+ZZC7B8ZOKf9mAobS4gPPvUU4ve/WUdyIhV6i02PvBqkEIVCvy9fe02F
LL478pzmt/haa9sN3k9U+OHYK5nPqxRilylPQH4lFWq9VfuZuE4hFi5JBJs1
U2G2tpQ95zKFeBeiGrnQS4UxfbU3+acphHv6vrjHU1T447x98QfKFp+XG75Q
X6FC0d3nT8yUUYiZXovMJhpqrHv0Wenrlt54vWb3zp2dGr/Eywwb+W3xPc+V
wu3C1Hi1Wz010IxCyKrfLsuWp0arlKe7/SQpxOjR0Nqju6lxo2j730MzZCLV
MbZ5Wpca1SdzZmdzyIRtYBol5Dg1BvcNPQhw2dJLxaWTNY7UmPVJ93ZxSyeR
0Fn/08GbGi2Lp+6H+HYSVguUNfo71DgzKhYRu6XX2hUWGfUTtvDUZ4Vaz3QQ
UQZUnCMZ1NjSuzSvOd9OnDy/XfDuB2pUEps/uc+vnfgeJ6dQ9p0azY2u6xaH
txGh+bs0znVRY7ZjYNtl1jbCsFlX598YNX4bLB498qCVqNpmbbR/cwu/kMb4
172FKLkW6VyoQYNDZ+ovVPA0EreiEj1OkWhwsb+y8Enjd0I79/XNlSM0uCGw
6MF3p57IH6sK2WVPg28NfXSCW2qJHPP1rHdPadD8E+tAv0Il4XaF4f2JlzS4
+t8Kz8/35YRiOHfxj7c0+FJlt33InjIio1Llm3IdDXp3xwznOBcTSZp205kb
NBj5Sj78lmI28ZCjXjHFlhYLPHVHF3kzoGiPSMFxd1ok0bI9O9qTDaM2l+GP
Dy1qz/TW8H7Pg3053OanYmlx1xVjF7MbhTBpZH17eyMtGvUHcz4vqgAej9xt
n3tokePKB8XrW/wPcVRRTlO0mJvMG+jQ9RWejqdlVNLRYejFgajigVo4GDjX
dHMfHUrmD7FoRzWC+2s4I2dEh+y7ImayppogoeXxaLslHZZlDuTOPWuGn2Ja
62qedOjS0110p2drvz8cHNjnT7c1nxbql1t762H37u1hEXRoRQr5d5mhDZJK
/CTHM+mQL3vcxHlHO9SNNGc/+UiHZwMSxg4ntsMSs9Qe3So6NHZK/KIl2AHi
mlfLf7TQoVvcvcPcjzrg6Omao88Htuot6f1e8q8DrgUIdhrN0aHcYmMIr1Mn
pL5ytV39TYcPyJ2DVPWdsLbMftWUjx5NZl48kb5NBikRu81NKXoMJH6eUv5O
huP6+SE5GvQ4lSYVd5GHArdcGXj+A3oU6654/cWCAulRVkmMx+gxqt/LWTqS
As1Fr+U/nqHHvDtKXqGVFPgz+Of9BSd6FDB/4DI8TwE5xhMHOK/R4/K5PbQS
vF1gqpZSUxpIj6p6idwHdnaBn+WiidtjemQy+EyoH+na0kMGvYLJ9GgvyeWy
eroL2tNiHWqy6dFdxms6wq4LqL5P/fQupsfWIHvtxQtdoLS4z0eylh7jDox5
ydt0gaXQQ/rmjq18YQerNEy64K7u4KPbI/Ro3s3fyHOgC3KcNIWUftHj1zT1
VIpEF1AeBaVR/tGj4r+6G/c3KUD3qVP1PisDdrkdqlHopIBav3zRTiEG1For
DWlO39r36X0ODskxoKZE9I8QdwrcV25oeLibAZUnW7kc1SmQZyZmtf8gA/66
vLbPZ4YMvbc8hqdOMuDUjHdiTzIZGFMr3WJtGHCJq405+RgZdtbxruq7MeCj
wrI9/UudYPPT8c7CTQaMHTjx50NMJxSQWJ8ei2FA+iCagzFVHTB40UZ8I5UB
hSBSq9+0A1gj3r3OfMeA4bH7z+j0tINdjzlB+50BxVkPpb3rbgPmZ0OXPLoY
kMyZYZli3gbvz7gLD4wz4N/X7rtd6rb4vvvBzWLqbainlFAumNYCaZTinR57
tmE66YwplUEjGMcdHu7X34YHW3PwyPx3WDrVHmlsug2lXIcqJh7XgwF5bk7u
0ja8eNXQ7k15LYx3iGf2p25DEStm078dFfAwJsfS+N02FOByKs87Vg5aFnvp
i79sw+7oC8Y1dwh40G5mF0PZhhEJhXERWlt6ve2+sDEbI0LEsEXD20xwaZ6N
LLrJiPSREeLWUW8IrsibIPeAEb1vTn0TZ8gjik8w/IiOZkRmWq2+GlI+wdIk
dvTKW0asO8bL9Ci5mMhuMKWXG2NEtW4fi4igSsI8YuBD9AIjDhww/XmQ4Svx
x9jNjoaKCaNHvghk360mjn2/R/QJMaFQwxr1lHMd8eNb4c3ok0zoe9wwxHWy
kXgaaiBPY8OE+8X2tn0UaiZIR1o7L7sy4fl2mhiFL83Eo7qZnUfvM2EHSq4c
XW4htENuDBc+YcLgBlHH7NBWYtCQ/rFsChPe7qq3v7KjjVCvFf1BXcKEizTX
mv1V2wnKgzfPL9cxoeHTlyOR79qJgMPaR/s6mVBN8kz0dZUOornaJLPwFxPK
xg//58LfSdy4328pu8mEvZVqbhDUSYgfcqWPZmXGLO60+YCZTsLja5DdZTlm
XLqe7rCeubWPjh5iWNnJjDpVxw85rZOJehqm177IjJ9vtaiV6FOIGxL1x2iP
MaOjhHRnbyiFkMGIXyGnmVFIZK6gZouvW21OxHA4MOOTAsODDtu6CP/bnDqx
nsyoS57wKjzQRSg/b+sV8WfGgVscB1+7dxFdxTEBaWHMeKFB9uGBhC7iftcp
aaU4ZqSxtDE+X9ZF7FwTrM1LY0ZD9Y1fAkNdxCBfr6t2HjMm0qXlWP7pIiJ2
J7ETX5hxOUfrghhXN7HX3PaDwTdmPPq+IdJJspuY8JQ89b2TGe+qnr6hrdJN
RD8e/W06woxuT4bnHmh2E7rvMpK65plRILrzns2W/aPRSc/2DzO+DH7hVqjc
TTybUxwfZ2RBDsPyG0kS3YQh61zIJV4WtHUN2M3B2U0sK75VWZJgwcsKlin8
G11EqpFHyy1VFryk+O79p4Eu4oTTzqvU+1gwrmn90kZpF/Hn/rJA8GEWTM9O
1Z2K6yKy0j+VsJmzoDL7Ef6IS12EZdVN2xhbFhQ9ttLxc38XQTuyj074EguS
GgVJElvzfEf971XqTRYc/HbzodJ3CnFWvOyown0W1CR98BEJpxDMcHf+bRQL
HtmduX/bYQrx6az+E61kFkwa1Rhb/UMmOJ/Vdh8sZME9qrJ3tM6QidKiUL9v
VSwouKzFm0VNJlwpxpImLSx40n63m3taJ/GVt8XZZpoFd+w3cj/Y20F47nqy
fWyFBVe/6/H4eXQQYmYWea60rPjGIFrXkaaDuBnZtXZDmBXDwHQkjr+dkH37
7PmmPCs+c40J437eRrQ1nMX7u1lRZc8G5aVwG6HCMvzgyXFWLPMYdz/H1UoM
3Zvmyw1gxSv2NiWrGU3Ew7Ts4l0RrFgc4Rp06Hojsa/S3eZzPCvunilR99Nt
IGKoFtNr37MiOeuK6GzVN8LIZ2PXyCgrjoj9bip4+JXIu8JqJmC0HX0sMrVt
2/KJ7wncN3Mst+Of3bzT1Pl5xHiVULKe/XZkP/PTv088hxASVJhx89+OYvEB
2pUBL4igcoPA8oLtmFs3nPKm7DFYcvl/cJFkwwZ7fSOqa1/gyv77XZtqbPii
t6jVGssg1CFiM/oAG0rJTEjpVZQDUfzsKGHFhrZRp9fZi6tA/kLhCPcjNsxN
vfjwjMc30IsgmLKes+GSf1dVbUs9WH+qViO9ZsPFt/008soN8Jilw8fpKxv+
iOfex9vYBL8//OL+ssGGKZ7v7l051wo8/Ws6pkzs6D8tyyK51AqqjFS2E3zs
WJVGZEwEtcEFa7ZsTk12tP2viZM6oR387vO2ZgA7evcZu2qKdkDcO+G1fcfY
Ue5LzqvFxA74Tqek7+DEjhQP9oK/jzphXFXTZeMqOw5tj3XjoCED1WmdyMhA
dnzW9uW3y2Uy7M453FucxI7n0lni4/ZR4CT5OM3JbHZsqx6KPZRAARdqS/mx
InZ054z9sbxIgSQLe2/2DnbcS+hdYY/rgkJ/14S0YXZs9Dtc7zDcBW1ZnmU6
P9mxb3sS+225bvjRdnO88S87vo5/ImPm2A10/sjwnp4DDxdEUIZTuoGTRz/e
l5UDKe7PTPnI3SCadVj5MDcHLnlZf1tl6AEl0lGCU4gDq6T2qHlp9IB223HT
XnEOjJFu8A627AEDJ9OxDDkOFCrQ1Nh3rQdM/1rc8FDlwOTNjL0+kT1wLuo0
y/7dHGiQl6phlt4DbnJnkxj2c+AAW8++L/k9cLPEVqNFjwPVap+2fCrtgfsm
9lXPjDjQu0p+77HKHogedzzlcJID5e44b1yr6IEUH9dp9VMcKOIuMnygpAfU
y5jWHpzlQPUd845xeT1QRpdJP3CBA0smdekPp/bASaND3FouHKj4vOyt2cMe
GIwYFY+4woEfE6N0qq72wJXWu6qj17b8eWz6Eq16YJNPYv++2xwoYNlTMa3V
Aw//I4yiAjlQitId8Z6jB0RfnD01FcKB+YyUP//GuiF3dMMeIzmw8qT1TNfH
bjigkOAZ+5QDJ5RUJY8HdsP3S9oBP55z4LGM0TCno91g/b4zwuAlBx4/nP5S
k70bZle8nz3P4kDdMwcVPzd2gc8+7qzFtxzo5VCqwRnaBQlVJ6pSSjhwsUtO
2XyJAopMP1rWKjhQ+NxAm/1LChQdCx84UceB13NPVN84TgFKZ+3vvx1b/YYM
cFHHk8FphyOjRS8HhjAdy4/UJsPqOXq+7GEOrOFUFL/c3gl8U7oaZ+Y5cGrB
eP0cdSdkqAyS8pY5UDBJciomqgN2e/oZM/7hwL2nQjdcxTvAfKPY8SMjJzbw
iAQqarZD1PZdSVySnHhEleH8I/VWkDRtfeMsz4kGM17vpzNbIO/plaIyVU5k
bp0rfyDaAs1iOe3u+zixPBGGttM0A5umLEu9OSeWvTwysGBVD6GWAjcCH3Bi
SAgvvDcqh7vJf0yWZjnxrPtD0ednUoiT6oUeSouc+KtNsIH0IYMQLfd6bLfO
iYHCyrbnmLKJ4uHp5mZ6LnzX/VL3ufkHYkGm60SOKBeaXk+8s6PtC2GXXXDM
4SQXTrexM5ZQ1RHqBzwuJVpyYX663hOqPd+Ifw3KEe3WXKj2h+PTd+d6ImH+
5Xc9Zy4MqcidZfjaQLRqRh0Vu8uFFUFGSX2yLYRukbsR5QMXur2/HGJ7qINg
O6LozF7MhUbZjYQV0UH0do8FHyrjQo3KtTfFu7f0xB/r2vzvXMhQyEiXJEQm
DkUITM60cqEBzw+a+WAywSPavk2qiwvrDDmrApbIxDs4evjxGBeOT62wQeXW
vt/M4Fg7w4UW2WG0+rJdhPH5ivubv7iwst7Dw+F+FzF5V6f60j8uDAhIZek8
0E2IV8sZHOHnxpw46Vvng3uIH5Yj9ndEuFFXe1vCkbYeomQiKahQihsXEzIU
hHf0ElZMfFWy6tyoUqWaczSll5BNaBk5q8WNVYHa3gkDvcSSYgRtzH5uPPqw
jLtMqI+INKY7SGvEjR+Lm287P+gjbPoIu70nuFEnvuzaSGEfoezuc9fDghsb
nv7LkZ/oI37/00rN/I8bg9hOue7k6idqHy2UD5znxgA1Ba41nX7iqXjuEJ8T
NyqlVrv72vQT9nnO1MfdudGRpv5itX8/oaknI3HPmxvdLzylbUvsJ6jaBrHk
1pY90/U9vrCfCJoqTbl1hxvj1D9Y/G7pJ5ioEml0grkRRv4beTjRTzzk87mw
+pAb5RzcR83X+wkuldNVBTHc+M1Y8bjRtgEi9uAeGe/n3DhH1VHgxTlACJ/h
va/5cqu/J9YHe/gHiBdXFsd/ZnHj6+l+8m2hAULmQcvht++4kfSnXeyc4ADx
OvFt5qVP3Mjus+J3n2eAUM2PYFIu5cZetu47v1kGiA/fXF2mq7bmd5T5X8lm
P6E9ZFSfWc+NV8XOfW2f7ydKVuWUHVu5UcvjPbtRbz+hy8YQIdPFjZWGv43F
v/YT1dKjcyMD3Oh3jcfh/Ot+4si+iuOp49z4dMXFnSe8n2g0efHWdm7L31Pf
AV36CTMnPw6xpa3+Ba/rzer3ExQ/a4++31v95+9flxLuJ6xj9rY+o+bBFEre
wvx8HzH4RmDnGUYePLCRPmtZ1kdcrFh5IsDOgwuT1dW2EX2E+/x7ixhhHtQ2
qTkUK9JHLNA//mgmxYPeO62rWwd7ievCl/m5FHnQjWCz6nrRSwQYKXU93MOD
jju4Hj/k7yWevHxpHWy6le+f2ba0wW5CoPjOl0OneVDzyk7dlLBu4nnzOVF6
Wx5k+msrUb2zm8j4u2PwziUe3Dfo9mnMp4soPBV9wSd4y99m/EzsLJnY7+5Z
pfOIB8UTWqrv3yUT5UEnZdZiePDCV7cZBj4y8S2PdcL7JQ+6EA/N5LU6iV6W
ey7upTw4aSTxQ8G6nbCVvFCv/JUHZ/gC7kUOthFj2rrKM/U8eHz48LW/dm3E
j4t/5xy7eLA+WG7TwK6VoC676nF+iQfXD23O7DZuJmS9HW6YK/IioyFti3RB
DaGyd8AsWZ0Xu2ciK9pSqoldVFZq01q8qHpz0KE+/CuhF2407n+QF52rlrtf
nq0kbNKUzd9Y8+JxE8ZZ8b4vxNP2BTWaR7xoEhS67dWdVwT9bv+Jt4u8+HD2
WndlTSGwbqxW/F7nRf/BH+VjjJ+Bq/xKkgEVH85FpO7wMPwC4sfsLHpY+bAu
ukcucbAM9l80qGSQ5UMRO5/t1sZfwTuGJfmsFR8Ob0tc1BlqgNHlWEuWL3wo
eEMu6WZbJ6Tq7vTqq+RDdyNLJw5TMpyLaHz09hsfTtTxZu9uIkO3NH2dGYUP
ayrHk/i/UqDFzHPf80U+fBVWNqOY3A0Pk7dbuf/mQ5180Ts9nD1gPJPpjdT8
aNJK30sb2AO1dwdyRtn4MdrIP+yDbS+U5hmLqyjyo/6SUNcwYz/4/p3Yv6nO
j1rmU6w/3PtBxyjwdMseftQNmpI3aeuH/MGiqKsG/Gh07dcnhdgBeM0uR19q
y4+HtDTCH90bhNhL1NPHY/lRRzS8I6BlCMyLnjNIJPGjS8to8/7VIeCi15Za
TONHwfoHLhLCw/Dwubt17Ht+NOOj7XS+MAxB9T2NAw38WPntzn3myWHQ478+
k9fOj8+yeNMlto3Aph0XY1APPw4zvfRxlBmBW78NdeWn+FGuQyvtzrkRuKLw
8cMVOgGcNm5f/lc3AqpXTZr1WARQmTmyPWl4BGbKZmd5uASw4NjnNK/fI+Bg
JSVbJCaA9S/a75TLjYJ0WqlemKwAqka4cxw4MArD86fPnVURwF2iNS8XTEbh
7IPIOOp9Ahhbnp7NcXMUhNqUCtp0BZDS6K/uGzYKFNGalnRDAez99mlDNnEU
zD/+ZT5iKYBWpbXSUDoKXDTxcsJnBTBmdpzpXcMoNB3bpf/jggDG5zVmOfSO
wpExl9tRHgL4ae/c56zVUTh0Wypb/4YAPgpeMdukHQM93t7uFb+t+C9o5DPY
x4CUE82UdU8AjzoF+KUIjcFeg2Pa/4ULoGL5RO6C9Bho9dE7bn8igGtR5ysT
VMdA82ppDBEvgC8DvKsS9oyBYrraotQrAUxtpb316vAYyB6YlOjMEcBlxb1z
RcfHQLLjxcngfAFkapfUV7YYA9FLp/33fhbAlUL+m5tnxkCInit3tlwAa+am
g3bZjgFf4rfepFoBPGQxZfPdfgy4dgeymDQJYCV+UahzGgO2hn17aTsFMDOE
z1zNbQxYLi45FfQKILOt2b9N9zFg/Jsd6zgigI3Gilz7PcaALuZiteC0AI7c
Hrs+6jkGVCqiy/U/BTBf5yLfb68x+FPVKeW3KoDNl/9j9PcegzXrR6bq/wTw
JDnC7MaWvbR0+M4wnSBK9cXITmzhf4ZTvYtmEcTa8V+nv2/Fm5Uu6j/EJYj7
JZur5LfyTZZ4bF8XEET9ao4Df7fqGTVX3P9GTBB3nTa7eXSr3sHZYZezsoIY
J/yGQ9B5DHqDnsWzq2zhzUX9HS+OAUXYvLZ8pyAGJMeH7Tk/Bu35rKteewXx
SGvHRoj1GDQbf5WR1RXEczRnos+dGoPvo7fNKYcFMc3P3KvIZAxqfbUCQ48L
oqDhm5OJR8egimc+b7+FIHI2M93cbjAGJfq27Cl2gpipnOUXozUGhb0CJDNn
QZRr46vM3TrffO8WN/orgnha84bEKdkxyE7T++Z8WxDP75rc5sgzBpn7N9Z2
BAniirKAfhvzGKS1f5BrDBXEjo/bQylUY/CcTuaeZpwg3vjYVPhuZhQi7Lfh
xntBjCwtnOspGYXQP4R7TpEgerHeOKH7bhTuR99IPFcmiE57//EbvxwFv6qp
35UNgvjXU77ldPAouEt/LwifFMRff2+qZBwfheOjkUqiokIYcH0jVqNhBL4r
jbZbSwth08nh5H8lI3DUa4/fM0UhdPBwbY/NHgFDmv5mgT1CuKw+vq4WNgJ6
4krXuE8KIZPF/h00h0Zgt/XXMsa7Qphiy6ro8mEYhNvXLRbHhNAnfTSW9uoQ
TFfaBdTm7MBR4m+fVGQfiD2muDzM34HbaFva8XwfmNsctzD/vAOTT+pROWj2
QemajuJg7Q40iUphqGvvhSgVzvbVkR3423RPlJ5QL+yLJeTkhIRRVnB8Yz6z
G8JdhJvu3RdG0aD+mtu9ZCjfE1V0NEIYadVCSn6+I8MKHWMaZ7Qw3vbzZAi7
Rwbb5MUbiSnC6D312GyfGhl2tX+TLCgRxr4KkcL8oE7oO3Dz2uiCMIa5d0jo
aHeAKmenyMFzIrg9fmJnYFUrjEeM3425KIJ/5/MD76S0QiLz6sSEqwi+S6mN
yfFrBVY6gffhN0TwiI+m0iOdVpheOX2o87EI/uK2KAvLa4H03j535yoR5GuI
+2T9uhmEM8eIRwqi2CZhTSXt3wDt0ivSw2qiePZT4ak5/QYIS2EI3aUlima1
gjM8LA3wO0HOvEtPFD1klTVux30HSoTzpKS1KJZWCx989akennjNcXx8KIqq
vT9kYds3YIbl872Loii08Us/dqoabujKM378LYq33ngoffpYDeMH/8t9RC2G
nRWepXuDqqHCsPy3HrsY3mXYK+IqXg23TCOeZCmKYeuQyt8LZ7/CzEWZr9fO
i6GYFPdZw6lKOONk5XrSSQzveUR1O5dUQq1LGKfiZTGM8GxinHhUCWmXf53t
8xVDt1XH1oU9lWB988vKwTgxrJsyydEPr4Dv4RbynE1ieLrc98MJg3LY+yi4
cbpDDNke78z8JVIOmY8/e1f1iuFwKq/ZxEoZBD2VKL8+LYbHbunsqcsqA9Hm
FeV5GnFcnFwZs+Yug86uiq8WouIo4vsotHD6CxyeO7MqaSGOLfry36aGiiCJ
J7DN30oc+zkTKnhfFcHSvjdve/8Tx4Pqz06UuxXBi9ANx6d24hgV+HIler0Q
fss9pzBdEUepcMphMcFCyLbrK/oZKo6Kt1n1h90/Ak0o/dNjD8VR7XYOV+a+
j2CVp+L5+rE46kUw/xhk/Aj0VH6K9nHiuO+GjGVWWgHYJIo+I6eLI98lELEd
ygcOyjnf0jJxNF6Ke9/s/gEcNh9Y7agSx543T9iO632AEtl3u27UiKOLmE+q
Kt8HcL5KNafRKI4Dxy9U8xPvoYIr5Wx6jzi6dns5+vG+B+9jw6TwFXE8/M+w
oL/tHVAq7KnPKEugqmdGpKZUDvzU7Ra6rSaBCUKBC2Wj2bCt/MSuF5oSeGat
QaQ1Ixu0iL2O49oSW/zyqOGWcjZEf+Zo8DSQwNCT0vHkA2/gRH5JXJiNBAra
MRdw38gCh52a73PPS+Dnn/4jXrpZ4Pf+VX2LvQQuXJN7YsiSBdnvov7xu0qg
wcO13GMvMoE5x8k+7boErt7KCChuegXV6TzqXyIlkINxvmRTLwP6pUONBp9I
oOIXuhPInQHLLzftaGMlUC19wG1yJB2kU6djjBIl8JdBa/Gl++lwN6lsoyNL
Aq9s1FyXaU4DUqxbzY8KCdz/RsLI/OpLKAiushFflsCn2Z2pvDQpkHmkXuDB
mgSqiKaciex+AQmsra1zGxLYq62wav/hBQREDhz6TCOJDOfcLgk5vADjuN+q
lhySuPdPToJVcjIMv1LfDFOSRDd2Zc+Gi4nQ4bynaEFVEi/ti/O5KpEItUok
r9Oakkis33z/ue855Lw9OiGrI4nKGgwy4lbP4cYnh6byQ5LoL5OVtcf8GbDV
PE9ePS+Jeu7mLFOO8UAd8vK0zUVJvBw3ptalHA9LR15zf3WSxPsSsmfNF+Kg
q/HTg6jLkqjqQZMy5RcHaZ2tl1VuS2KD4g13y6RY2DvOiBfiJPH8xM7bjUsx
4EB/dbCxURIHQj1dc9ejQEisjrzRIoneNi+V7jZHQaO2SJN8hyRSdE7MZ7+K
Ai23r1/u9khi+wK7LsOpKGBo432mNSmJZif7bYiix5D+4qNFErUUcrAlUa0/
jASrYuZj9XRS+Ej7rS+jaySwttvor22TQv0y2Qv2hyPBe9u2naZsUhh8Lt+K
ijoS9N1PcTDskMLX3x/l3J1/CKP71r5d2iWFQl05osLj4RBnYVyRsEcKNysm
8869Cgfjyy+KavZKYe8FnRMKzuGQn2qYKaErhTGHv1Ya/wiDIKb4ex3HpNA5
Qedyzb9QkCbr4AFHKVQ/dKSpYU8IXPD0KWBNkEIqb7/FIOr7oKXZX6CQKIU8
BX+Fs1vvAfMCfjz0QgrVvCqWdqfdg3ceDJ8CMqSwnJx/6orhPfhz5XHh0nsp
vGoSEHctJgieXn71ubdeCrPVzexkdAPBWY25ZL1RCk1viG+XFwiE/fNuJXyt
UnihpvN3wPxdGHHX/HKSIoUvFm9d3ZV8F9Tdv5RWjUrhs/78tniau1Dn1lae
/XcL3x1+hEIJgOfKWhV1VNL4qEnVeiM/AK7MxlWM00ojayrTR+fHAcDnZlMp
ziyNd4FfV+5oANi5TlVF80mjs+/XyweC/OGP82aNr5o0euVM/N7pcxvUHJUa
jc9Lo6DYXHVE/U3odxa7nGMvjV9domvpI29CuBs3B5uTNO5+5klLZ3ETpjw2
TJrcpXH2j+L+x4M34KVvfYeJrzQeIU5fG/p7HfijXPssY6Ux+vvz+JqT16A6
+pzfpwRp3LdLN+mwyDXwjjUTE0iSRt41rdR901eh5fm+811p0thysJDe795V
CHvFMvbfe2mcuck8aFvuDZslb2ZtG6SxDn1ICse9IJdIjihv3sKbrow/l/AC
64onqpLt0niKTiDJe9kTimp8rox0S6MQ0dx6PMkTvFqPLl2clMbDJ/tT0pY8
YGJiZsOFVgbfuOz7z/fDFWjiUma5qiODnPr3Ob3G3IB06dLUs/0yWC6sfJD0
yg1ya3JrKkAG/V9znAt1doOHvhpBHIdkkGf317cv513BeFzr7xtTGeQ27YEm
alf4VqQ7P+wqg6k+xNO3B5xhL09gA9NlGdSJf/XRapszvHaveqPuKYM00rUm
vi1OECJ12MnvhgySd4rt4Xd0AsMI4yHBezKoES4bfCXWEb7anmo7mSSDFzK6
NexZHWDX57i86ykyeKY6UGS49yKk8XY/SkqTwecWJtfqci5C0Ddr49nXMii4
7CDUdvIi6O2y+/rgkwwaJuyMi3tmD2XbLn0qbZbBp1U7/jzUuwCfc+8+U6aV
RVs2LW3mNltgMLYQimWQxT3/zuwufWMLJlNy8dTMshjswmvQEGQLE1INTzs5
ZDGAXuXCxh5b4I7njwoQlUWxyVZNUYNz4BqYHdyuI4uy5Uf39LKfhY/i/tvg
gCw+8GA6T/3dGqhLTe5noSxGD4o+KA+2hti1lUC/w7L4o+1NIQedNVRe0vWX
t5DFvXnWZ3up/4MdVp1Xfa/I4th2ZqoEwdPgsJy5NO4li6afqn+xDFhBXpSP
l8l1WXwics6VOt0KDjeIe8j6ySJ3WPneq5pW4KXn6tYcJos8udPgbXYK6pWp
Lki/kkWKp9D3KzkW4EOtePJ7nywWewue7i00hXF9ForskCzaWOiMLkSYwsng
2XN3RmVRUuSPweULpiDN/vay1owsnqrzxjh2U/guvOvRi7Wt+pfUhd3dTEBU
m9TozS2HgjMMmK11EoJ9xCyb+ORQodHZw4fzJCyUUvUrCMlhSo+Sk27XCagx
qJzrF5fb2m8cciiHT8AVM8PtRqpyGCx0dpNK5ThUuJsaixjJodebXjUpXmNQ
fr+z/bqxHPo80IEv7Ufh6TKPdesJOQx3HDs1GX0UXH3Jrg8st/JdcGuf5zsK
PKHWYb8uyOElU7UznySOgEO6w7evfnLovZTBmWtiCMy9twzd8+Uw8TFfBxu7
AWhdz9r+6JMcvl7XpmId1ofzXJTWt8VyWD84zuheoA+FhrvP/iqTw4RLTCHn
zuqDQ8G8h3eDHH5XuSb6OO8glD+0f3ZrXA79+TtMNV30YFbhie2zKTm02L8Q
UqOnBwJfy2VKZuXwpHjG3bwdeuC+Ifru74Ic/rXgLL/bqAvCTl1VAZtyOOS5
XMCtrbulR4//uC8gj8F6sdcshBDSen0/vNohj5saaytN8wBN19/cqBWVR/XY
rdf0DYBsLiMts4w8WvLKcj2WBmgTquSP0JDHtZMcS3oiJFBd2qP75Ig8bnM5
TE6T3w9jGRLRyb7y+OpRek9ysjbMBg2t0wbII0/pf19uOWjDgl3KOadAedSO
zC/uVtEGKjEJJY1QedTaW+sqX7oHhGLFKypi5XHCctZjflQLTj4Q+zn2Xh6t
k+50ih7ZDacuDlgc+SiP7XwH330V2A02B5M/5xbJY1RCW033xC5w3RR9cL1M
HmMVLGyOP9gF96+LijI1yuN/VXvWTep3QomjiLHylDy6Fj09eNdREyoN+vIi
Z+WRQ6JrfGy/JnyTSuRfnpdHVcO6xPdcmkAeEB75siKPZ3V1L9wiNGDhlPCt
E3QKOJ8dxXpYRAPkDXdkeoopYM65uzn0bWoQLS9IV2ShgB/HdXgFg5TA2kb2
1YiVAjI0ze0ONlQC6eidR9isFdCWhfeJ13YlyN88FnnBTgG5E41efYlThPbO
u8JslxUwSHOiirdAAbjvze66EKyAYW4ubGF08tBdvE6OCFNAiZcyZTHNcpD6
k8Gn8KECcop8suZPlANNa4ny7TEKKD9pyuy3Rw5Md1oeK0zZsr0Cml08ZCFq
iLi4/bMCNv03Z7e2Kg1n+BsYtUsVUNwlwufeN2mQPNb9xq5cAe9tMO31TpSG
94VLvz7VKOD9F6MJV/WlofWRgp9duwI+0iKeUsVKASfpydNPcwp4d8lU/c8x
SYhMcKg5L66IxzUcV0WWxeD6tbtevlKKmF0qyrM7TwxsTJPEYmUVMdLEXGng
khgoM3de/66siOtDu8umJ0Wh7qaB/B4dRST9fdLWPiYCNKelQ1hNFVHC4nxw
0foOmNqFu+UsFLHrhN5t+9Id0MxhPaRrpYg/r+ZIPgjcAcm1T3Su2yjiMbbn
eprsO2C/Nu30kIsi/vnHvI9fWQiu8g8f+RSoiEo4OUD2EQDrxb8rLfcVUf2f
2O6uwwKg3yT4cjZEEfdkcp0/xiMAXA9MNiQiFVFGbGZ7RC4/5K6UvQl/roiN
gtt8z0/ywWRHMqtdgSK2XTnyU/QyL5yJPtvIOqGIRgkpd0QquED4A/MO12lF
VKtpyf/1lAsGWj451s0p4qu8Oj41Ny6wZ+eivr+kiPz/7h8Y5ecC99DqnZvU
SpipwfOB2psT7gaoxf8SVsJWZmf3mP0coJ/cO3ZCXAllLn9qkOPngG2lIZq5
UkrYcSbZTWSUHcI3RupdFJWwuH3u0nsTdnh6Le7fyB4lZFUz5SzYxQZZbtT2
naZKSLfnsOAnQVZwC8t9t8tSCZk+PDTU6mIB1df//Y06rYTRx7yOnYpngfcT
BU9P2CrhbXrLyAM7WKDEzqWu9pISnmxKazCWYYZmqzbVz8FKSKNYU69uyghr
+unryaVK6Kw48y6ElR58PycHVpUrYajAg0LPATqg0kzYPlWlhGxcOicK3tPB
NrFHEpr1SkgvNmlw6Awd8K3fMKoiK6FB+aT04xxa2JljHD/5Uwmz10gP4u1p
4KPUYantS0pY7uHPR32ABvYm6OZorCphVGNjQSkvDeg90Cq/9VcJLdIpRvtq
qeHkefEpVmZlPPZXpn2nBjW48y5pa0gp472Xn8+NcVHBQtiPCgtZZeS5OSvx
c3CTdJVmyviWgjIOVcf/THy+SfKd77OtVFPGtvdTPo95N0lhdTXBFvuV8eRy
5mrj9n+kzNvPKDctlDHXiuPlaf4/pJExvRsVD5SRnDwz7hi+RtJLbkxVDFPG
R5yipTfM1kgvrM40RD1UxiiTjA2aHWskm3oPyQsxyhhaGnHh7ptVUve7F99p
Xyrjm6mlbdKtK6RWn3/iBqXK+PrPzovZu5dJGrtDj+aUK6NMtF6fCt0yKfIH
7zXer8ro/uZciVTbEun4eZX6sXplPJPte93Vc4n07ZD11ftdyjhgzXPB7uMi
qYKzuK5mSRnVpOb/PTVbIEnUGyyprSmjl9nDWk6FBVJAUIto3IYybov6bTfx
7xeJtDrp5USjgp5HwgVT3/wiFffyizJxqCDDGpn6BNMv0vtXVz2PKKng2A+z
xvTX86TUAxo7Gs6r4KqIvcUX6xlSxXHmwA17FdxnPC55TWKGNHxuZFrBSQUH
pi4WpI1Pk6TuxhTfd1fB2TNDTHae06S06vXT6KOCsodOJlk8miKln6iI+xCt
grZa37yH+ydI1bbPqIZjVfDShz5S5+sJ0riHtxPHMxW01jS333d9giQbLat9
KUUFRU6y51hxTpAyKKFk2VwVdGMpe0c+Mk7KPG/Gl1CjgottpPE3raOkWk9l
v9pvKnj2n+DZmPRR0mQg/fhKgwpqdZ7/NXNjlCSf8anArF0FM6w+d78THyVl
Te+w2D6kgnZvJwT1vUdIr71GnwT8VsH/sr6R/JWGSTn3rnI6qqjiXlftmOq8
AdLs/rN376mr4tLUepWu+wBJeUl/8eVOVZziE5+wUhogvbbj6RjUUcVb+eee
nH7VT8qED3FnDqmiEo9v6fWMPlLa+k+x4+dU0UvQPUShpIc0+o4S6WaniknG
8wN/A3pIUk5l1GEXVZEeHb4aHeohpXY+GqlxVcXYnXvlDrd2k5I/qL7SvaGK
Wv+KCprnu0gJl9xUdz9WxYnD7zaHkULqljZPNotWxSt1Xds4tlNIgr37ODxj
VTH0Zunpd11kUtwRloXcRFX8Uf670cibTIqRe10g/1oVzx6oLqDkdpIihyb2
C1eqoufKgmmudgfpgcWFo7TLqjhCN5BFedRKSj3Ra31xTRVjPLjZ6+1bSSVG
Fu41G6rI6f5mRXxvK2nhwOHHYTRqqGszZLEy1kKyllUic3Oo4cHPDM9Qr4Wk
ubpgJ62khiFeWcsi25tJx365et9XVcM/r+Y/nWpuIjnNjN6b1FDDnqUni5oP
mkiJA52Z2dpqCDcuhdKtNpIYa4t/7DqkhvNhP57E9DWQ+uPu3jI4r4afr4yr
aFfXk9ajNsJe2ath6nb43HWvnsQT4Z3I5KSG05xrRiyH6klGdxzKGtzV0FB0
k1mk9hsp3/kIg6WvGgaUvA/81VpHCt3LFeUQq4bGa1OHuGhrSbt7U7IeNKjh
7xd6rGo1VSQOVae1t81quOlz0em/hCrSrL/qYUrblq2u8X3oUhUpTerzqHy3
GvYqUQ1u8FaReFzbxb6Nq+F1wdgP51wqSb99aY8yUKljWAweLJaqIE2mO3gm
UKtjMGfKk8t/ykmdjXXxqrTq2ODV2uDTUU56Lx45acmgjnsYxPfHBZeTXKqE
779iVUcm2b6cnoUyUheLVrmhoDpaXOb872suQareFT/ZK6SOgwOnOgdcCFL+
2T/sHsLqeFTh790kOYIU+bbCJl5MfUuvJ83eSS0lGZqd+DMlo44nlqNlDJK+
kAoTnPaEaaoje+ktH/+cz6Q4hWc5DUfV8VTkF9N++ULS0uKh9MBj6njV1rpc
/+cn0onShec6J9Sxs7BYTbvwE4nB7Eh4uqk6SiRbFFUZfSJd9V13uX1aHdfb
q464en0kmTadkldxVMd4+4RwvoF8Um48rfiIkzoegCAxj9x8EpP9W/54F3V8
dbW6VdMvn1S2xrCN3l0dS3RJGdOi+SQ1yY9jvd7quP/eA2uZix9IrFd5Xobf
Vcf0+0v/RdG9JzlBWYJekDrezLqYodedR6pkcotau6eOs6EhJpbv8ki3kirv
2Ieoo5T6an/G2TzSVI2n7f5IdWxPfeoxXvKOVC3UIjKbqI6y0sn3T+94S/Iv
i4g7WqSOQbcsW7QGX5Om+8qi14vVMdlamXBOfU2y3FiMfFWijktHQmwlL74m
KWudCaEt2/IvUwqXms0iUd7I3vpcrY6hj9R2n6XKImnGEv8ptaujcb5Fi6vu
K1Ji/sKprg51fHuIcqeT5RWJsVXG/AFZHXMenN5Z0ZlBGmANNx7pVkf5Ax89
d7hnkMLvWh14NqSOjKHdZxtS00njl36Jssyr43LXvtYRqTSSSZj0jqKf6mjU
IiNKu/KSVJJ5it9xQR3NWq71+dW+JD0Z+cJeuayOC19kxkPdX5LwdCiVz5+t
+1GnfXW+NJWUoC81PM2kgS4r9+O+XEkhHdthkf5NWgNLn2aOCqgmkeJGVcv+
k9XAB9ei1c3mEkmjOYw9s3IaOOH64bpUTiLJF0s42JU0kO251Jcg1URS9kUp
XzMNDRQW2ROjq/2cxPzul2nvAQ1Uc2fdaeSQQLK8WX/pEmhgOJv6GKdqAilV
Lz34H2rgcsZ1UYOVeJJOh1Wp+P8arvJwqvM1HolcBklKmxaPrOX3+4oZ6u01
51DWKJ2btRzhkLIvw7EvdXCOg5I0lgkt3GRr5rZZTpY7Q4mEpDvFlWEakdQ5
arjnz/d53+f5LM/nfZ73ZVLY6OpmN33uMnAWW/T97CjsqdvM068rgi6mYMUM
i0I5Sa2qg8YlUFfhbEo6TqHlkndVxVgheA9Zmam5U5jRMe/Nri+ET4ELp2kv
Cms/vOVoOBeCbq7nULQvhUtv/qtknX8R0l8Y1C6HUOho5cSr1r8AVme7PNbw
KGRxmpeHrubB4vCUTXsWhRsvlj43j8uDJoYyHZND4dSsUGnaJQ90tVxWv8ql
UF7RZIwpmwfK7SNNNwopdPilwLbXXwjDWjPfYCWFppv3lmgnCiA/XU3yoYpC
9rCKkYy5AOzf0/+ruk7hyVCbtymzfGhuj7mnVEPhXFdi4gk/PlSGyAQM1Uv1
XGpsSmHlQGiHRuvZFgrv9poLNFlZYGBiXrO9jULrM0cMRRuyYLzYrXBARGGS
RbNQYZQHrNDSYItOCj+r+rK9T/Fg3yY9LfnHFHLz9r2juedhdZhleMkIhVHi
cvXorkwo28zW6VmgkAia29fUp4EFMdzN/kzh00STm/qZaTBg+9FcLKZQWFK/
4YpHGqyOybTX+Sr155xknKeQBqF91eFcWRp3ZQZCvm8qYOZ8q5EqjSO7oid0
jVJg5McHv4nUaKzlzseI5FMgsjFj4Lg6jQ8vcHqa3iTDjdfr/0hfR+OTsfXK
JUXJsMZyn+qrTTQ6OQq2x/wjGcbep3vx9Wg0UrLg//NrAnDlnQJ2GtC4xLb9
Hh4kgOaW9WF3DWncH3vv50xuAtjZ3Uyf2E2jXKnsGp8lLjRUPq7Zv5fGO4yf
dIsVuJDmprn4lxWNSibWr6f3xIHOo+uFTh7SfkvPu8jBaHhiJK4c9aQxSfsu
62JVNMQWHmoM8qZRM6bt6baoaOgOnOrN9KERnr/QiV0XDeFqhootAVK+Ma3l
OzyioMWrNn5PJI08fvnwd4sRwOla4j2MolFf+T9q870RoE4dLrKPofG6Z+pO
jWsR4C832xQQJ+W71KnCPxoByjXUTFkyjTv/fZvr2hgO7uKmk2p8Gh8HbTTu
TA4DOfaqkFIBjfE6g2/rPMKgtvtYgpGQxjXPmOVvzMJApuzT5UMF0lqdkaMx
Ewo3rL99lnyZRr3Ci1cfnAiFhfz71nNVUrycm5fnys6C0Fhk0N9MY335v9R/
6AyCG996KKa20njswKxC3PkgaGF8nKRENAYX6+3RtA+CGTfdqrwOGt9kiPq2
9geCfWaWtksPja/rJJWcSQ7I/35E4+kLqX7TXZKi3QGwZfrPD0kvaaQW5DX/
kPiD6UJ6355X0jy8vxSe3eEPvkq/CHJf07j98GzOKm9/aDXfpHh4ksbYY8F5
bQV+EC8c//vxRxof7a/NMlQ/BflXuKMJn2h8aeYjuD/uC9XX1t03FtOYENu4
9vYdXxh+cDCW/4VG0T2/4RZ3XzCbqvngIEvwc8nm9tSbbJi1ipzsViXY/ELO
ge3mA/7zcn2/GhAcnk054iXrDd7VzCeeRkR6bxgfNBF5Acsnvfu9McEVCwZD
ValeYNO7snMdRRB67S7ErPIC3RrZ+z7mBK0S9CauqXvCBHtFlYRBML5okC20
codRLbyaY01wXrTR0knRHQaeJpVpHySYGsvcH93nBu2wfNnajqDS6vfilb5u
ULlxSZDnTBAn2G/Vso/Dqf4vsfpeBMca2Lc6ZljgybOMfuBN8FxBhqbqQxa4
YnzE4ZMEd6uMFLdks4BZu3gmypfgjwNXTI8ZsEAnS8JuC5TyTdQ96xh8DMat
Pju4RROsb4hyObTSFdj1H7bxcgmq1p2w0Oa6QHDq0a92eQTvTsU/qjjiAlFH
m4aUCwg6ayXF/qTvAucXogTCQoJNXM0ghRfOUPud5MulEoK3ClQDWi2dQdK2
PHithmCnYmMfQ9sJZAtONnBuSfHaeEGLg46gfKqNb3Cb4KcDn1c55DrCVvk0
Zm0DQTOVYIUWGUdg2sk33LlLUPoE5L38yx6E/cr89i6CRKWarh6zheKKM5zM
XwmKD5Rrv6uwhYrIJ4xD3QQ35psat/vZws+awsXuJwS3Srds75+HYNR9LefZ
c4IMq8zTGn8fhF3jWoyxcakfaWE/pOyzAZOmuK2VEwS9nC27ZRRswCLjpcRv
kqBOtjhtbb81OOwqqZuaJtjHs5KZDrSG8NPbts7NEdQbpTQ8ypnA3ZciaZgn
GJJUneEdwoSMb8YGIhcI8ndMq84BE4puV2SLxQSzG5PtRL8z4GqyXMC9RYIb
htYHrqhnQI2L3/fcrwQTjUZ/60plQNOOzi2wJJ03fbl405UBzfO6kuVlKV5p
8dNJXQb8H3/l2Zc=
       "]]},
     Annotation[#, "Charting`Private`Tag$5344#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, {
   3.748218556795268*^9, 3.748218593821907*^9}, {3.7482197485436287`*^9, 
   3.748219777577198*^9}, {3.748219808764299*^9, 
   3.748219903898848*^9}},ExpressionUUID->"0fc639ba-4a77-4830-ab0a-\
62c7fb582370"],

Cell[BoxData["4.950006956084678`"], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, {
   3.748218556795268*^9, 3.748218593821907*^9}, {3.7482197485436287`*^9, 
   3.748219777577198*^9}, {3.748219808764299*^9, 
   3.7482199039069347`*^9}},ExpressionUUID->"86066d77-c941-4a2a-a81e-\
0603623578f0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
     RowBox[{"N", "\n", 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}]}]}], "//", 
    "Re"}], "//", "N"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74806371063288*^9, 3.748063747823361*^9}, {
   3.748063827480056*^9, 3.748063829135419*^9}, {3.748063889391376*^9, 
   3.7480638903028097`*^9}, 3.7480781544419537`*^9, {3.748078253535596*^9, 
   3.748078271846971*^9}, {3.748078609896141*^9, 3.748078610479699*^9}, {
   3.748089282517755*^9, 
   3.748089287449834*^9}},ExpressionUUID->"c8368a66-eaa3-463d-9e29-\
3c9dbf446845"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.645289", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", 
     "0.645289", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//",
   "N"}]], "Input",
 CellChangeTimes->{
  3.7480891815787067`*^9, {3.74809042397297*^9, 3.748090444100127*^9}, 
   3.748143229440889*^9, {3.748214023912696*^9, 3.748214025416872*^9}, 
   3.74821645895056*^9, {3.748218603418374*^9, 3.7482186086431217`*^9}, {
   3.7482199097836323`*^9, 
   3.7482199112313023`*^9}},ExpressionUUID->"556f57fd-9b2c-4183-bc84-\
dead4940a3ae"],

Cell[BoxData["108.6239727015117`"], "Output",
 CellChangeTimes->{
  3.748089140974942*^9, {3.7480891863854437`*^9, 3.7480891884462547`*^9}, 
   3.748090444617118*^9, 3.748143230142728*^9, 3.748214026017118*^9, 
   3.748218609187408*^9, 
   3.748219911770163*^9},ExpressionUUID->"32f29f9f-4f34-4af1-a01d-\
7e6dbc86fe38"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.645289", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", 
     "0.645289", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//",
   "N"}]], "Input",
 CellChangeTimes->{{3.7481429921027946`*^9, 3.748143038632484*^9}, {
   3.748143087789072*^9, 3.7481430900444317`*^9}, {3.7482140330486517`*^9, 
   3.7482140348167067`*^9}, 3.748216460471566*^9, {3.748218611472651*^9, 
   3.748218614449852*^9}, {3.748219914047502*^9, 
   3.748219915583461*^9}},ExpressionUUID->"b439c738-7eb7-4e31-a795-\
02245d087157"],

Cell[BoxData["4.2000809112204996`*^-15"], "Output",
 CellChangeTimes->{{3.748142999962434*^9, 3.748143039125675*^9}, 
   3.74814309100916*^9, 3.748214035541637*^9, 3.7482186152543163`*^9, 
   3.748219916121511*^9},ExpressionUUID->"8ae8c93f-caae-43da-a127-\
b1560bd20306"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Q\[Alpha] = 5.00", "Subchapter",
 CellChangeTimes->{{3.748216349099474*^9, 3.748216363777998*^9}, 
   3.7482186632446213`*^9, {3.7482199629646463`*^9, 
   3.748219965283351*^9}},ExpressionUUID->"dc185c30-57d0-4eb0-9b33-\
1c786fd0d5cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.748218685931821*^9, 
  3.74821868738859*^9}},ExpressionUUID->"98eaa318-0ef1-4f7c-8189-\
f74b61414cac"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.7480610795121613`*^9, 
  3.7480611004922457`*^9}},ExpressionUUID->"0b23f373-d233-41a6-bfc7-\
dfd2318980a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"846b0806-ac61-4ac5-b8c5-426152a568be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"e0216bdd-352d-4375-b7e1-55b398c75089"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "50"}], ";", 
  RowBox[{"Ac", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSn100", "=", 
   RowBox[{"Ac", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MSn100"}], 
    RowBox[{"MHe4", "+", "MSn100"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7480601615642347`*^9, 3.7480601649549007`*^9}, {
  3.7480602127409353`*^9, 
  3.748060242217947*^9}},ExpressionUUID->"b7dafe33-49bd-428f-8735-\
51d79f94f17c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.00"}], ";"}]], "Input",
 CellChangeTimes->{{3.748060122712727*^9, 3.748060127454797*^9}, {
   3.748212542563569*^9, 3.748212542950344*^9}, {3.74821641619635*^9, 
   3.748216416802349*^9}, 3.748218671924974*^9, {3.7482199695009947`*^9, 
   3.7482199715237017`*^9}},ExpressionUUID->"71e7615b-e1fc-48bc-8963-\
c34286683f0c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1.07", " ", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.54"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";", 
  RowBox[{"\[Mu]2", "=", "2.5"}], ";", 
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"Q\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.748049024665147*^9, 3.7480491093160353`*^9}, {
  3.748049216406859*^9, 3.748049233134603*^9}, {3.74806010563268*^9, 
  3.748060107343192*^9}},ExpressionUUID->"40a6e954-dc74-4179-9993-\
41c9ae08740c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"Ac", "/", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r1", "2"], 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "0", ",", "1000"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", "0.422875"}], ";"}]}], "Input",
 CellChangeTimes->{{3.748049143930035*^9, 3.748049174111806*^9}, {
  3.748049333578128*^9, 
  3.748049404768944*^9}},ExpressionUUID->"dea1d594-82ab-45b7-9ecb-\
637eb8b93b3c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"a68a159d-3c75-4417-95e5-1a107b4db31e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3YDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoulombDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              FractionBox["Zc", "Ac"], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              FractionBox["Z\[Alpha]", "A\[Alpha]"], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              FractionBox[
               RowBox[{"4", "\[Pi]", " ", "e2"}], 
               SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7480494828380203`*^9, 3.748049485212708*^9}, 
   3.748060415023381*^9, {3.748060805084441*^9, 
   3.7480608060372458`*^9}},ExpressionUUID->"a3bf9bd3-0841-4125-87d0-\
6c8f5a7b6665"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220035441532*^9},ExpressionUUID->"45625d4e-ac0c-4565-a802-\
07fcd34cd030"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.002739154395273762`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.660046982483939`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482201121910763`*^9},ExpressionUUID->"e4a699c3-106f-4e95-a9c1-\
3947962100a6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220165485902*^9},ExpressionUUID->"6158f052-b7b5-482e-b62e-\
da8e29a14563"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0022849843323439756`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.350976477044112`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220168534693*^9},ExpressionUUID->"ea14cbf4-af40-498b-83f9-\
79c8e3daa3c7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220183899994*^9},ExpressionUUID->"ceab9c69-54fb-44f3-ac36-\
511490bb24b5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220194976677*^9},ExpressionUUID->"270f1444-65b7-4e03-a48b-\
ae47e52540e2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000640232551800686`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.867451062028159`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220206456044*^9},ExpressionUUID->"4f1630ee-487e-4fbf-be1a-\
3c8778b7c8ef"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482202173854427`*^9},ExpressionUUID->"319c6ded-4c25-422b-b198-\
fe86d1eb3dd2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0019058719199431641`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.67651305774931`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220222161188*^9},ExpressionUUID->"eaf243c7-9754-4bb1-b3ec-\
b1ffc5594c2f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220222225445*^9},ExpressionUUID->"904a8044-197b-4a0f-9359-\
760f2975a3db"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00014878770156046865`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.9011500316283914`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220222377434*^9},ExpressionUUID->"fa43b6c7-1cb7-4ae9-a47d-\
3c51dab19fe8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220233038684*^9},ExpressionUUID->"00bc4405-4772-482f-8fef-\
5f5137e043c8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220237541091*^9},ExpressionUUID->"559b025d-1ab2-44e4-9981-\
a2a366e43d24"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00003444443480227731`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.943111989808279`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220238063332*^9},ExpressionUUID->"8285386f-ee8b-4f88-8654-\
aa2fc062c37a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482202473430634`*^9},ExpressionUUID->"e8451010-d382-4dd2-bc73-\
5c7911968d75"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0005336195044722221`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.320612636178662`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220252738731*^9},ExpressionUUID->"543c21c9-fded-4ee5-919e-\
9c4bc2c1b07c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822026552608*^9},ExpressionUUID->"63e7c08c-0725-486f-b3c4-a51ac3b49b9b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822026561721*^9},ExpressionUUID->"a9d98fe9-e685-4256-9ed5-a659c451f44c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00012394111108501442`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.313107868351495`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482202695210953`*^9},ExpressionUUID->"6c977612-a021-4e62-837f-\
2f9d512a720a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.952095189507624`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.40824563451036`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482202820052757`*^9},ExpressionUUID->"28fc6af7-bc1d-4b8d-93f8-\
f19e68c76b4c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482202850836887`*^9},ExpressionUUID->"300ac519-91ed-4563-bbe1-\
bdba4f29538a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220285201497*^9},ExpressionUUID->"f9270717-854a-4ffe-af2d-\
f8267ff4129f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220289448769*^9},ExpressionUUID->"965931b1-b22d-4b04-b971-\
d8ecb034a68c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220294457293*^9},ExpressionUUID->"9110fe9a-3d15-449d-a89d-\
f6b022f5e25c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000028681170320846855`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.84412075909219`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220295002865*^9},ExpressionUUID->"39ac0564-5002-4a7b-8b15-\
12603b78d378"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220305329307*^9},ExpressionUUID->"653441fc-e913-4224-9a80-\
46d83b6263d2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482203054427233`*^9},ExpressionUUID->"bbc86832-bc75-4eac-a0c7-\
317e70c638ef"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00044472276600803634`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.905492450989823`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482203071008873`*^9},ExpressionUUID->"b1c7ce3f-6ac7-43dd-aff5-\
2bca0501930c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220307205043*^9},ExpressionUUID->"02d791e0-6a7f-4f13-9d99-\
0b6ca33d9b84"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00010323787696776615`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.32742436773691`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220322910673*^9},ExpressionUUID->"2baa6ac7-0738-46d3-886c-\
a0f72581c4c3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220323035081*^9},ExpressionUUID->"37a440d7-a500-4a78-94cf-\
aba8816f0278"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.832138081044305`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.208653103905718`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220336868082*^9},ExpressionUUID->"81b506d9-ba1d-4b7b-95ac-\
16fda7481b5e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.622532223952576`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.0173516089315274`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220339062663*^9},ExpressionUUID->"689747e4-72a1-4984-bb85-\
71c5e9fdc87d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482203501946907`*^9},ExpressionUUID->"78378ac9-04e2-4575-a61c-\
a7329c603788"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220353362471*^9},ExpressionUUID->"7a9df7ad-b332-4b06-a46b-\
813d695b0f55"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220353496298*^9},ExpressionUUID->"b81bccca-1216-48e1-8260-\
706b0e9b89cc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220353614957*^9},ExpressionUUID->"f8911c0e-0cae-475d-b7bc-\
822890bd0ead"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00002388124570394841`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.089686171382231`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220355073563*^9},ExpressionUUID->"805bd41d-a8c1-473f-a291-\
79870c763c6b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220355229319*^9},ExpressionUUID->"c984eacf-5b91-4537-88f8-\
dba39dcc42b7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.003934600857669176`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.507075063026791`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220396447459*^9},ExpressionUUID->"ecf7af48-a579-4e7a-a19e-\
4f0e32e301bf"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.214510325291571`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.612515320463547`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482204014245567`*^9},ExpressionUUID->"a9f53f30-876d-4928-9475-\
83ce7f6ff299"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.524811792684433`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.962011897545352`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482204025740433`*^9},ExpressionUUID->"f59ebfb7-5815-4160-97fb-\
0d9e543c0b6a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"5.510291507146783`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.803614801155138`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220405024201*^9},ExpressionUUID->"12dbe8c8-09d9-4f3b-a97f-\
f61312920639"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822040513735*^9},ExpressionUUID->"8dc3569d-2869-4848-8e56-2ec1312e4358"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220405314505*^9},ExpressionUUID->"dc27c4e2-82a9-44dd-8957-\
1251e75e6ee7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482204134574623`*^9},ExpressionUUID->"306eac5f-5145-4502-96dd-\
685c465b3358"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220416639415*^9},ExpressionUUID->"66a5cabf-d1e5-4b61-9bff-\
14747f878b68"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220416742717*^9},ExpressionUUID->"5bf15bb2-deda-4277-bb3a-\
3e106f828b46"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0032831460576751084`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.91999250641021`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220444169387*^9},ExpressionUUID->"7ded6e76-123d-4f84-9912-\
dab915b618ee"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.5069551156813317`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.180381261938037`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220452853595*^9},ExpressionUUID->"a34a506b-af2c-4045-8a7d-\
94da4b7419b4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.269005690496608`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.114275372011311`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220453037162*^9},ExpressionUUID->"c4e79071-6aab-4eda-b405-\
23a717e6c3cb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220453144199*^9},ExpressionUUID->"a10e2614-50f2-408b-a729-\
78a0d9e6f2fb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482204532737513`*^9},ExpressionUUID->"e4542756-8bd1-4e31-89b3-\
758ea8803121"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220453967462*^9},ExpressionUUID->"3f9560c7-6f17-4f59-8818-\
bc00b3caba00"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822046203096*^9},ExpressionUUID->"e1546104-8831-4a8e-af50-8c05ebae7d06"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220462066667*^9},ExpressionUUID->"9f3cb2a7-6289-4354-b8c4-\
1b967cf94467"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"9.682420766928468`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.7340719326234285`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220492298523*^9},ExpressionUUID->"98288cfa-351e-447e-a6ac-\
08465ce39573"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220496569283*^9},ExpressionUUID->"c6d7124e-a452-4d54-aac5-\
58f983cb44da"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.9182454891646425`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.870949426963598`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482204992730913`*^9},ExpressionUUID->"18535fb4-837f-44da-b57e-\
d708f43be681"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220499375413*^9},ExpressionUUID->"315c75bf-27bc-41e0-98ec-\
40d15c3c833f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220500757195*^9},ExpressionUUID->"ce5fc195-ae8a-4c7e-9ab1-\
be5c1e91a29f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.2221612252407792`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.3801435660862055`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220537128161*^9},ExpressionUUID->"534417ee-e7b9-4054-b44a-\
6463d6d2c303"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"8.05589806739896`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.444135086334847`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220538092679*^9},ExpressionUUID->"059b9673-af62-4864-a729-\
d556824b9767"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220544925551*^9},ExpressionUUID->"de0ab4a4-5171-454b-8d72-\
2187f1902881"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220547453925*^9},ExpressionUUID->"e5e58a40-3af6-4631-b96c-\
54da066f5494"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220547550767*^9},ExpressionUUID->"e42bdbc0-2bee-4cfe-9db9-\
ca0519d9b841"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.702244284735592`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.400149291230092`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220579847619*^9},ExpressionUUID->"938ab0fd-867e-4880-a3d0-\
3b99af78950a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220579938322*^9},ExpressionUUID->"1c173b15-669f-47ee-936d-\
069e4be5c14c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.8485076366835974`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.511520967801671`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220581796483*^9},ExpressionUUID->"1c7739ac-43ac-46fc-b028-\
0b0738b753a6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482205892749367`*^9},ExpressionUUID->"9d4928c8-8ae9-4b13-9f5d-\
2a80dea87ed9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822058937475*^9},ExpressionUUID->"e768f06a-ac45-4841-85df-1953c98910e5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.537777789481498`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.9567397794335425`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748220617703796*^9},ExpressionUUID->"d67c00d7-b462-471d-808a-\
3147609c2207"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822061777914*^9},ExpressionUUID->"8f7d86e6-3bcc-45cb-b3c9-dd00695764ec"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Lambda]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
     "M3YDataSet"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CoulombPotential", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "CoulombDataSet"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CentrifugalPotential", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}], "L", " ", 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]", "]"}], "[", "r", 
     "]"}], "+", 
    RowBox[{"CoulombPotential", "[", "r", "]"}], "+", 
    RowBox[{"CentrifugalPotential", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", 
    RowBox[{"\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<=", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"RMax", "[", 
           RowBox[{"\[Lambda]", ",", "L"}], "]"}], ",", "\[Lambda]", ",", 
          "L"}], "]"}], ",", 
        RowBox[{"r", ">", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.748059780469162*^9, 3.748059835137163*^9}, {
   3.748060818141473*^9, 3.7480608921357*^9}, 
   3.748061391426217*^9},ExpressionUUID->"51bfe90e-cbbd-4845-a3d2-\
e3f77aaabd11"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombPhase", "[", 
     RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Arg", "[", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", 
       RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHPlus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHMinus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"+", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombF", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombG", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     "2"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"GammaAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"\[HBar]c", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"phi", "[", "R", "]"}], 
        RowBox[{"CoulombG", "[", 
         RowBox[{"L", ",", 
          FractionBox[
           RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
           RowBox[{"\[HBar]c", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]]}]], ",", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"2", "\[Mu]", " ", "Q\[Alpha]"}]], "\[HBar]c"], "R"}]}], 
         "]"}]], ")"}], "2"]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[HBar]", "=", 
        RowBox[{"6.582", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"GammaAlpha", "[", 
        RowBox[{"R", ",", "L", ",", "phi"}], "]"}]]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.748089207208042*^9, 
  3.7480892096972113`*^9}},ExpressionUUID->"3f8b3c15-ced7-49d8-bd5e-\
e60119db924e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombFactor", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], ")"}], "/", "2"}]}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "-", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "+", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", "1"}], ")"}], "!"}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CoulombFactor", "[", 
      RowBox[{"\[ScriptL]", ",", "\[Eta]"}], "]"}], " ", 
     RowBox[{"WhittakerM", "[", 
      RowBox[{
       RowBox[{"I", " ", "\[Eta]"}], ",", 
       RowBox[{"\[ScriptL]", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"2", " ", "I", " ", "\[Rho]"}]}], "]"}]}], "//", "Re"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"R", ",", "\[Lambda]", ",", "L"}], "]"}], "-", 
            "E\[Alpha]"}], ")"}]}]]}], ",", 
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "\[HBar]c", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"\[Mu]", " ", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"phi", "[", "R", "]"}], 
         RowBox[{"CoulombF", "[", 
          RowBox[{"L", ",", 
           FractionBox[
            RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
            RowBox[{"\[HBar]c", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"2", "E\[Alpha]"}], "\[Mu]"]]}]], ",", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]], "\[HBar]c"], "R"}]}],
           "]"}]}], ")"}], "2"]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[HBar]", "=", 
       RowBox[{"6.582", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{
       "R", ",", "E\[Alpha]", ",", "\[Lambda]", ",", "L", ",", "phi"}], 
       "]"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.748089220308125*^9, {3.748090394959993*^9, 3.748090418205027*^9}, {
   3.748090499829041*^9, 3.748090500275651*^9}, {3.748134261479184*^9, 
   3.748134301456243*^9}},ExpressionUUID->"2c3d7470-4ab2-48b7-9f20-\
78606affe2ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Section",
 CellChangeTimes->{{3.748060992882103*^9, 3.748061028085909*^9}, {
  3.748061111161581*^9, 
  3.74806111688805*^9}},ExpressionUUID->"25f07947-e314-4bf3-a9cb-\
12407aa02d52"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.644915", ",", 
               "0"}], "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL0"}], "Input",
 CellChangeTimes->{
  3.748061429302589*^9, {3.748061474491418*^9, 3.748061515398943*^9}, {
   3.748061729060234*^9, 3.748061961962799*^9}, {3.74806206961091*^9, 
   3.748062095155609*^9}, {3.748062138335792*^9, 3.748062139310726*^9}, {
   3.748213739022378*^9, 3.748214009715263*^9}, 3.748216455173217*^9, {
   3.748218569694803*^9, 3.74821858644769*^9}, {3.7482197583202953`*^9, 
   3.748219895418807*^9}, {3.748221122341836*^9, 
   3.74822141102837*^9}},ExpressionUUID->"ed4216aa-e3c4-46f3-a81e-\
99b8447ad9b2"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,155,85,
   20394914034657990450,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}},ExpressionUUID->"23b91a90-9118-4a9e-91d8-\
111602709217"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,155,86,
   20394914034657990450,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221413680492*^9}},ExpressionUUID->"f905e0c8-9853-4444-af7a-\
1ec8e83dc358"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,155,87,20394914034657990450,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.7482214146826067`*^9}},ExpressionUUID->"50fee2ab-ec71-4531-b750-\
f8195badafe4"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,155,88,20394914034657990450,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221415689651*^9}},ExpressionUUID->"f7352a50-ef45-4022-b61a-\
0205384978a4"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c4l+8bJSN7y957z0rR575VKn21RCkzWZlRUZIUJUUoMrIqysxKIXnN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       "]]},
     Annotation[#, "Charting`Private`Tag$7598#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, {
   3.748218556795268*^9, 3.748218593821907*^9}, {3.7482197485436287`*^9, 
   3.748219777577198*^9}, {3.748219808764299*^9, 3.748219903898848*^9}, {
   3.748221131677416*^9, 
   3.7482214187082376`*^9}},ExpressionUUID->"dfe9e69f-4d98-4243-81bd-\
efe71e0e6e5c"],

Cell[BoxData["5.000393938268985`"], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, {
   3.748218556795268*^9, 3.748218593821907*^9}, {3.7482197485436287`*^9, 
   3.748219777577198*^9}, {3.748219808764299*^9, 3.748219903898848*^9}, {
   3.748221131677416*^9, 
   3.7482214187166567`*^9}},ExpressionUUID->"8607330f-b11c-45bc-9127-\
0b87e2c0c42b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
     RowBox[{"N", "\n", 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}]}]}], "//", 
    "Re"}], "//", "N"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74806371063288*^9, 3.748063747823361*^9}, {
   3.748063827480056*^9, 3.748063829135419*^9}, {3.748063889391376*^9, 
   3.7480638903028097`*^9}, 3.7480781544419537`*^9, {3.748078253535596*^9, 
   3.748078271846971*^9}, {3.748078609896141*^9, 3.748078610479699*^9}, {
   3.748089282517755*^9, 
   3.748089287449834*^9}},ExpressionUUID->"1dd9dd66-8092-4110-8fc9-\
b1896b2ff0a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.644915", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", 
     "0.644915", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//",
   "N"}]], "Input",
 CellChangeTimes->{
  3.7480891815787067`*^9, {3.74809042397297*^9, 3.748090444100127*^9}, 
   3.748143229440889*^9, {3.748214023912696*^9, 3.748214025416872*^9}, 
   3.74821645895056*^9, {3.748218603418374*^9, 3.7482186086431217`*^9}, {
   3.7482199097836323`*^9, 3.7482199112313023`*^9}, {3.7482214255621*^9, 
   3.74822142692962*^9}},ExpressionUUID->"dd5111c8-0318-4d89-a524-\
76de30e9da57"],

Cell[BoxData["71.52424341266989`"], "Output",
 CellChangeTimes->{
  3.748089140974942*^9, {3.7480891863854437`*^9, 3.7480891884462547`*^9}, 
   3.748090444617118*^9, 3.748143230142728*^9, 3.748214026017118*^9, 
   3.748218609187408*^9, 3.748219911770163*^9, 
   3.748221431405065*^9},ExpressionUUID->"37f048ed-4348-42e3-a845-\
46d7ed65cbc2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.644915", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", 
     "0.644915", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//",
   "N"}]], "Input",
 CellChangeTimes->{{3.7481429921027946`*^9, 3.748143038632484*^9}, {
   3.748143087789072*^9, 3.7481430900444317`*^9}, {3.7482140330486517`*^9, 
   3.7482140348167067`*^9}, 3.748216460471566*^9, {3.748218611472651*^9, 
   3.748218614449852*^9}, {3.748219914047502*^9, 3.748219915583461*^9}, {
   3.748221428529669*^9, 
   3.748221429953785*^9}},ExpressionUUID->"76ccd13c-f5d4-484e-96b7-\
d0522a7ee642"],

Cell[BoxData["6.378669000555118`*^-15"], "Output",
 CellChangeTimes->{{3.748142999962434*^9, 3.748143039125675*^9}, 
   3.74814309100916*^9, 3.748214035541637*^9, 3.7482186152543163`*^9, 
   3.748219916121511*^9, 
   3.748221432690495*^9},ExpressionUUID->"02320058-a37e-4f1e-b125-\
4f2d69abe943"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Q\[Alpha] = 5.05", "Subchapter",
 CellChangeTimes->{{3.748216349099474*^9, 3.748216363777998*^9}, 
   3.7482186632446213`*^9, {3.7482199629646463`*^9, 3.748219965283351*^9}, {
   3.748221457364221*^9, 
   3.748221457738885*^9}},ExpressionUUID->"ab085efd-bedc-4298-9a77-\
f551c7b75623"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.748218685931821*^9, 
  3.74821868738859*^9}},ExpressionUUID->"5683635e-f2cb-4c73-a7c2-\
960404db7626"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.7480610795121613`*^9, 
  3.7480611004922457`*^9}},ExpressionUUID->"61bdc5ac-4231-46df-a1ac-\
671c87638f80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"e0c372d5-2862-4036-bc54-1a145d37aec9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"5b619401-c1a2-4a42-942c-804584ea4125"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "50"}], ";", 
  RowBox[{"Ac", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSn100", "=", 
   RowBox[{"Ac", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MSn100"}], 
    RowBox[{"MHe4", "+", "MSn100"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7480601615642347`*^9, 3.7480601649549007`*^9}, {
  3.7480602127409353`*^9, 
  3.748060242217947*^9}},ExpressionUUID->"aa0838e5-c89d-4924-9145-\
ce5591b48331"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.05"}], ";"}]], "Input",
 CellChangeTimes->{{3.748060122712727*^9, 3.748060127454797*^9}, {
   3.748212542563569*^9, 3.748212542950344*^9}, {3.74821641619635*^9, 
   3.748216416802349*^9}, 3.748218671924974*^9, {3.7482199695009947`*^9, 
   3.7482199715237017`*^9}, {3.748221462955173*^9, 
   3.748221463162771*^9}},ExpressionUUID->"ea77ea94-efa9-46d8-b578-\
a575c508f54d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1.07", " ", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.54"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";", 
  RowBox[{"\[Mu]2", "=", "2.5"}], ";", 
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"Q\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.748049024665147*^9, 3.7480491093160353`*^9}, {
  3.748049216406859*^9, 3.748049233134603*^9}, {3.74806010563268*^9, 
  3.748060107343192*^9}},ExpressionUUID->"bbd9f4eb-530d-4826-b829-\
c036a8760d45"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"Ac", "/", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r1", "2"], 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "0", ",", "1000"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", "0.422875"}], ";"}]}], "Input",
 CellChangeTimes->{{3.748049143930035*^9, 3.748049174111806*^9}, {
  3.748049333578128*^9, 
  3.748049404768944*^9}},ExpressionUUID->"fad0f5dc-c843-4147-a46c-\
808b209d62f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"454a48d4-89a4-4e80-900e-6c15ba3b5d27"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3YDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoulombDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              FractionBox["Zc", "Ac"], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              FractionBox["Z\[Alpha]", "A\[Alpha]"], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              FractionBox[
               RowBox[{"4", "\[Pi]", " ", "e2"}], 
               SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7480494828380203`*^9, 3.748049485212708*^9}, 
   3.748060415023381*^9, {3.748060805084441*^9, 
   3.7480608060372458`*^9}},ExpressionUUID->"9dbf624e-20ef-4798-9b05-\
9accf9fd1f25"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221523548079*^9},ExpressionUUID->"2d5fbdfb-a2d6-44b5-ad6d-\
21681069ec9e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0027391261077078692`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.513758423801322`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221596396504*^9},ExpressionUUID->"ade6d8e0-c055-4ff9-998f-\
e91666212c6a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0022849608057718095`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.331946827973186`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221649589559*^9},ExpressionUUID->"9f7aee80-26df-442a-9ab8-\
346e3f755faa"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221653838121*^9},ExpressionUUID->"5b618130-e139-4ca9-92ad-\
a09a7992bec5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221670774259*^9},ExpressionUUID->"5397fa67-5dd5-41c0-a24f-\
2dddd5215048"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221683756402*^9},ExpressionUUID->"b8a3ae22-4116-4e31-9e8d-\
fd15d8bf7830"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000640226080599717`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.851887539385493`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221694013496*^9},ExpressionUUID->"7831a4bc-5e18-4d07-81e9-\
c75644d16bf3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.001905852352751464`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.709649884766998`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221700709889*^9},ExpressionUUID->"0048d947-2b78-4f50-b3a9-\
a74c89d034d1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482217008056097`*^9},ExpressionUUID->"32f53d7a-119f-4796-8bec-\
8c3a21896f7f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221703864336*^9},ExpressionUUID->"97165c45-ca2b-4c59-8e6a-\
d2585ac1badd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00014878622171662556`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.917186145250624`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221707213088*^9},ExpressionUUID->"1f3accca-2d29-42b9-83e7-\
0a699e3c87b3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822171625764*^9},ExpressionUUID->"597eb188-cc35-4c10-9937-32d3057f50b9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221720341895*^9},ExpressionUUID->"a6b0a0ca-614e-453a-aa92-\
61fa9a41a39c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00003444409657802575`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.959838415616451`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221721581677*^9},ExpressionUUID->"37f5d1f0-c8eb-4242-9568-\
6edb19e47848"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482217306749773`*^9},ExpressionUUID->"93961020-847d-4ec9-82d8-\
f6c31302837c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0005336141212721641`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.900990139564385`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221735677943*^9},ExpressionUUID->"7f9c29c5-7061-47a8-b66c-\
0d7f26bf6e3c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482217457222347`*^9},ExpressionUUID->"9025c7dd-9685-496d-8730-\
e932a8a08263"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221745772406*^9},ExpressionUUID->"b96fbd98-a0a4-48ce-b4e3-\
b9e373f5c514"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00012393988029004517`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.338346426829378`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221748137183*^9},ExpressionUUID->"fe16a5a5-1c0d-4a84-b362-\
b4ec7fefd2af"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.948212450228009`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.657622766434241`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221757745669*^9},ExpressionUUID->"56d357d7-dee0-4f49-ae7f-\
c622c6ef34a8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221758925851*^9},ExpressionUUID->"7f495d08-89cc-4ed9-a4b1-\
8f6f22888010"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482217590167017`*^9},ExpressionUUID->"df260430-d9e5-447a-8c06-\
4bd5e248050f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482217620938396`*^9},ExpressionUUID->"7dd29595-0908-4154-9ac9-\
dd576b817702"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482217668891487`*^9},ExpressionUUID->"97371a7a-8d27-4a60-8d8c-\
abe47e0a35d0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000028680889058493573`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.835996257515732`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221767203683*^9},ExpressionUUID->"6e878c0a-fc80-4c7e-b418-\
82706d369d87"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482217755227613`*^9},ExpressionUUID->"c6665eaa-368b-47b0-a107-\
a7b2f383e4bd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482217756190777`*^9},ExpressionUUID->"25f1be86-c486-495e-85f4-\
ad1b922553e9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0004447182893420183`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.908127126152772`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482217769745207`*^9},ExpressionUUID->"0b458855-b927-4fd6-ab25-\
90ce7b058c93"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221777028254*^9},ExpressionUUID->"959f3ba0-f14d-459e-97c8-\
b47787da0109"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0001032368535448594`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.3137316019707794`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221789299917*^9},ExpressionUUID->"0d045c0d-3858-4868-9d11-\
f517e783ca1b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221789411283*^9},ExpressionUUID->"e9e4378c-735e-4abd-80ef-\
e8645a793cf8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.004714542273233314`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.722784701238021`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221799946295*^9},ExpressionUUID->"9fdeb092-a433-4abb-bf94-\
6c1dec09d4a1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.8536290009633624`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.8176328469519057`*^-7\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221801753149*^9},ExpressionUUID->"7666a5fb-672b-44c7-b786-\
61782604dd30"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.61957992536058`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.2794247618911535`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822180538834*^9},ExpressionUUID->"29bdabd7-152a-40b8-b04f-75539ed4f613"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221810946937*^9},ExpressionUUID->"cee5fa3e-0d6d-4a7a-bcf4-\
5079bd16cb61"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221814231093*^9},ExpressionUUID->"739d6ab0-e33c-48fc-a56f-\
8c885abed302"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221815981258*^9},ExpressionUUID->"6b9ac8df-fa18-44fa-aa5a-\
9955192e7ff3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221816065954*^9},ExpressionUUID->"528e1119-3711-453c-8912-\
1f202d6641e0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00002388101151240031`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.09085164156451`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482218163049173`*^9},ExpressionUUID->"07be0740-780b-4d96-844b-\
c320aa7b93c2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822181639845*^9},ExpressionUUID->"6d748101-0399-4c91-b3b7-da0c8233f651"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482218403406677`*^9},ExpressionUUID->"5c5f900a-38d4-4a03-89e7-\
a6a6f176fba1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.003934559964455335`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.494204027074938`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221845112537*^9},ExpressionUUID->"f6820374-5371-4f5f-aa2b-\
d83e88af2a8d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.214468849097347`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.736709510080705`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221849357004*^9},ExpressionUUID->"31e26d52-d256-47c4-a9df-\
3bd4f7b08da1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.5247969639697878`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.959845408748721`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221850472192*^9},ExpressionUUID->"bbb5455b-3604-47ec-832d-\
705d22fbb75f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"5.510238155082419`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.799211795653797`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221852890388*^9},ExpressionUUID->"9a597b12-d566-49c5-8c8e-\
f4a063da6fdd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221852969578*^9},ExpressionUUID->"826b1d43-b152-43cc-b21e-\
dd76e64cefd9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482218585863457`*^9},ExpressionUUID->"198ada3e-d434-47f9-9e93-\
a927d023dd53"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482218613275127`*^9},ExpressionUUID->"ee72490b-4f0f-4e7e-9561-\
cb69ef27d993"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221861439807*^9},ExpressionUUID->"b57638a1-e28e-47b5-8431-\
2ba4ebbee90c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221883056224*^9},ExpressionUUID->"e03df593-2250-45ab-83d7-\
2bfc078b61bc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0032831120459281896`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.9200350414001315`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482218878277884`*^9},ExpressionUUID->"d80e257a-12e8-4180-9889-\
29007bb73982"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221887947253*^9},ExpressionUUID->"b0d9554a-96dd-42fa-9f88-\
f626863444ec"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.506917378402752`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.180910585431358`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482218965466948`*^9},ExpressionUUID->"f85c0dd6-6b58-46e9-a688-\
5d4199e15ba3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.2689934614238188`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.122659642763418`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221896843667*^9},ExpressionUUID->"492deec7-d78c-4bd5-a343-\
044e9cec61a4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221896965646*^9},ExpressionUUID->"3fcd8713-45e6-4024-99b4-\
12f2877f54b8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221897342001*^9},ExpressionUUID->"fffa7c06-5de7-476e-90a5-\
309846fbb213"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221906092615*^9},ExpressionUUID->"af579643-db2f-4e54-8a71-\
036848e9e90b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482219062144747`*^9},ExpressionUUID->"95d1a9d2-4a4a-41f7-a561-\
662ba2d00aa4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221926435863*^9},ExpressionUUID->"a1ae4a3c-cdc5-4a20-858a-\
6937c4f35e33"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"9.682334821042782`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.684466264460743`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482219375314198`*^9},ExpressionUUID->"4a218d51-e38f-4f83-962d-\
9156237837ba"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.918217759757466`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.8713495530193894`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221944891263*^9},ExpressionUUID->"73bd8383-392e-4524-9c3e-\
296c5fc89318"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221945021811*^9},ExpressionUUID->"317d8b59-3f82-463d-851f-\
c0825706a1e9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221946159573*^9},ExpressionUUID->"c75aed0d-7d82-468c-ab00-\
6b54ca75b254"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.222064212232394`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.41954395687507`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221966561737*^9},ExpressionUUID->"a7876e68-ec8a-4f69-ab7f-\
388bdebd375b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221974383874*^9},ExpressionUUID->"b25a0aab-67e3-47c3-8bac-\
63d872890846"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"8.05571585722753`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.4431240913723615`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221984710574*^9},ExpressionUUID->"32d610d5-5d26-4d99-8803-\
3bc92ba845e8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748221994183495*^9},ExpressionUUID->"4928a36d-b4d3-474c-8afc-\
d677296a7340"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482219942955627`*^9},ExpressionUUID->"50c76ab7-3849-46c2-bee0-\
f73e197dfa7e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.848492573233978`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.531137729283802`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482220135133057`*^9},ExpressionUUID->"4b57332d-4bad-447d-8aa7-\
fd2d4095c654"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748222021432357*^9},ExpressionUUID->"e4a2436d-1b1d-4ab8-9e4a-\
b311a309f5a0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482220215470457`*^9},ExpressionUUID->"986caf94-160f-4687-a1c0-\
ca2c083af99a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.702181590961809`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.399838715959946`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482220270485277`*^9},ExpressionUUID->"99160bfb-defe-44ff-9e00-\
adf15da21cd7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822202716572*^9},ExpressionUUID->"9fa6a8dd-6b36-4b82-a1f4-a441c443ac05"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.5377456031361665`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.609728328720633`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748222049004898*^9},ExpressionUUID->"88a8465d-bc1f-48b8-8f56-\
181e470ec00c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748222049062943*^9},ExpressionUUID->"8a07a141-696c-417f-a1d3-\
b66aed88efcc"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Lambda]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
     "M3YDataSet"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CoulombPotential", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "CoulombDataSet"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CentrifugalPotential", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}], "L", " ", 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]", "]"}], "[", "r", 
     "]"}], "+", 
    RowBox[{"CoulombPotential", "[", "r", "]"}], "+", 
    RowBox[{"CentrifugalPotential", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", 
    RowBox[{"\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<=", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"RMax", "[", 
           RowBox[{"\[Lambda]", ",", "L"}], "]"}], ",", "\[Lambda]", ",", 
          "L"}], "]"}], ",", 
        RowBox[{"r", ">", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.748059780469162*^9, 3.748059835137163*^9}, {
   3.748060818141473*^9, 3.7480608921357*^9}, 
   3.748061391426217*^9},ExpressionUUID->"c051f03a-cc80-43e9-bcfd-\
eefee737787d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombPhase", "[", 
     RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Arg", "[", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", 
       RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHPlus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHMinus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"+", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombF", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombG", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     "2"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"GammaAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"\[HBar]c", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"phi", "[", "R", "]"}], 
        RowBox[{"CoulombG", "[", 
         RowBox[{"L", ",", 
          FractionBox[
           RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
           RowBox[{"\[HBar]c", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]]}]], ",", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"2", "\[Mu]", " ", "Q\[Alpha]"}]], "\[HBar]c"], "R"}]}], 
         "]"}]], ")"}], "2"]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[HBar]", "=", 
        RowBox[{"6.582", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"GammaAlpha", "[", 
        RowBox[{"R", ",", "L", ",", "phi"}], "]"}]]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.748089207208042*^9, 
  3.7480892096972113`*^9}},ExpressionUUID->"dd9beef1-245d-4e28-90bf-\
a5329e8eceb2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombFactor", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], ")"}], "/", "2"}]}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "-", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "+", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", "1"}], ")"}], "!"}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CoulombFactor", "[", 
      RowBox[{"\[ScriptL]", ",", "\[Eta]"}], "]"}], " ", 
     RowBox[{"WhittakerM", "[", 
      RowBox[{
       RowBox[{"I", " ", "\[Eta]"}], ",", 
       RowBox[{"\[ScriptL]", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"2", " ", "I", " ", "\[Rho]"}]}], "]"}]}], "//", "Re"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"R", ",", "\[Lambda]", ",", "L"}], "]"}], "-", 
            "E\[Alpha]"}], ")"}]}]]}], ",", 
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "\[HBar]c", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"\[Mu]", " ", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"phi", "[", "R", "]"}], 
         RowBox[{"CoulombF", "[", 
          RowBox[{"L", ",", 
           FractionBox[
            RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
            RowBox[{"\[HBar]c", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"2", "E\[Alpha]"}], "\[Mu]"]]}]], ",", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]], "\[HBar]c"], "R"}]}],
           "]"}]}], ")"}], "2"]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[HBar]", "=", 
       RowBox[{"6.582", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{
       "R", ",", "E\[Alpha]", ",", "\[Lambda]", ",", "L", ",", "phi"}], 
       "]"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.748089220308125*^9, {3.748090394959993*^9, 3.748090418205027*^9}, {
   3.748090499829041*^9, 3.748090500275651*^9}, {3.748134261479184*^9, 
   3.748134301456243*^9}},ExpressionUUID->"4bbadcc7-365b-4c9a-974b-\
e21570f1d634"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Section",
 CellChangeTimes->{{3.748060992882103*^9, 3.748061028085909*^9}, {
  3.748061111161581*^9, 
  3.74806111688805*^9}},ExpressionUUID->"638014f2-fe07-4ccb-97d0-\
8dacb787de1d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64454", ",", "0"}],
               "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL0"}], "Input",
 CellChangeTimes->{
  3.748061429302589*^9, {3.748061474491418*^9, 3.748061515398943*^9}, {
   3.748061729060234*^9, 3.748061961962799*^9}, {3.74806206961091*^9, 
   3.748062095155609*^9}, {3.748062138335792*^9, 3.748062139310726*^9}, {
   3.748213739022378*^9, 3.748214009715263*^9}, 3.748216455173217*^9, {
   3.748218569694803*^9, 3.74821858644769*^9}, {3.7482197583202953`*^9, 
   3.748219895418807*^9}, {3.748221122341836*^9, 3.74822141102837*^9}, {
   3.748223742355628*^9, 
   3.7482239002960577`*^9}},ExpressionUUID->"8b35b7a6-90f0-422e-8e28-\
6d9ea17db59e"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,95,61,
   20394923812632369475,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 
   3.748223901882874*^9}},ExpressionUUID->"40577d25-4421-4718-9d1c-\
2f12e328c3a6"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,95,62,
   20394923812632369475,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 
   3.748223902902677*^9}},ExpressionUUID->"dabdd8c4-9687-4857-8160-\
5454ef315e4f"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,95,63,20394923812632369475,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 
   3.7482239039079857`*^9}},ExpressionUUID->"0c7ec88d-bcb0-4c66-b9ed-\
5ffba8f97a90"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,95,64,20394923812632369475,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 
   3.748223904914789*^9}},ExpressionUUID->"e3e8c192-156b-4c49-8225-\
0488683b37b7"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c41u8XtsueZSR7b1IR3/ccIhENMiqEBlFCkZCGaCFJSCmVMrI3yQcp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       "]]},
     Annotation[#, "Charting`Private`Tag$4965#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, {
   3.748218556795268*^9, 3.748218593821907*^9}, {3.7482197485436287`*^9, 
   3.748219777577198*^9}, {3.748219808764299*^9, 3.748219903898848*^9}, {
   3.748221131677416*^9, 3.7482214187082376`*^9}, {3.748223750706748*^9, 
   3.748223907561388*^9}},ExpressionUUID->"d81cea7c-f876-4d72-8d2d-\
f767ed2f30fb"],

Cell[BoxData["5.0508477961598715`"], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, {
   3.748218556795268*^9, 3.748218593821907*^9}, {3.7482197485436287`*^9, 
   3.748219777577198*^9}, {3.748219808764299*^9, 3.748219903898848*^9}, {
   3.748221131677416*^9, 3.7482214187082376`*^9}, {3.748223750706748*^9, 
   3.748223907569911*^9}},ExpressionUUID->"0f79d1fd-498b-45d0-9229-\
b439c0e23266"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
     RowBox[{"N", "\n", 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}]}]}], "//", 
    "Re"}], "//", "N"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74806371063288*^9, 3.748063747823361*^9}, {
   3.748063827480056*^9, 3.748063829135419*^9}, {3.748063889391376*^9, 
   3.7480638903028097`*^9}, 3.7480781544419537`*^9, {3.748078253535596*^9, 
   3.748078271846971*^9}, {3.748078609896141*^9, 3.748078610479699*^9}, {
   3.748089282517755*^9, 
   3.748089287449834*^9}},ExpressionUUID->"36ae39f9-ec48-4400-9919-\
a69cf34da64e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64454", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.64454", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{
  3.7480891815787067`*^9, {3.74809042397297*^9, 3.748090444100127*^9}, 
   3.748143229440889*^9, {3.748214023912696*^9, 3.748214025416872*^9}, 
   3.74821645895056*^9, {3.748218603418374*^9, 3.7482186086431217`*^9}, {
   3.7482199097836323`*^9, 3.7482199112313023`*^9}, {3.7482214255621*^9, 
   3.74822142692962*^9}, {3.748223917208843*^9, 
   3.7482239192247267`*^9}},ExpressionUUID->"07d1e42e-1a3a-4b27-ab33-\
d5e9ab576756"],

Cell[BoxData["47.40388531222169`"], "Output",
 CellChangeTimes->{
  3.748089140974942*^9, {3.7480891863854437`*^9, 3.7480891884462547`*^9}, 
   3.748090444617118*^9, 3.748143230142728*^9, 3.748214026017118*^9, 
   3.748218609187408*^9, 3.748219911770163*^9, 3.748221431405065*^9, 
   3.748223925229413*^9},ExpressionUUID->"dbb26fe0-221d-4826-8217-\
bbd21330842e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64454", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.64454", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.7481429921027946`*^9, 3.748143038632484*^9}, {
   3.748143087789072*^9, 3.7481430900444317`*^9}, {3.7482140330486517`*^9, 
   3.7482140348167067`*^9}, 3.748216460471566*^9, {3.748218611472651*^9, 
   3.748218614449852*^9}, {3.748219914047502*^9, 3.748219915583461*^9}, {
   3.748221428529669*^9, 3.748221429953785*^9}, {3.748223921112908*^9, 
   3.748223923041009*^9}},ExpressionUUID->"94d870f2-cb3e-41f2-bd09-\
26b7bdd6ef78"],

Cell[BoxData["9.624305502378951`*^-15"], "Output",
 CellChangeTimes->{{3.748142999962434*^9, 3.748143039125675*^9}, 
   3.74814309100916*^9, 3.748214035541637*^9, 3.7482186152543163`*^9, 
   3.748219916121511*^9, 3.748221432690495*^9, 
   3.7482239270130987`*^9},ExpressionUUID->"86fb1317-ae44-4179-a2ce-\
f3439bec89d9"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Q\[Alpha] = 5.15", "Subchapter",
 CellChangeTimes->{{3.748216349099474*^9, 3.748216363777998*^9}, 
   3.7482186632446213`*^9, {3.7482199629646463`*^9, 3.748219965283351*^9}, {
   3.748221457364221*^9, 3.748221457738885*^9}, {3.748223980488227*^9, 
   3.748223980678911*^9}},ExpressionUUID->"61ad5590-c898-4a1c-9a6f-\
9b2515055182"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.748218685931821*^9, 
  3.74821868738859*^9}},ExpressionUUID->"601ed08a-4b80-42c0-8890-\
8b855b980d32"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.7480610795121613`*^9, 
  3.7480611004922457`*^9}},ExpressionUUID->"3f5d3fc4-0b0d-44a8-9a57-\
3c2fd0493b42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"ecf1bb05-bd34-4c72-bac3-aa056ec17cce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"5a886a33-86e7-4a8c-9ad4-fe33d9ac5f5f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "50"}], ";", 
  RowBox[{"Ac", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSn100", "=", 
   RowBox[{"Ac", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MSn100"}], 
    RowBox[{"MHe4", "+", "MSn100"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7480601615642347`*^9, 3.7480601649549007`*^9}, {
  3.7480602127409353`*^9, 
  3.748060242217947*^9}},ExpressionUUID->"077069bc-81e4-4075-ad48-\
535891922ebc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.15"}], ";"}]], "Input",
 CellChangeTimes->{{3.748060122712727*^9, 3.748060127454797*^9}, {
   3.748212542563569*^9, 3.748212542950344*^9}, {3.74821641619635*^9, 
   3.748216416802349*^9}, 3.748218671924974*^9, {3.7482199695009947`*^9, 
   3.7482199715237017`*^9}, {3.748221462955173*^9, 3.748221463162771*^9}, {
   3.748223987488694*^9, 
   3.748223987735202*^9}},ExpressionUUID->"b22026cd-e86f-4bef-b2b8-\
8a748aa2c840"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1.07", " ", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.54"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";", 
  RowBox[{"\[Mu]2", "=", "2.5"}], ";", 
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"Q\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.748049024665147*^9, 3.7480491093160353`*^9}, {
  3.748049216406859*^9, 3.748049233134603*^9}, {3.74806010563268*^9, 
  3.748060107343192*^9}},ExpressionUUID->"fd678d98-4bbb-4196-ae23-\
5f10cd7d8ef9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"Ac", "/", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r1", "2"], 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "0", ",", "1000"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", "0.422875"}], ";"}]}], "Input",
 CellChangeTimes->{{3.748049143930035*^9, 3.748049174111806*^9}, {
  3.748049333578128*^9, 
  3.748049404768944*^9}},ExpressionUUID->"e4f30b0e-7104-4551-af46-\
7ce2862dc228"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"ac50bfa0-ba7a-4588-90a0-ac5bc9e3ab43"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3YDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoulombDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              FractionBox["Zc", "Ac"], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              FractionBox["Z\[Alpha]", "A\[Alpha]"], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              FractionBox[
               RowBox[{"4", "\[Pi]", " ", "e2"}], 
               SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7480494828380203`*^9, 3.748049485212708*^9}, 
   3.748060415023381*^9, {3.748060805084441*^9, 
   3.7480608060372458`*^9}},ExpressionUUID->"0be22887-4ac6-4b73-a84b-\
05ac6dd1e2bd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482249450728607`*^9},ExpressionUUID->"ae69be08-aed9-4613-a73f-\
a960db8ec67b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0027390695322156316`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.501279651360877`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225021364235*^9},ExpressionUUID->"080d2d6d-9fb8-4259-a8d6-\
ce743d475523"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.002284913752528643`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.331564002635744`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225061785583*^9},ExpressionUUID->"bb4b10c9-86f8-477e-9300-\
7d1f5d8beb85"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225064146529*^9},ExpressionUUID->"6189ce15-2a5b-4518-bb9b-\
5e1aad9c9d4e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225077464484*^9},ExpressionUUID->"8741ade0-8ece-4809-8e03-\
5fcaf1fa41a0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225085987105*^9},ExpressionUUID->"74c35acf-9449-425a-94e4-\
6b57c57a0bf0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0006402131311184084`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.823129964670521`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225094924315*^9},ExpressionUUID->"df3603ac-93b3-4fca-870a-\
61adef7b1d6d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0019058132195752574`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.711712729112025`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225101971455*^9},ExpressionUUID->"05dd63b7-1e57-4c37-ad25-\
12fe597f8dc6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225102093647*^9},ExpressionUUID->"4e8859e3-b43b-462f-8e97-\
5d97c63e1bcd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225104445181*^9},ExpressionUUID->"e7076975-68d5-496a-8ea7-\
01671ab78f0d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00014878334164065732`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.396366190949054`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225108157894*^9},ExpressionUUID->"49f0e353-e27b-44da-97b8-\
e937c7d5ca8b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225116916855*^9},ExpressionUUID->"0d8c0679-bfb7-4ff3-9af4-\
882fc8587f04"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482251199550123`*^9},ExpressionUUID->"a437c416-39ca-4807-8365-\
b32173463566"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000034443420111715376`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.969043611253652`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225121284295*^9},ExpressionUUID->"29aa961a-6f4e-4593-8ecc-\
842bde3a48a3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822512995026*^9},ExpressionUUID->"aca87824-b60c-47aa-85ea-a288ce3a220f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0005336033548273005`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.334368622793856`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225134825308*^9},ExpressionUUID->"ff01a002-8df2-47cb-9c1d-\
84b26c57d288"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482251443349237`*^9},ExpressionUUID->"958d1033-42c3-42e7-9d09-\
6591baafa029"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482251444510927`*^9},ExpressionUUID->"26437013-2888-4d3d-affb-\
99f96afa73d4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00012393741874010988`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.363570334926282`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225147297472*^9},ExpressionUUID->"65e41a22-be8b-42c7-8453-\
c54e05385730"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.951861961872503`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.420593057398716`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225154900041*^9},ExpressionUUID->"52343da3-e9a4-404f-84fc-\
de94feca6e09"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482251575070963`*^9},ExpressionUUID->"b661c576-334a-497e-a22b-\
a02665c8c835"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225157622491*^9},ExpressionUUID->"f9389e97-9de5-4af5-b91a-\
bca1a9a4bb74"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225160294533*^9},ExpressionUUID->"1a51e53f-9289-4af9-8cd9-\
4da36ab0c99d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482251637388363`*^9},ExpressionUUID->"66fe3d8b-b587-4bf2-91a4-\
6c59e1ba4c89"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00002868032530351644`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.844799676695529`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225165015853*^9},ExpressionUUID->"4739b535-e41a-4b56-990b-\
181cfbf8ea91"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225172960137*^9},ExpressionUUID->"dcb31553-ccbe-4b0a-a729-\
f4cbca03b741"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482251730760937`*^9},ExpressionUUID->"fa4acd99-4d01-4da6-be8a-\
a5797f771c6a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0004447093364264163`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.891790935163852`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225174339848*^9},ExpressionUUID->"7c06b200-cf2f-4b63-bc80-\
2870a6ce2052"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225174457882*^9},ExpressionUUID->"f1203bb3-3c24-4502-a9d7-\
18c4c5aef19b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00010323480722907144`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.306262755830596`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225186500565*^9},ExpressionUUID->"66671510-9e3c-4a16-9958-\
496fc0428d05"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225186626297*^9},ExpressionUUID->"68910f27-813c-4a42-b729-\
d2826d65ca66"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.8320851693609731`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.271620477232501`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225197188211*^9},ExpressionUUID->"b1082aea-de67-4c0c-96cb-\
28fe01aec135"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.619451476373023`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.293871171576371`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225198278906*^9},ExpressionUUID->"106e1765-bfae-4b87-8db3-\
d2036259d719"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482252039031563`*^9},ExpressionUUID->"77b9e447-f5f9-4bcc-a31c-\
60ab3225bd8a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482252070371847`*^9},ExpressionUUID->"9607e744-8586-4064-9f4e-\
0c5268c8d20c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225207144781*^9},ExpressionUUID->"848c909c-1442-4019-b4a9-\
cf1e9a854881"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482252075316*^9},ExpressionUUID->"b93c29fe-76de-4089-a009-36737f956201"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00002388054415892321`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.098419941559321`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225208562895*^9},ExpressionUUID->"db47ea2c-0b7c-4ce8-8f33-\
af71b7cccee8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225208681191*^9},ExpressionUUID->"91b85767-64be-489a-a96e-\
43b052b6db8e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225231801881*^9},ExpressionUUID->"48fff6b1-3568-4e3f-a394-\
2bbcde186dc0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.003934478177775237`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.534555969922286`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225233897002*^9},ExpressionUUID->"0f6e2ac5-00e6-4db8-ba8b-\
ded45b99b8d5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.214387912611535`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.725895859425203`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482252391984*^9},ExpressionUUID->"a869b75e-5fc1-4145-917a-117c2c0bbef8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.5247667307750424`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.9453583345717604`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225241470854*^9},ExpressionUUID->"d884ec2f-50f4-44c8-989b-\
02e566aae363"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"5.510131526412643`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.049298999857153`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482252418302307`*^9},ExpressionUUID->"ad508c49-13c2-452d-9edb-\
7814a0b6c927"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225241954054*^9},ExpressionUUID->"1a233a17-9bf7-458f-8a1c-\
8c504263392f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482252479055767`*^9},ExpressionUUID->"d8a7bf47-72ce-45e9-8988-\
00be8b2237a4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822525178087*^9},ExpressionUUID->"3794057c-f811-46d3-9189-d2f2fb7c9a5b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482252519044952`*^9},ExpressionUUID->"728f012d-3f70-4eec-ba43-\
310aba8623ee"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225271912952*^9},ExpressionUUID->"ed02bdcd-5b3f-42e8-867d-\
0ef681c22b23"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0032830440226663538`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.91110681281573`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225273926201*^9},ExpressionUUID->"4ebcaa54-a87b-4c90-93c0-\
1995405abaae"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482252825546217`*^9},ExpressionUUID->"67f2e332-8720-48ae-b8cf-\
be49009e0628"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.5068411000289436`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.195228498536245`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225282798917*^9},ExpressionUUID->"21fa87fe-b6ed-4999-86c6-\
8f62ee1e3fd4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.2689706724033964`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.1532908832950395`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482252848717413`*^9},ExpressionUUID->"020f3153-d2fe-480b-81c5-\
8920df19522a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482252849945107`*^9},ExpressionUUID->"84bbe8d8-799f-4c78-8147-\
22a6de2b4ec0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225291519692*^9},ExpressionUUID->"fb631339-e956-4ca9-9f10-\
7c18ad79ead0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822529159831*^9},ExpressionUUID->"64595c6f-d637-46fc-bea5-b8717581493e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225312396649*^9},ExpressionUUID->"8d5e86df-4787-45aa-b500-\
386f50a46263"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"9.682191017771485`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.689793088375689`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225320436158*^9},ExpressionUUID->"3c229720-f177-46a3-b765-\
fe4e2639a526"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.918168981436674`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.8681671394518105`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225328579419*^9},ExpressionUUID->"25237ea3-a9da-48cf-9156-\
eaf26ee74fc2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225328675453*^9},ExpressionUUID->"e6d059ea-18fe-4e60-b300-\
57792550c521"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482253289219847`*^9},ExpressionUUID->"60f3d2dd-4446-4aba-af2b-\
284d509f58a7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.222021793993334`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.4673736081813565`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225352637628*^9},ExpressionUUID->"6e1db8b9-ded6-48fd-aa80-\
20c7fe905981"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822536131619*^9},ExpressionUUID->"015af006-8870-415c-86f6-b935a2b97343"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"8.055559365047205`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.451393149886213`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225369834935*^9},ExpressionUUID->"d6d9de0c-8ecf-453e-9ed6-\
07bf310a8099"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482253801915417`*^9},ExpressionUUID->"f5c75108-f0c1-4c39-b1ad-\
11d4671e4d0e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225380293488*^9},ExpressionUUID->"f58563a4-ed94-4388-82eb-\
918d862607c0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.848451643311766`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.516590106707857`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225404303308*^9},ExpressionUUID->"ddf02470-74b2-409c-9b27-\
2e89dc0746fd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482254126413183`*^9},ExpressionUUID->"0e6a8e26-d274-43a4-9e30-\
737e09cee702"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225412744905*^9},ExpressionUUID->"98ea7a4f-0906-4001-bb65-\
4db82f14ff36"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.70109468695751`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.413337917242809`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225416118402*^9},ExpressionUUID->"91f54cf2-ab08-4126-81ce-\
60d2b550dbea"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748225416209762*^9},ExpressionUUID->"bf45d267-2da5-4906-a009-\
465d957d8833"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.5376879203862596`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.900474150002036`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482254432256823`*^9},ExpressionUUID->"e59c2a6e-44b5-464f-8beb-\
e2eb4a7c327c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482254433525963`*^9},ExpressionUUID->"d4fed43b-afb7-46fb-8f20-\
bf576a15a06d"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Lambda]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
     "M3YDataSet"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CoulombPotential", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "CoulombDataSet"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CentrifugalPotential", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}], "L", " ", 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]", "]"}], "[", "r", 
     "]"}], "+", 
    RowBox[{"CoulombPotential", "[", "r", "]"}], "+", 
    RowBox[{"CentrifugalPotential", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", 
    RowBox[{"\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<=", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"RMax", "[", 
           RowBox[{"\[Lambda]", ",", "L"}], "]"}], ",", "\[Lambda]", ",", 
          "L"}], "]"}], ",", 
        RowBox[{"r", ">", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.748059780469162*^9, 3.748059835137163*^9}, {
   3.748060818141473*^9, 3.7480608921357*^9}, 
   3.748061391426217*^9},ExpressionUUID->"dc17a696-348a-4fc6-94b6-\
f81330469e88"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombPhase", "[", 
     RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Arg", "[", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", 
       RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHPlus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHMinus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"+", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombF", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombG", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     "2"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"GammaAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"\[HBar]c", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"phi", "[", "R", "]"}], 
        RowBox[{"CoulombG", "[", 
         RowBox[{"L", ",", 
          FractionBox[
           RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
           RowBox[{"\[HBar]c", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]]}]], ",", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"2", "\[Mu]", " ", "Q\[Alpha]"}]], "\[HBar]c"], "R"}]}], 
         "]"}]], ")"}], "2"]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[HBar]", "=", 
        RowBox[{"6.582", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"GammaAlpha", "[", 
        RowBox[{"R", ",", "L", ",", "phi"}], "]"}]]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.748089207208042*^9, 
  3.7480892096972113`*^9}},ExpressionUUID->"ff07b214-1406-4832-b0c6-\
826a3421d3b4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombFactor", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], ")"}], "/", "2"}]}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "-", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "+", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", "1"}], ")"}], "!"}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CoulombFactor", "[", 
      RowBox[{"\[ScriptL]", ",", "\[Eta]"}], "]"}], " ", 
     RowBox[{"WhittakerM", "[", 
      RowBox[{
       RowBox[{"I", " ", "\[Eta]"}], ",", 
       RowBox[{"\[ScriptL]", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"2", " ", "I", " ", "\[Rho]"}]}], "]"}]}], "//", "Re"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"R", ",", "\[Lambda]", ",", "L"}], "]"}], "-", 
            "E\[Alpha]"}], ")"}]}]]}], ",", 
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "\[HBar]c", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"\[Mu]", " ", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"phi", "[", "R", "]"}], 
         RowBox[{"CoulombF", "[", 
          RowBox[{"L", ",", 
           FractionBox[
            RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
            RowBox[{"\[HBar]c", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"2", "E\[Alpha]"}], "\[Mu]"]]}]], ",", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]], "\[HBar]c"], "R"}]}],
           "]"}]}], ")"}], "2"]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[HBar]", "=", 
       RowBox[{"6.582", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{
       "R", ",", "E\[Alpha]", ",", "\[Lambda]", ",", "L", ",", "phi"}], 
       "]"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.748089220308125*^9, {3.748090394959993*^9, 3.748090418205027*^9}, {
   3.748090499829041*^9, 3.748090500275651*^9}, {3.748134261479184*^9, 
   3.748134301456243*^9}},ExpressionUUID->"78b34a32-e6ac-4b3c-bd9a-\
878aec9f52ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Section",
 CellChangeTimes->{{3.748060992882103*^9, 3.748061028085909*^9}, {
  3.748061111161581*^9, 
  3.74806111688805*^9}},ExpressionUUID->"4ad06912-3a35-4e8d-b0f4-\
06b58eb21b1f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.6438", ",", "0"}], 
              "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL0"}], "Input",
 CellChangeTimes->{
  3.748061429302589*^9, {3.748061474491418*^9, 3.748061515398943*^9}, {
   3.748061729060234*^9, 3.748061961962799*^9}, {3.74806206961091*^9, 
   3.748062095155609*^9}, {3.748062138335792*^9, 3.748062139310726*^9}, {
   3.748213739022378*^9, 3.748214009715263*^9}, 3.748216455173217*^9, {
   3.748218569694803*^9, 3.74821858644769*^9}, {3.7482197583202953`*^9, 
   3.748219895418807*^9}, {3.748221122341836*^9, 3.74822141102837*^9}, {
   3.748223742355628*^9, 3.7482239002960577`*^9}, {3.7482260759858093`*^9, 
   3.748226076137432*^9}, {3.7482261599730377`*^9, 3.7482261606263027`*^9}, {
   3.7482262253006268`*^9, 3.748226229364168*^9}, {3.74822662463934*^9, 
   3.748226625877943*^9}, {3.748226680657844*^9, 3.7482266838638573`*^9}, {
   3.748226837303344*^9, 3.7482268383814707`*^9}, {3.748226892689103*^9, 
   3.7482268931277533`*^9}, {3.748227071136854*^9, 3.748227106971717*^9}, {
   3.7482271391569347`*^9, 
   3.74822717040142*^9}},ExpressionUUID->"d86829f5-1eb1-4eba-a9dc-\
2189670c62e5"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,107,65,
   20394946193189070612,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 3.748223901882874*^9}, 
   3.7482260813953543`*^9, 3.748226161990871*^9, 3.748226230710039*^9, 
   3.7482266262181683`*^9, 3.748226685272319*^9, 3.7482268386907377`*^9, 
   3.748226894681073*^9, {3.748227073832412*^9, 3.7482271082709*^9}, {
   3.748227142348074*^9, 
   3.748227171930447*^9}},ExpressionUUID->"59c11db5-bf21-45e1-bad0-\
89404c9995d3"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,107,66,
   20394946193189070612,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 3.748223901882874*^9}, 
   3.7482260813953543`*^9, 3.748226161990871*^9, 3.748226230710039*^9, 
   3.7482266262181683`*^9, 3.748226685272319*^9, 3.7482268386907377`*^9, 
   3.748226894681073*^9, {3.748227073832412*^9, 3.7482271082709*^9}, {
   3.748227142348074*^9, 
   3.748227172946756*^9}},ExpressionUUID->"d117094c-8782-4923-a467-\
3cc4987b0ef1"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,107,67,20394946193189070612,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 3.748223901882874*^9}, 
   3.7482260813953543`*^9, 3.748226161990871*^9, 3.748226230710039*^9, 
   3.7482266262181683`*^9, 3.748226685272319*^9, 3.7482268386907377`*^9, 
   3.748226894681073*^9, {3.748227073832412*^9, 3.7482271082709*^9}, {
   3.748227142348074*^9, 
   3.748227173953721*^9}},ExpressionUUID->"d10582de-1d8e-4d0a-a995-\
dbc6363bd903"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,107,68,20394946193189070612,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 3.748223901882874*^9}, 
   3.7482260813953543`*^9, 3.748226161990871*^9, 3.748226230710039*^9, 
   3.7482266262181683`*^9, 3.748226685272319*^9, 3.7482268386907377`*^9, 
   3.748226894681073*^9, {3.748227073832412*^9, 3.7482271082709*^9}, {
   3.748227142348074*^9, 
   3.7482271749622307`*^9}},ExpressionUUID->"0719b4db-a176-4250-aba2-\
a3ebc93b7ee8"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8lt8bJntvIdl7R0kq5y6rrEKkvlIkM6KikiQkiZIRKTNlZGQl1Hvs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       "]]},
     Annotation[#, "Charting`Private`Tag$5491#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, {
   3.748218556795268*^9, 3.748218593821907*^9}, {3.7482197485436287`*^9, 
   3.748219777577198*^9}, {3.748219808764299*^9, 3.748219903898848*^9}, {
   3.748221131677416*^9, 3.7482214187082376`*^9}, {3.748223750706748*^9, 
   3.748223907561388*^9}, 3.7482260875771847`*^9, 3.7482261677110863`*^9, 
   3.74822623624131*^9, 3.748226632822377*^9, 3.748226690796739*^9, 
   3.748226845262149*^9, 3.748226900222221*^9, {3.748227079506399*^9, 
   3.748227114119018*^9}, {3.748227148381867*^9, 
   3.748227177579019*^9}},ExpressionUUID->"30656c96-bf17-411a-b96a-\
8e6d48f49083"],

Cell[BoxData["5.150322054552703`"], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, {
   3.748218556795268*^9, 3.748218593821907*^9}, {3.7482197485436287`*^9, 
   3.748219777577198*^9}, {3.748219808764299*^9, 3.748219903898848*^9}, {
   3.748221131677416*^9, 3.7482214187082376`*^9}, {3.748223750706748*^9, 
   3.748223907561388*^9}, 3.7482260875771847`*^9, 3.7482261677110863`*^9, 
   3.74822623624131*^9, 3.748226632822377*^9, 3.748226690796739*^9, 
   3.748226845262149*^9, 3.748226900222221*^9, {3.748227079506399*^9, 
   3.748227114119018*^9}, {3.748227148381867*^9, 
   3.7482271775877943`*^9}},ExpressionUUID->"91084256-24db-4711-b0ea-\
f97574cf9656"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
     RowBox[{"N", "\n", 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}]}]}], "//", 
    "Re"}], "//", "N"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74806371063288*^9, 3.748063747823361*^9}, {
   3.748063827480056*^9, 3.748063829135419*^9}, {3.748063889391376*^9, 
   3.7480638903028097`*^9}, 3.7480781544419537`*^9, {3.748078253535596*^9, 
   3.748078271846971*^9}, {3.748078609896141*^9, 3.748078610479699*^9}, {
   3.748089282517755*^9, 
   3.748089287449834*^9}},ExpressionUUID->"11107fcd-a157-422f-b58b-\
ebeec94fd5c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.6438", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.6438", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{
  3.7480891815787067`*^9, {3.74809042397297*^9, 3.748090444100127*^9}, 
   3.748143229440889*^9, {3.748214023912696*^9, 3.748214025416872*^9}, 
   3.74821645895056*^9, {3.748218603418374*^9, 3.7482186086431217`*^9}, {
   3.7482199097836323`*^9, 3.7482199112313023`*^9}, {3.7482214255621*^9, 
   3.74822142692962*^9}, {3.748223917208843*^9, 3.7482239192247267`*^9}, {
   3.748227407764735*^9, 
   3.748227409060955*^9}},ExpressionUUID->"612f7f80-ed82-4d78-8d66-\
2855c6acad6e"],

Cell[BoxData["21.23284975761839`"], "Output",
 CellChangeTimes->{
  3.748089140974942*^9, {3.7480891863854437`*^9, 3.7480891884462547`*^9}, 
   3.748090444617118*^9, 3.748143230142728*^9, 3.748214026017118*^9, 
   3.748218609187408*^9, 3.748219911770163*^9, 3.748221431405065*^9, 
   3.748223925229413*^9, 
   3.748227409663191*^9},ExpressionUUID->"0d580143-4499-4d09-83e9-\
0ed21c80f647"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.6438", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.6438", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.7481429921027946`*^9, 3.748143038632484*^9}, {
   3.748143087789072*^9, 3.7481430900444317`*^9}, {3.7482140330486517`*^9, 
   3.7482140348167067`*^9}, 3.748216460471566*^9, {3.748218611472651*^9, 
   3.748218614449852*^9}, {3.748219914047502*^9, 3.748219915583461*^9}, {
   3.748221428529669*^9, 3.748221429953785*^9}, {3.748223921112908*^9, 
   3.748223923041009*^9}, {3.7482274115012007`*^9, 
   3.748227412868928*^9}},ExpressionUUID->"35196c1f-8450-4e5a-aacb-\
d35ad6d3e723"],

Cell[BoxData["2.148696380620599`*^-14"], "Output",
 CellChangeTimes->{{3.748142999962434*^9, 3.748143039125675*^9}, 
   3.74814309100916*^9, 3.748214035541637*^9, 3.7482186152543163`*^9, 
   3.748219916121511*^9, 3.748221432690495*^9, 3.7482239270130987`*^9, 
   3.748227413341937*^9},ExpressionUUID->"fa27c0ff-2a45-4d95-a182-\
e8129d3d1494"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Q\[Alpha] = 5.20", "Subchapter",
 CellChangeTimes->{{3.748216349099474*^9, 3.748216363777998*^9}, 
   3.7482186632446213`*^9, {3.7482199629646463`*^9, 3.748219965283351*^9}, {
   3.748221457364221*^9, 3.748221457738885*^9}, {3.748223980488227*^9, 
   3.748223980678911*^9}, {3.748227455567443*^9, 
   3.748227456414283*^9}},ExpressionUUID->"5e64a63b-0242-4c88-a9de-\
1cd0a09934be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.748218685931821*^9, 
  3.74821868738859*^9}},ExpressionUUID->"33dd30bc-2091-4c9b-b01c-\
e8d659b5e831"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.7480610795121613`*^9, 
  3.7480611004922457`*^9}},ExpressionUUID->"559d2a98-24a6-4b0c-a3e0-\
71b8c2b55f30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"7df0a8b6-54b5-4d6b-b4e3-45e542a0b8e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"9d7fd4d5-4687-4bbc-9718-1b5b1170ea2e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "50"}], ";", 
  RowBox[{"Ac", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSn100", "=", 
   RowBox[{"Ac", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MSn100"}], 
    RowBox[{"MHe4", "+", "MSn100"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7480601615642347`*^9, 3.7480601649549007`*^9}, {
  3.7480602127409353`*^9, 
  3.748060242217947*^9}},ExpressionUUID->"563dc10a-e6cb-4644-98d4-\
4a8d78346c2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.20"}], ";"}]], "Input",
 CellChangeTimes->{{3.748060122712727*^9, 3.748060127454797*^9}, {
   3.748212542563569*^9, 3.748212542950344*^9}, {3.74821641619635*^9, 
   3.748216416802349*^9}, 3.748218671924974*^9, {3.7482199695009947`*^9, 
   3.7482199715237017`*^9}, {3.748221462955173*^9, 3.748221463162771*^9}, {
   3.748223987488694*^9, 3.748223987735202*^9}, {3.7482274605106916`*^9, 
   3.7482274615506372`*^9}},ExpressionUUID->"b3572110-fafa-43fe-811b-\
f9c7496be915"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1.07", " ", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.54"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";", 
  RowBox[{"\[Mu]2", "=", "2.5"}], ";", 
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"Q\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.748049024665147*^9, 3.7480491093160353`*^9}, {
  3.748049216406859*^9, 3.748049233134603*^9}, {3.74806010563268*^9, 
  3.748060107343192*^9}},ExpressionUUID->"5884d64d-230a-4f80-a6c8-\
dd2dedcb16c7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"Ac", "/", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r1", "2"], 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "0", ",", "1000"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", "0.422875"}], ";"}]}], "Input",
 CellChangeTimes->{{3.748049143930035*^9, 3.748049174111806*^9}, {
  3.748049333578128*^9, 
  3.748049404768944*^9}},ExpressionUUID->"ff78f428-2e76-45c9-98f2-\
82889b9052da"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"fe13ca70-d82a-4fb0-8c25-f0f8d81b286a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3YDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoulombDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              FractionBox["Zc", "Ac"], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              FractionBox["Z\[Alpha]", "A\[Alpha]"], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              FractionBox[
               RowBox[{"4", "\[Pi]", " ", "e2"}], 
               SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7480494828380203`*^9, 3.748049485212708*^9}, 
   3.748060415023381*^9, {3.748060805084441*^9, 
   3.7480608060372458`*^9}},ExpressionUUID->"b1832459-a755-4bbd-9235-\
1e032494eb72"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482275258589277`*^9},ExpressionUUID->"7881bd1e-e1ca-480a-99f3-\
7f697a65d368"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.002739041244569052`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.900602104953662`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482275955579*^9},ExpressionUUID->"1401b7e6-9592-48b6-b569-98dfc2175594"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.002284890225898164`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.215789793397605`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482276359032373`*^9},ExpressionUUID->"1c008006-014c-46b1-a9cc-\
8be79008c16c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227637779055*^9},ExpressionUUID->"a720d86b-c258-4fe2-a16c-\
31d6debfd40c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482276520023813`*^9},ExpressionUUID->"cd62d04e-c327-4343-9aee-\
9810a3163114"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227661043466*^9},ExpressionUUID->"ef716fe2-1843-4cd6-9144-\
7d9014b61867"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0006402066588168`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.820507433234409`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227669569902*^9},ExpressionUUID->"56852634-b44c-4182-88ae-\
3ac6f0f60c4c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0019057936518330164`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.29924137232391`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227677527067*^9},ExpressionUUID->"58593066-57c2-4fd4-802f-\
c197b93a7ffd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227677584814*^9},ExpressionUUID->"a32e5395-928b-45c9-84d0-\
8d824715cde7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227678871717*^9},ExpressionUUID->"3c100e7c-27fc-4d5b-9486-\
2e0881699eb0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00014878179358418508`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.923917298085466`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482276833367157`*^9},ExpressionUUID->"5a4fa9aa-dec3-47e4-b0d5-\
d234c485cd2e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227691883607*^9},ExpressionUUID->"045b20c5-3efc-4f28-9e23-\
4d81a497802a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227694816154*^9},ExpressionUUID->"ee8137a3-c3b6-4987-a957-\
faf0f7ed2b97"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00003444308193510724`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.966481029832313`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482276958183947`*^9},ExpressionUUID->"cd2ca33c-76a0-4c1d-ba25-\
88d52ab48102"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822770442155*^9},ExpressionUUID->"7ee67dfd-f504-4cdf-a6c9-0e6dfe03f2b3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0005335979716576762`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.35498251799016`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822770890991*^9},ExpressionUUID->"5c54f8bc-3c4e-499f-a9ce-32421da23d2b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227718192462*^9},ExpressionUUID->"33079286-56b9-4f05-ab0b-\
d6d5f6bd6933"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227718258312*^9},ExpressionUUID->"fc4f49e1-c8cb-4e14-b4c9-\
fa6ae14e3fed"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00012393618803168208`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.3791185576144855`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482277217771397`*^9},ExpressionUUID->"e50236ec-f4dd-4dc4-b557-\
c9fa19d4c451"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.951784738093048`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.42134557621013`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227729115337*^9},ExpressionUUID->"f3374d5e-6e3b-4a46-86f8-\
b71eee0f805b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227731860159*^9},ExpressionUUID->"e81243d3-f452-47e0-96e6-\
a75ece228bcf"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227731921609*^9},ExpressionUUID->"a86f8e56-cc05-410c-bb22-\
86faaf5be62f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822773453617*^9},ExpressionUUID->"d675b6f6-5ee2-4404-8b7f-c0e0370fae17"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227737734687*^9},ExpressionUUID->"3d818062-ee4b-46af-861e-\
2c96f27a7060"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000028680045464472143`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.845282209526933`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227738768478*^9},ExpressionUUID->"9c2cff76-eefe-49a3-a801-\
5497e9b0ef87"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227747006791*^9},ExpressionUUID->"a3bdac9e-8a7b-43ed-96e2-\
0780d78dabac"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227747081108*^9},ExpressionUUID->"e42e192f-4ef8-4822-a794-\
6222add15957"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00044470486018157726`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.8876927768746135`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227748245981*^9},ExpressionUUID->"4d0e8d27-5a05-4b8b-af5c-\
f89be2fb06ec"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482277483199873`*^9},ExpressionUUID->"9e77a8cb-527a-48d4-8c12-\
b1c22816b3e0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00010323378384235679`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.31207531263358`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822776125207*^9},ExpressionUUID->"42ff3581-038a-45e7-8b30-6be4ac5a078e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227761317601*^9},ExpressionUUID->"c1a801e7-df74-4b06-9248-\
fac311d5be38"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.8320675363231649`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.257480274063096`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227771574555*^9},ExpressionUUID->"85843b72-9b24-4635-9217-\
171b56302dd9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.619387379999632`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.1573804442245796`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482277723940973`*^9},ExpressionUUID->"bc6cb748-fc5b-41e6-bbe5-\
541083d91004"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482277787192783`*^9},ExpressionUUID->"9744ce56-6223-487a-bba1-\
b96b60db8b39"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227781118998*^9},ExpressionUUID->"2cb6023b-8646-4c97-ba23-\
d3d4b71b0d71"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227781186716*^9},ExpressionUUID->"f95c20f6-2434-4ecf-886f-\
940cf5b026eb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227781982226*^9},ExpressionUUID->"91680fce-2a67-4710-a8e2-\
29f024a89289"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000023880310392063175`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.097867916710012`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227782883315*^9},ExpressionUUID->"fbbb20b2-aaf0-4c98-a37a-\
b5519a4a1375"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227782953711*^9},ExpressionUUID->"b555453f-1a7a-4680-9482-\
34396df2645a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227808591138*^9},ExpressionUUID->"c253a101-8137-4f8d-aedd-\
ca8c9e1606ef"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.003934437284449409`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.534309595486345`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227810269158*^9},ExpressionUUID->"bdbbdae7-cda5-47f5-b459-\
a9aba03f98f7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.214347557652772`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.728940634753364`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227814801743*^9},ExpressionUUID->"d3ffe5fc-e68a-48f2-8971-\
d5d57381141a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"5.510077948240981`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.110159071766601`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227816712235*^9},ExpressionUUID->"2e85b266-a93c-4329-a2b7-\
5063117114a7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.524752020025063`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.927206394537806`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227816791177*^9},ExpressionUUID->"630da110-6801-455d-9985-\
b3d5052c36f8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227816859849*^9},ExpressionUUID->"b92bf351-a46a-4465-9a95-\
9ac7cc485054"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482278237574244`*^9},ExpressionUUID->"8371befd-e3df-4cfc-a6fb-\
cecdc8f548d6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227827395602*^9},ExpressionUUID->"318a71bd-202e-4728-86ed-\
60a8a5adb654"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227827461719*^9},ExpressionUUID->"6089fcaa-3144-4055-aab5-\
e318a1d443c2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74822784993865*^9},ExpressionUUID->"2d10121a-fb3a-4fac-8c76-141835d36b52"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.003283010010916184`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.907731578491459`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227851464703*^9},ExpressionUUID->"613e21e9-aca5-49a3-bffc-\
6b0864b357c7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.5068070748189937`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.160117688819466`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482278595362167`*^9},ExpressionUUID->"e5bfcbb1-b680-44d8-84d6-\
39d5b2814ecb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227860179784*^9},ExpressionUUID->"62920a1c-c07a-42b8-b222-\
837e6f8cc81e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.2689584201661629`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.120989105959959`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227861134808*^9},ExpressionUUID->"5d6e2331-c97d-4733-b236-\
570d49565ec8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227861201501*^9},ExpressionUUID->"667277e1-88cf-47f1-9e12-\
5ffd434fa760"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227868200843*^9},ExpressionUUID->"7969ad91-7d16-4e5a-8869-\
9d741f381ac9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482278682687473`*^9},ExpressionUUID->"7f218502-f8af-4010-80ca-\
de843f884926"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482278900407133`*^9},ExpressionUUID->"62446437-11af-43de-9aa6-\
5033f32e7448"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"9.682066284474877`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.708360441467045`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482278977129917`*^9},ExpressionUUID->"d96ac758-8b35-48e9-b092-\
fd492ffc2319"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.918117873521031`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.8318853086138606`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227904538625*^9},ExpressionUUID->"13e864eb-d4fd-4bf8-9d06-\
b6c2b0c222cd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227904608882*^9},ExpressionUUID->"43c14ade-2964-415f-8836-\
d8e6533957da"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227905547859*^9},ExpressionUUID->"fe4a37e2-4347-46e6-a515-\
0c5bdb839ee0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.2220003684236822`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.463521191568625`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227927668301*^9},ExpressionUUID->"2487fc7b-d6da-4881-936f-\
f61649885588"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227934990402*^9},ExpressionUUID->"beb0b2a3-0b8c-4eba-aaf6-\
5348e4196442"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"8.055480664566895`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.43532488570995`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227940983189*^9},ExpressionUUID->"1312f9ae-12ab-42e9-9400-\
103f6aaa32cd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482279498781557`*^9},ExpressionUUID->"dceb608f-8084-42c5-ad4f-\
b32c98e760bd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227949955271*^9},ExpressionUUID->"de77a55f-b449-4505-b370-\
61d2c0ecfec3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.848428069642504`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.444439194119409`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227971840024*^9},ExpressionUUID->"580a3b3e-e427-4f63-ab55-\
7768267512f4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227979620509*^9},ExpressionUUID->"1955b023-88d4-456b-be31-\
fda8816a586e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482279796975613`*^9},ExpressionUUID->"10471bf9-c418-4789-8d6f-\
00cfffd607cd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.701967440964161`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.4607779023306064`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227981379052*^9},ExpressionUUID->"8cee0aef-9a2c-436b-855c-\
649e5f02ce5c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748227981453271*^9},ExpressionUUID->"e4fbbd04-3706-4af3-b348-\
d44bf8a4f286"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.5376759298366474`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.905505922055912`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748228005975007*^9},ExpressionUUID->"5ad7e9c1-cb13-4ca6-a304-\
6426c6b614a2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748228006059909*^9},ExpressionUUID->"f60fdc2d-7a6a-4214-b71c-\
4ee1382020d1"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Lambda]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
     "M3YDataSet"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CoulombPotential", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "CoulombDataSet"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CentrifugalPotential", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}], "L", " ", 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]", "]"}], "[", "r", 
     "]"}], "+", 
    RowBox[{"CoulombPotential", "[", "r", "]"}], "+", 
    RowBox[{"CentrifugalPotential", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", 
    RowBox[{"\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<=", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"RMax", "[", 
           RowBox[{"\[Lambda]", ",", "L"}], "]"}], ",", "\[Lambda]", ",", 
          "L"}], "]"}], ",", 
        RowBox[{"r", ">", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.748059780469162*^9, 3.748059835137163*^9}, {
   3.748060818141473*^9, 3.7480608921357*^9}, 
   3.748061391426217*^9},ExpressionUUID->"6a5c13b1-e980-47ce-a402-\
635ff5e81ab8"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombPhase", "[", 
     RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Arg", "[", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", 
       RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHPlus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHMinus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"+", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombF", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombG", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     "2"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"GammaAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"\[HBar]c", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"phi", "[", "R", "]"}], 
        RowBox[{"CoulombG", "[", 
         RowBox[{"L", ",", 
          FractionBox[
           RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
           RowBox[{"\[HBar]c", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]]}]], ",", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"2", "\[Mu]", " ", "Q\[Alpha]"}]], "\[HBar]c"], "R"}]}], 
         "]"}]], ")"}], "2"]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[HBar]", "=", 
        RowBox[{"6.582", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"GammaAlpha", "[", 
        RowBox[{"R", ",", "L", ",", "phi"}], "]"}]]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.748089207208042*^9, 
  3.7480892096972113`*^9}},ExpressionUUID->"fe39ed54-6a84-4e5f-99f4-\
e16e7491b815"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombFactor", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], ")"}], "/", "2"}]}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "-", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "+", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", "1"}], ")"}], "!"}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CoulombFactor", "[", 
      RowBox[{"\[ScriptL]", ",", "\[Eta]"}], "]"}], " ", 
     RowBox[{"WhittakerM", "[", 
      RowBox[{
       RowBox[{"I", " ", "\[Eta]"}], ",", 
       RowBox[{"\[ScriptL]", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"2", " ", "I", " ", "\[Rho]"}]}], "]"}]}], "//", "Re"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"R", ",", "\[Lambda]", ",", "L"}], "]"}], "-", 
            "E\[Alpha]"}], ")"}]}]]}], ",", 
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "\[HBar]c", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"\[Mu]", " ", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"phi", "[", "R", "]"}], 
         RowBox[{"CoulombF", "[", 
          RowBox[{"L", ",", 
           FractionBox[
            RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
            RowBox[{"\[HBar]c", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"2", "E\[Alpha]"}], "\[Mu]"]]}]], ",", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]], "\[HBar]c"], "R"}]}],
           "]"}]}], ")"}], "2"]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[HBar]", "=", 
       RowBox[{"6.582", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{
       "R", ",", "E\[Alpha]", ",", "\[Lambda]", ",", "L", ",", "phi"}], 
       "]"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.748089220308125*^9, {3.748090394959993*^9, 3.748090418205027*^9}, {
   3.748090499829041*^9, 3.748090500275651*^9}, {3.748134261479184*^9, 
   3.748134301456243*^9}},ExpressionUUID->"79fe6b0d-a724-4d1a-af5f-\
07aa3bcbfb88"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Section",
 CellChangeTimes->{{3.748060992882103*^9, 3.748061028085909*^9}, {
  3.748061111161581*^9, 
  3.74806111688805*^9}},ExpressionUUID->"e8d7c851-328e-4815-a8b3-\
cdaaa923b6ea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.643429", ",", 
               "0"}], "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL0"}], "Input",
 CellChangeTimes->{
  3.748061429302589*^9, {3.748061474491418*^9, 3.748061515398943*^9}, {
   3.748061729060234*^9, 3.748061961962799*^9}, {3.74806206961091*^9, 
   3.748062095155609*^9}, {3.748062138335792*^9, 3.748062139310726*^9}, {
   3.748213739022378*^9, 3.748214009715263*^9}, 3.748216455173217*^9, {
   3.748218569694803*^9, 3.74821858644769*^9}, {3.7482197583202953`*^9, 
   3.748219895418807*^9}, {3.748221122341836*^9, 3.74822141102837*^9}, {
   3.748223742355628*^9, 3.7482239002960577`*^9}, {3.7482260759858093`*^9, 
   3.748226076137432*^9}, {3.7482261599730377`*^9, 3.7482261606263027`*^9}, {
   3.7482262253006268`*^9, 3.748226229364168*^9}, {3.74822662463934*^9, 
   3.748226625877943*^9}, {3.748226680657844*^9, 3.7482266838638573`*^9}, {
   3.748226837303344*^9, 3.7482268383814707`*^9}, {3.748226892689103*^9, 
   3.7482268931277533`*^9}, {3.748227071136854*^9, 3.748227106971717*^9}, {
   3.7482271391569347`*^9, 3.74822717040142*^9}, {3.748229038516172*^9, 
   3.748229055084681*^9}, {3.7482294701694937`*^9, 
   3.7482296572279587`*^9}},ExpressionUUID->"9f12472e-09fe-4041-84ce-\
cd6191ecc595"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,131,77,
   20394963140806240754,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 3.748223901882874*^9}, 
   3.7482260813953543`*^9, 3.748226161990871*^9, 3.748226230710039*^9, 
   3.7482266262181683`*^9, 3.748226685272319*^9, 3.7482268386907377`*^9, 
   3.748226894681073*^9, {3.748227073832412*^9, 3.7482271082709*^9}, {
   3.748227142348074*^9, 3.748227171930447*^9}, {3.748229040294407*^9, 
   3.748229056373261*^9}, {3.748229472234334*^9, 
   3.748229658741707*^9}},ExpressionUUID->"adab6be6-58e4-4fd0-b907-\
bf32f05d7312"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,131,78,
   20394963140806240754,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 3.748223901882874*^9}, 
   3.7482260813953543`*^9, 3.748226161990871*^9, 3.748226230710039*^9, 
   3.7482266262181683`*^9, 3.748226685272319*^9, 3.7482268386907377`*^9, 
   3.748226894681073*^9, {3.748227073832412*^9, 3.7482271082709*^9}, {
   3.748227142348074*^9, 3.748227171930447*^9}, {3.748229040294407*^9, 
   3.748229056373261*^9}, {3.748229472234334*^9, 
   3.748229659761607*^9}},ExpressionUUID->"ff361c5d-7ed0-45a1-922b-\
083ddd5a28ed"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,131,79,20394963140806240754,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 3.748223901882874*^9}, 
   3.7482260813953543`*^9, 3.748226161990871*^9, 3.748226230710039*^9, 
   3.7482266262181683`*^9, 3.748226685272319*^9, 3.7482268386907377`*^9, 
   3.748226894681073*^9, {3.748227073832412*^9, 3.7482271082709*^9}, {
   3.748227142348074*^9, 3.748227171930447*^9}, {3.748229040294407*^9, 
   3.748229056373261*^9}, {3.748229472234334*^9, 
   3.748229660780698*^9}},ExpressionUUID->"da800ed4-69ab-4f7f-ab55-\
3c79dd424c8b"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,131,80,20394963140806240754,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 3.748223901882874*^9}, 
   3.7482260813953543`*^9, 3.748226161990871*^9, 3.748226230710039*^9, 
   3.7482266262181683`*^9, 3.748226685272319*^9, 3.7482268386907377`*^9, 
   3.748226894681073*^9, {3.748227073832412*^9, 3.7482271082709*^9}, {
   3.748227142348074*^9, 3.748227171930447*^9}, {3.748229040294407*^9, 
   3.748229056373261*^9}, {3.748229472234334*^9, 
   3.748229661774558*^9}},ExpressionUUID->"afa16d7e-f87b-4fee-854a-\
fc6e1cc2c854"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUl3c8198Xx+29N9l7rySluofQQEpGJAkhIpQooiKkCCHJqlQ2SZl9rhnZ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       "]]},
     Annotation[#, "Charting`Private`Tag$6552#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, {
   3.748218556795268*^9, 3.748218593821907*^9}, {3.7482197485436287`*^9, 
   3.748219777577198*^9}, {3.748219808764299*^9, 3.748219903898848*^9}, {
   3.748221131677416*^9, 3.7482214187082376`*^9}, {3.748223750706748*^9, 
   3.748223907561388*^9}, 3.7482260875771847`*^9, 3.7482261677110863`*^9, 
   3.74822623624131*^9, 3.748226632822377*^9, 3.748226690796739*^9, 
   3.748226845262149*^9, 3.748226900222221*^9, {3.748227079506399*^9, 
   3.748227114119018*^9}, {3.748227148381867*^9, 3.748227177579019*^9}, {
   3.748229046223689*^9, 3.7482290621953773`*^9}, {3.748229478109995*^9, 
   3.7482296643597927`*^9}},ExpressionUUID->"f533fe58-5c1f-43d3-9923-\
6bae3563dea2"],

Cell[BoxData["5.200105165295497`"], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, {
   3.748218556795268*^9, 3.748218593821907*^9}, {3.7482197485436287`*^9, 
   3.748219777577198*^9}, {3.748219808764299*^9, 3.748219903898848*^9}, {
   3.748221131677416*^9, 3.7482214187082376`*^9}, {3.748223750706748*^9, 
   3.748223907561388*^9}, 3.7482260875771847`*^9, 3.7482261677110863`*^9, 
   3.74822623624131*^9, 3.748226632822377*^9, 3.748226690796739*^9, 
   3.748226845262149*^9, 3.748226900222221*^9, {3.748227079506399*^9, 
   3.748227114119018*^9}, {3.748227148381867*^9, 3.748227177579019*^9}, {
   3.748229046223689*^9, 3.7482290621953773`*^9}, {3.748229478109995*^9, 
   3.748229664368745*^9}},ExpressionUUID->"ca5565a6-1629-44af-b32d-\
7a42c77b51fe"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
     RowBox[{"N", "\n", 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}]}]}], "//", 
    "Re"}], "//", "N"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74806371063288*^9, 3.748063747823361*^9}, {
   3.748063827480056*^9, 3.748063829135419*^9}, {3.748063889391376*^9, 
   3.7480638903028097`*^9}, 3.7480781544419537`*^9, {3.748078253535596*^9, 
   3.748078271846971*^9}, {3.748078609896141*^9, 3.748078610479699*^9}, {
   3.748089282517755*^9, 
   3.748089287449834*^9}},ExpressionUUID->"a308ae19-294d-4c6e-922b-\
936616520166"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.643429", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", 
     "0.643429", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//",
   "N"}]], "Input",
 CellChangeTimes->{
  3.7480891815787067`*^9, {3.74809042397297*^9, 3.748090444100127*^9}, 
   3.748143229440889*^9, {3.748214023912696*^9, 3.748214025416872*^9}, 
   3.74821645895056*^9, {3.748218603418374*^9, 3.7482186086431217`*^9}, {
   3.7482199097836323`*^9, 3.7482199112313023`*^9}, {3.7482214255621*^9, 
   3.74822142692962*^9}, {3.748223917208843*^9, 3.7482239192247267`*^9}, {
   3.748227407764735*^9, 3.748227409060955*^9}, {3.748229671939822*^9, 
   3.7482296734677763`*^9}},ExpressionUUID->"351a9158-6e42-4621-9c2e-\
51e19d64d942"],

Cell[BoxData["14.34147653154019`"], "Output",
 CellChangeTimes->{
  3.748089140974942*^9, {3.7480891863854437`*^9, 3.7480891884462547`*^9}, 
   3.748090444617118*^9, 3.748143230142728*^9, 3.748214026017118*^9, 
   3.748218609187408*^9, 3.748219911770163*^9, 3.748221431405065*^9, 
   3.748223925229413*^9, 3.748227409663191*^9, 
   3.748229674029272*^9},ExpressionUUID->"53cd96d6-d038-413e-bfbb-\
fb7c1bc8816f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.643429", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", 
     "0.643429", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//",
   "N"}]], "Input",
 CellChangeTimes->{{3.7481429921027946`*^9, 3.748143038632484*^9}, {
   3.748143087789072*^9, 3.7481430900444317`*^9}, {3.7482140330486517`*^9, 
   3.7482140348167067`*^9}, 3.748216460471566*^9, {3.748218611472651*^9, 
   3.748218614449852*^9}, {3.748219914047502*^9, 3.748219915583461*^9}, {
   3.748221428529669*^9, 3.748221429953785*^9}, {3.748223921112908*^9, 
   3.748223923041009*^9}, {3.7482274115012007`*^9, 3.748227412868928*^9}, {
   3.748229675588007*^9, 
   3.748229677059593*^9}},ExpressionUUID->"9bf3cac0-6ce9-41a0-b66c-\
96b721f42129"],

Cell[BoxData["3.18118900268883`*^-14"], "Output",
 CellChangeTimes->{{3.748142999962434*^9, 3.748143039125675*^9}, 
   3.74814309100916*^9, 3.748214035541637*^9, 3.7482186152543163`*^9, 
   3.748219916121511*^9, 3.748221432690495*^9, 3.7482239270130987`*^9, 
   3.748227413341937*^9, 
   3.748229677533832*^9},ExpressionUUID->"d5b28f67-4ff5-41ba-a7b1-\
c64b8342b5f7"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Q\[Alpha] = 5.25", "Subchapter",
 CellChangeTimes->{{3.748216349099474*^9, 3.748216363777998*^9}, 
   3.7482186632446213`*^9, {3.7482199629646463`*^9, 3.748219965283351*^9}, {
   3.748221457364221*^9, 3.748221457738885*^9}, {3.748223980488227*^9, 
   3.748223980678911*^9}, {3.748227455567443*^9, 3.748227456414283*^9}, {
   3.748229702798245*^9, 
   3.748229703140926*^9}},ExpressionUUID->"c6b1e6d0-a951-4734-ae65-\
9ce3ffc685b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.748218685931821*^9, 
  3.74821868738859*^9}},ExpressionUUID->"f3a4e464-dba7-4594-a7c4-\
67adea1b287e"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.7480610795121613`*^9, 
  3.7480611004922457`*^9}},ExpressionUUID->"5aec554b-3037-4547-8947-\
6618e2f37920"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"2aebb1f3-49dd-4194-8a38-9a000d8530a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"6ad93566-ed61-40a9-b670-af61ade0fc7c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "50"}], ";", 
  RowBox[{"Ac", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSn100", "=", 
   RowBox[{"Ac", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MSn100"}], 
    RowBox[{"MHe4", "+", "MSn100"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7480601615642347`*^9, 3.7480601649549007`*^9}, {
  3.7480602127409353`*^9, 
  3.748060242217947*^9}},ExpressionUUID->"b7ea8596-4789-4206-bdda-\
9752fb3819d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.25"}], ";"}]], "Input",
 CellChangeTimes->{{3.748060122712727*^9, 3.748060127454797*^9}, {
   3.748212542563569*^9, 3.748212542950344*^9}, {3.74821641619635*^9, 
   3.748216416802349*^9}, 3.748218671924974*^9, {3.7482199695009947`*^9, 
   3.7482199715237017`*^9}, {3.748221462955173*^9, 3.748221463162771*^9}, {
   3.748223987488694*^9, 3.748223987735202*^9}, {3.7482274605106916`*^9, 
   3.7482274615506372`*^9}, {3.748231326471301*^9, 
   3.748231326943008*^9}},ExpressionUUID->"d4e7603e-71f8-4b9e-93e7-\
298bbe2917f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1.07", " ", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.54"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";", 
  RowBox[{"\[Mu]2", "=", "2.5"}], ";", 
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"Q\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.748049024665147*^9, 3.7480491093160353`*^9}, {
  3.748049216406859*^9, 3.748049233134603*^9}, {3.74806010563268*^9, 
  3.748060107343192*^9}},ExpressionUUID->"91371c00-181c-4db1-a5e1-\
77bbe45b108e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"Ac", "/", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r1", "2"], 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "0", ",", "1000"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", "0.422875"}], ";"}]}], "Input",
 CellChangeTimes->{{3.748049143930035*^9, 3.748049174111806*^9}, {
  3.748049333578128*^9, 
  3.748049404768944*^9}},ExpressionUUID->"daec4497-8f05-4bd5-b6ec-\
01bb7316c278"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"0dfdabe2-eefa-486d-b0c9-a345da3e17db"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3YDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoulombDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              FractionBox["Zc", "Ac"], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              FractionBox["Z\[Alpha]", "A\[Alpha]"], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              FractionBox[
               RowBox[{"4", "\[Pi]", " ", "e2"}], 
               SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7480494828380203`*^9, 3.748049485212708*^9}, 
   3.748060415023381*^9, {3.748060805084441*^9, 
   3.7480608060372458`*^9}},ExpressionUUID->"14d1ac94-9330-42aa-9154-\
9d7947cb873d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231387805705*^9},ExpressionUUID->"7f87347b-2cb8-4b06-b314-\
8cb77972e0b9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.002739012956784924`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.530137278077487`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231455524444*^9},ExpressionUUID->"b8336c68-2d95-47bd-b3f6-\
3e58e5739332"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.002284866699221025`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.33856256382779`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231494657737*^9},ExpressionUUID->"93bb3ca4-bba1-43c6-9453-\
e53d089daf9e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231496823051*^9},ExpressionUUID->"2c5add53-830f-41ab-9739-\
7384952fd1ac"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231509913054*^9},ExpressionUUID->"ed714c4b-33ff-4686-b297-\
f66386074414"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74823151835963*^9},ExpressionUUID->"85e395d9-b7ff-40e3-9740-8dd1279318a8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0006402001856309469`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.009430228587743`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231527213955*^9},ExpressionUUID->"267783a9-1c9c-4b97-b525-\
92451cd2b47f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0019057740864183753`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.689410709296364`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231533957409*^9},ExpressionUUID->"6718a79d-bfa2-4541-8955-\
f8160dc79139"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231534023405*^9},ExpressionUUID->"dbe5ffef-5c7b-4a58-b408-\
397f5574dcc2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482315365071373`*^9},ExpressionUUID->"82c110f7-4d7e-4279-993d-\
d0c02beca03e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00014878030142507007`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.9118182705594346`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482315400089197`*^9},ExpressionUUID->"20be1ab6-e881-4494-abd4-\
b457deb98f80"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231548588071*^9},ExpressionUUID->"3a1e704d-08ed-40a1-a96d-\
d536e5bcb93b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231551650049*^9},ExpressionUUID->"ddf54f24-7196-490b-8191-\
b9dd1b9527bf"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00003444274370966241`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.958283315922359`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231552300413*^9},ExpressionUUID->"af95cf2b-8303-436a-9670-\
913aec2cec62"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482315608686533`*^9},ExpressionUUID->"3559f4c5-2c98-4052-8baa-\
ec42f746ba0a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0005335925887061728`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.351527473496567`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482315663586483`*^9},ExpressionUUID->"13ce056e-2861-4dbd-9ede-\
6aa8298c2fcf"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231575679386*^9},ExpressionUUID->"ca987db8-d76b-45ae-a653-\
c316879509dd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482315757497263`*^9},ExpressionUUID->"d92639b9-02cb-4467-ba42-\
37646a2f3013"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00012393495724637407`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.354598987411698`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482315782968407`*^9},ExpressionUUID->"f3fe7c30-8a2b-464e-a498-\
8225a9f2b8b3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.951707511683753`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.451277834272835`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231585763637*^9},ExpressionUUID->"0ac5391c-3e0c-4e93-b87a-\
a0e288962333"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482315884127293`*^9},ExpressionUUID->"358647c7-718b-412a-90f8-\
3d0b0f2aac17"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482315884670897`*^9},ExpressionUUID->"c2ff461f-69c2-411d-8002-\
4564b251c3e6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231591890459*^9},ExpressionUUID->"22b6d316-e1f1-41d4-90da-\
e30c0bfc8577"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231594352932*^9},ExpressionUUID->"4e17770f-3585-451a-b458-\
b96dc12b7c71"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000028679764234364493`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.816242580825843`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482315954407797`*^9},ExpressionUUID->"7a7ad047-cf30-4c61-aedc-\
f25b3dada727"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231603296764*^9},ExpressionUUID->"6baa9a0c-57ea-46fd-9c07-\
7b11910a8da1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231603370597*^9},ExpressionUUID->"9ef84a0d-fd09-4b41-a49a-\
d57c11c6cf8f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00044470038359011515`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.875799553824614`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231604828299*^9},ExpressionUUID->"eac880e6-3e1c-44cf-be63-\
16b06620db0f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74823160490458*^9},ExpressionUUID->"a3ea50fd-d91e-4296-b842-913f1b3b704d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00010323276043308432`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.3071269130403765`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482316165734377`*^9},ExpressionUUID->"ce140ba9-33c4-4245-9fa0-\
52acc5894f65"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231616639099*^9},ExpressionUUID->"6b34fcc6-21bc-4429-956b-\
304b8a976757"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.004714345606697979`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.754103114359421`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231624557242*^9},ExpressionUUID->"91c99208-9c5f-4cd5-8a4a-\
adf1ccae09e0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.8320498949009334`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.247479539811003`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231627779949*^9},ExpressionUUID->"5ec5c3ec-7183-4e2f-93ca-\
c807a4af46ca"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.619323050279478`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.284652130731152`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482316283492002`*^9},ExpressionUUID->"77e88d82-cee8-4d4f-ac55-\
4f863e105a90"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231634831677*^9},ExpressionUUID->"e10d5302-4975-42e7-82ad-\
ac778a2d5566"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231636970152*^9},ExpressionUUID->"c411cc86-26d5-412e-b4aa-\
fdef9125cfc5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231637043673*^9},ExpressionUUID->"1844d6a3-4d11-487e-8b04-\
a5956c727760"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231637956334*^9},ExpressionUUID->"8a04c48a-a684-47ff-863a-\
759ba4b5dac4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000023880076560321012`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.095368899009461`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231638125176*^9},ExpressionUUID->"63c3b782-9140-46d8-b6a0-\
4ea0b1ee6643"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231638181138*^9},ExpressionUUID->"b3fa4a7a-8aa6-47ee-9834-\
63ac9e607cf4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231661767152*^9},ExpressionUUID->"60382a27-c7ef-4c9b-a25d-\
e56a71511395"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.003934396390930854`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.1473507163279604`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482316651190166`*^9},ExpressionUUID->"0c0b948b-94b4-4b50-b847-\
69da14944f33"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.2143070118350057`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.585285275938537`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231670055894*^9},ExpressionUUID->"68b16a07-77b0-40ec-9313-\
edc74cd9f674"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"5.5100277117324514`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.108396539357807`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482316722566957`*^9},ExpressionUUID->"523b35a5-5f02-4103-b465-\
a17a6c443508"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231672353677*^9},ExpressionUUID->"c2bede6c-3625-4d47-8333-\
75c9bf6f7b4d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.524737459431596`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.929403500351333`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231672498472*^9},ExpressionUUID->"fe564975-cb5e-4165-a09d-\
62e9d224cef4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231679519301*^9},ExpressionUUID->"8fc3e9fc-1656-40aa-9efd-\
47702ca72df1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231683463891*^9},ExpressionUUID->"17c8b51e-db29-4a52-9da3-\
e93f066a45fa"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231683529418*^9},ExpressionUUID->"c44b0488-9d36-43e5-8f4a-\
770918f27307"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482317031670103`*^9},ExpressionUUID->"6957a139-a3b4-4aab-91f7-\
1a9dffdb70fc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0032829759992964577`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.429296876404866`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482317066475267`*^9},ExpressionUUID->"af9ef683-3b86-4089-b824-\
00796d69801a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231706705223*^9},ExpressionUUID->"fb2233b9-1ee3-4721-b3f2-\
cf36a086bb66"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.5068494184595234`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.889843416384361`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482317149518023`*^9},ExpressionUUID->"190050d1-50dd-474f-9416-\
6482275c6ef3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231715402583*^9},ExpressionUUID->"ba767e80-70d1-44df-918b-\
78c60495bfec"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.268946332861339`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"8.167925997200662`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231716079526*^9},ExpressionUUID->"81f8bd9f-3e2c-4dba-a864-\
01089d3a3f46"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74823171613973*^9},ExpressionUUID->"91b40f60-87e6-4ab5-8960-d9c732dcbb19"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231723815243*^9},ExpressionUUID->"da9cd850-deee-4bbd-b582-\
1badc0ab1242"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231723892789*^9},ExpressionUUID->"e163b01e-6912-464b-9fb8-\
0d290604bb94"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231744587303*^9},ExpressionUUID->"3703a9a8-bc17-4434-9f71-\
c9933e49e439"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"9.68211139976442`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.726858010707468`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482317541236773`*^9},ExpressionUUID->"7af558da-62f2-42e0-91e9-\
8d0a4bda034b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.918087447572812`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.821283185931609`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231761383479*^9},ExpressionUUID->"ba108b0e-0940-47c6-9c0f-\
bb8414e5b4f9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482317614653873`*^9},ExpressionUUID->"35ff3943-565d-417c-8bfc-\
81369678b121"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231762120777*^9},ExpressionUUID->"7c472d70-ecc7-4e28-9a1d-\
18a1927fc59f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.2220354910229556`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.465629253658459`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231781919283*^9},ExpressionUUID->"b3ce608b-3549-421d-8aa3-\
01abd137b529"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231789026322*^9},ExpressionUUID->"ec7b100c-3a90-4c1f-9459-\
ef81ac2ea73b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"8.055405899091983`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.381924263750618`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231798462286*^9},ExpressionUUID->"c6af2cf1-b4a6-423e-96a1-\
b160221b872d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231807466599*^9},ExpressionUUID->"1728ec9f-7f4c-422c-ba6a-\
c19c8505f49d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482318075406427`*^9},ExpressionUUID->"b7bc33ff-31b6-47b5-aac0-\
fe76705649d8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.8484102583607442`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.492778649800203`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231826426867*^9},ExpressionUUID->"81a5fb2b-ade7-4be6-b26d-\
3583f87c7d1f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482318343892317`*^9},ExpressionUUID->"f6429cf4-f628-44d6-af0e-\
c54d6c7a761a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482318344611073`*^9},ExpressionUUID->"5ba68b8b-0c1b-4959-875c-\
f0708678040a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.70190195492526`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.477614174174691`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482318391017323`*^9},ExpressionUUID->"0a0cefb3-f9ab-48d2-a722-\
eb13fd873a48"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231839179031*^9},ExpressionUUID->"b6834723-b663-449d-83d6-\
e19786b88313"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.5376805844900462`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.900282944011185`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231860424814*^9},ExpressionUUID->"143adce6-277e-4318-b643-\
6bafb7428b20"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748231860479886*^9},ExpressionUUID->"abeb8e22-d864-40c2-95ae-\
4d96e645e221"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Lambda]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
     "M3YDataSet"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CoulombPotential", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "CoulombDataSet"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CentrifugalPotential", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}], "L", " ", 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]", "]"}], "[", "r", 
     "]"}], "+", 
    RowBox[{"CoulombPotential", "[", "r", "]"}], "+", 
    RowBox[{"CentrifugalPotential", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", 
    RowBox[{"\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<=", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"RMax", "[", 
           RowBox[{"\[Lambda]", ",", "L"}], "]"}], ",", "\[Lambda]", ",", 
          "L"}], "]"}], ",", 
        RowBox[{"r", ">", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.748059780469162*^9, 3.748059835137163*^9}, {
   3.748060818141473*^9, 3.7480608921357*^9}, 
   3.748061391426217*^9},ExpressionUUID->"4439186f-8f12-4a39-88f5-\
22f1be63b371"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombPhase", "[", 
     RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Arg", "[", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", 
       RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHPlus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHMinus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"+", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombF", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombG", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     "2"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"GammaAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"\[HBar]c", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"phi", "[", "R", "]"}], 
        RowBox[{"CoulombG", "[", 
         RowBox[{"L", ",", 
          FractionBox[
           RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
           RowBox[{"\[HBar]c", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]]}]], ",", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"2", "\[Mu]", " ", "Q\[Alpha]"}]], "\[HBar]c"], "R"}]}], 
         "]"}]], ")"}], "2"]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[HBar]", "=", 
        RowBox[{"6.582", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"GammaAlpha", "[", 
        RowBox[{"R", ",", "L", ",", "phi"}], "]"}]]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.748089207208042*^9, 
  3.7480892096972113`*^9}},ExpressionUUID->"47caea81-a47b-4ae9-9038-\
3e55d81a83a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombFactor", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], ")"}], "/", "2"}]}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "-", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "+", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", "1"}], ")"}], "!"}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CoulombFactor", "[", 
      RowBox[{"\[ScriptL]", ",", "\[Eta]"}], "]"}], " ", 
     RowBox[{"WhittakerM", "[", 
      RowBox[{
       RowBox[{"I", " ", "\[Eta]"}], ",", 
       RowBox[{"\[ScriptL]", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"2", " ", "I", " ", "\[Rho]"}]}], "]"}]}], "//", "Re"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"R", ",", "\[Lambda]", ",", "L"}], "]"}], "-", 
            "E\[Alpha]"}], ")"}]}]]}], ",", 
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "\[HBar]c", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"\[Mu]", " ", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"phi", "[", "R", "]"}], 
         RowBox[{"CoulombF", "[", 
          RowBox[{"L", ",", 
           FractionBox[
            RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
            RowBox[{"\[HBar]c", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"2", "E\[Alpha]"}], "\[Mu]"]]}]], ",", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]], "\[HBar]c"], "R"}]}],
           "]"}]}], ")"}], "2"]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[HBar]", "=", 
       RowBox[{"6.582", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{
       "R", ",", "E\[Alpha]", ",", "\[Lambda]", ",", "L", ",", "phi"}], 
       "]"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.748089220308125*^9, {3.748090394959993*^9, 3.748090418205027*^9}, {
   3.748090499829041*^9, 3.748090500275651*^9}, {3.748134261479184*^9, 
   3.748134301456243*^9}},ExpressionUUID->"074e1c93-0f19-4dfd-b045-\
942f3416923b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Section",
 CellChangeTimes->{{3.748060992882103*^9, 3.748061028085909*^9}, {
  3.748061111161581*^9, 
  3.74806111688805*^9}},ExpressionUUID->"014e0395-846c-4cc1-85dd-\
b4dc5c49d1b9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64305", ",", "0"}],
               "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL0"}], "Input",
 CellChangeTimes->{
  3.748061429302589*^9, {3.748061474491418*^9, 3.748061515398943*^9}, {
   3.748061729060234*^9, 3.748061961962799*^9}, {3.74806206961091*^9, 
   3.748062095155609*^9}, {3.748062138335792*^9, 3.748062139310726*^9}, {
   3.748213739022378*^9, 3.748214009715263*^9}, 3.748216455173217*^9, {
   3.748218569694803*^9, 3.74821858644769*^9}, {3.7482197583202953`*^9, 
   3.748219895418807*^9}, {3.748221122341836*^9, 3.74822141102837*^9}, {
   3.748223742355628*^9, 3.7482239002960577`*^9}, {3.7482260759858093`*^9, 
   3.748226076137432*^9}, {3.7482261599730377`*^9, 3.7482261606263027`*^9}, {
   3.7482262253006268`*^9, 3.748226229364168*^9}, {3.74822662463934*^9, 
   3.748226625877943*^9}, {3.748226680657844*^9, 3.7482266838638573`*^9}, {
   3.748226837303344*^9, 3.7482268383814707`*^9}, {3.748226892689103*^9, 
   3.7482268931277533`*^9}, {3.748227071136854*^9, 3.748227106971717*^9}, {
   3.7482271391569347`*^9, 3.74822717040142*^9}, {3.748229038516172*^9, 
   3.748229055084681*^9}, {3.7482294701694937`*^9, 3.7482296572279587`*^9}, {
   3.748231145103153*^9, 3.7482312251866817`*^9}, {3.748232406239456*^9, 
   3.74823246303653*^9}},ExpressionUUID->"689cc1d6-e7bd-450f-985f-\
32e8029987e6"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,59,25,
   20394988444268606106,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 3.748223901882874*^9}, 
   3.7482260813953543`*^9, 3.748226161990871*^9, 3.748226230710039*^9, 
   3.7482266262181683`*^9, 3.748226685272319*^9, 3.7482268386907377`*^9, 
   3.748226894681073*^9, {3.748227073832412*^9, 3.7482271082709*^9}, {
   3.748227142348074*^9, 3.748227171930447*^9}, {3.748229040294407*^9, 
   3.748229056373261*^9}, {3.748229472234334*^9, 3.748229658741707*^9}, {
   3.748231149759861*^9, 3.748231226458873*^9}, {3.7482323965966682`*^9, 
   3.748232464715313*^9}},ExpressionUUID->"e085a505-e9e8-43fb-b0be-\
6a1856ea367f"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,59,26,
   20394988444268606106,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 3.748223901882874*^9}, 
   3.7482260813953543`*^9, 3.748226161990871*^9, 3.748226230710039*^9, 
   3.7482266262181683`*^9, 3.748226685272319*^9, 3.7482268386907377`*^9, 
   3.748226894681073*^9, {3.748227073832412*^9, 3.7482271082709*^9}, {
   3.748227142348074*^9, 3.748227171930447*^9}, {3.748229040294407*^9, 
   3.748229056373261*^9}, {3.748229472234334*^9, 3.748229658741707*^9}, {
   3.748231149759861*^9, 3.748231226458873*^9}, {3.7482323965966682`*^9, 
   3.748232465739408*^9}},ExpressionUUID->"1f27b577-1cae-4d14-b267-\
2ed3f64df125"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,59,27,20394988444268606106,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 3.748223901882874*^9}, 
   3.7482260813953543`*^9, 3.748226161990871*^9, 3.748226230710039*^9, 
   3.7482266262181683`*^9, 3.748226685272319*^9, 3.7482268386907377`*^9, 
   3.748226894681073*^9, {3.748227073832412*^9, 3.7482271082709*^9}, {
   3.748227142348074*^9, 3.748227171930447*^9}, {3.748229040294407*^9, 
   3.748229056373261*^9}, {3.748229472234334*^9, 3.748229658741707*^9}, {
   3.748231149759861*^9, 3.748231226458873*^9}, {3.7482323965966682`*^9, 
   3.748232466750773*^9}},ExpressionUUID->"7c263ff8-6fa6-4a2e-9cad-\
d939fb4160cb"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,59,28,20394988444268606106,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 3.748223901882874*^9}, 
   3.7482260813953543`*^9, 3.748226161990871*^9, 3.748226230710039*^9, 
   3.7482266262181683`*^9, 3.748226685272319*^9, 3.7482268386907377`*^9, 
   3.748226894681073*^9, {3.748227073832412*^9, 3.7482271082709*^9}, {
   3.748227142348074*^9, 3.748227171930447*^9}, {3.748229040294407*^9, 
   3.748229056373261*^9}, {3.748229472234334*^9, 3.748229658741707*^9}, {
   3.748231149759861*^9, 3.748231226458873*^9}, {3.7482323965966682`*^9, 
   3.748232467758938*^9}},ExpressionUUID->"5d9b325e-6207-4d54-9b1f-\
294a9041dda5"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c41u8XtrPJJtl7h5TkPUehFCohlYQKWeGrUklERlGSIjspI7NCJB8z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       "]]},
     Annotation[#, "Charting`Private`Tag$3301#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, {
   3.748218556795268*^9, 3.748218593821907*^9}, {3.7482197485436287`*^9, 
   3.748219777577198*^9}, {3.748219808764299*^9, 3.748219903898848*^9}, {
   3.748221131677416*^9, 3.7482214187082376`*^9}, {3.748223750706748*^9, 
   3.748223907561388*^9}, 3.7482260875771847`*^9, 3.7482261677110863`*^9, 
   3.74822623624131*^9, 3.748226632822377*^9, 3.748226690796739*^9, 
   3.748226845262149*^9, 3.748226900222221*^9, {3.748227079506399*^9, 
   3.748227114119018*^9}, {3.748227148381867*^9, 3.748227177579019*^9}, {
   3.748229046223689*^9, 3.7482290621953773`*^9}, {3.748229478109995*^9, 
   3.7482296643597927`*^9}, {3.748231155771089*^9, 3.748231232259035*^9}, {
   3.748232402329444*^9, 
   3.748232470386012*^9}},ExpressionUUID->"8e18b1b9-65a9-4ee7-a280-\
70087f1018fa"],

Cell[BoxData["5.2508234585459945`"], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, {
   3.748218556795268*^9, 3.748218593821907*^9}, {3.7482197485436287`*^9, 
   3.748219777577198*^9}, {3.748219808764299*^9, 3.748219903898848*^9}, {
   3.748221131677416*^9, 3.7482214187082376`*^9}, {3.748223750706748*^9, 
   3.748223907561388*^9}, 3.7482260875771847`*^9, 3.7482261677110863`*^9, 
   3.74822623624131*^9, 3.748226632822377*^9, 3.748226690796739*^9, 
   3.748226845262149*^9, 3.748226900222221*^9, {3.748227079506399*^9, 
   3.748227114119018*^9}, {3.748227148381867*^9, 3.748227177579019*^9}, {
   3.748229046223689*^9, 3.7482290621953773`*^9}, {3.748229478109995*^9, 
   3.7482296643597927`*^9}, {3.748231155771089*^9, 3.748231232259035*^9}, {
   3.748232402329444*^9, 
   3.748232470396003*^9}},ExpressionUUID->"1e927e00-13a0-4671-a1bd-\
10e18d74a257"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
     RowBox[{"N", "\n", 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}]}]}], "//", 
    "Re"}], "//", "N"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74806371063288*^9, 3.748063747823361*^9}, {
   3.748063827480056*^9, 3.748063829135419*^9}, {3.748063889391376*^9, 
   3.7480638903028097`*^9}, 3.7480781544419537`*^9, {3.748078253535596*^9, 
   3.748078271846971*^9}, {3.748078609896141*^9, 3.748078610479699*^9}, {
   3.748089282517755*^9, 
   3.748089287449834*^9}},ExpressionUUID->"d328200c-7c0e-456a-afef-\
7159ee1dd95b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64305", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.64305", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{
  3.7480891815787067`*^9, {3.74809042397297*^9, 3.748090444100127*^9}, 
   3.748143229440889*^9, {3.748214023912696*^9, 3.748214025416872*^9}, 
   3.74821645895056*^9, {3.748218603418374*^9, 3.7482186086431217`*^9}, {
   3.7482199097836323`*^9, 3.7482199112313023`*^9}, {3.7482214255621*^9, 
   3.74822142692962*^9}, {3.748223917208843*^9, 3.7482239192247267`*^9}, {
   3.748227407764735*^9, 3.748227409060955*^9}, {3.748229671939822*^9, 
   3.7482296734677763`*^9}, {3.748231240093087*^9, 3.748231241749106*^9}, {
   3.7482324702165203`*^9, 
   3.748232472385908*^9}},ExpressionUUID->"0ea9a4da-b8dd-4f81-86e9-\
696eff9fe9fb"],

Cell[BoxData["9.741289295890622`"], "Output",
 CellChangeTimes->{
  3.748089140974942*^9, {3.7480891863854437`*^9, 3.7480891884462547`*^9}, 
   3.748090444617118*^9, 3.748143230142728*^9, 3.748214026017118*^9, 
   3.748218609187408*^9, 3.748219911770163*^9, 3.748221431405065*^9, 
   3.748223925229413*^9, 3.748227409663191*^9, 3.748229674029272*^9, 
   3.748231245943172*^9, 
   3.74823247673588*^9},ExpressionUUID->"f1e92f6b-bc2c-444c-8b17-\
32b662a2cba9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64305", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.64305", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.7481429921027946`*^9, 3.748143038632484*^9}, {
   3.748143087789072*^9, 3.7481430900444317`*^9}, {3.7482140330486517`*^9, 
   3.7482140348167067`*^9}, 3.748216460471566*^9, {3.748218611472651*^9, 
   3.748218614449852*^9}, {3.748219914047502*^9, 3.748219915583461*^9}, {
   3.748221428529669*^9, 3.748221429953785*^9}, {3.748223921112908*^9, 
   3.748223923041009*^9}, {3.7482274115012007`*^9, 3.748227412868928*^9}, {
   3.748229675588007*^9, 3.748229677059593*^9}, {3.7482312431571827`*^9, 
   3.748231244389101*^9}, {3.748232473793976*^9, 
   3.7482324752419777`*^9}},ExpressionUUID->"8fca9b59-d460-4542-93f7-\
b0d84fefa4f5"],

Cell[BoxData["3.18118900268883`*^-14"], "Output",
 CellChangeTimes->{{3.748142999962434*^9, 3.748143039125675*^9}, 
   3.74814309100916*^9, 3.748214035541637*^9, 3.7482186152543163`*^9, 
   3.748219916121511*^9, 3.748221432690495*^9, 3.7482239270130987`*^9, 
   3.748227413341937*^9, 
   3.748229677533832*^9},ExpressionUUID->"df311945-d638-4d8d-9831-\
2c3003f5bb97"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Q\[Alpha] = 5.30", "Subchapter",
 CellChangeTimes->{{3.748216349099474*^9, 3.748216363777998*^9}, 
   3.7482186632446213`*^9, {3.7482199629646463`*^9, 3.748219965283351*^9}, {
   3.748221457364221*^9, 3.748221457738885*^9}, {3.748223980488227*^9, 
   3.748223980678911*^9}, {3.748227455567443*^9, 3.748227456414283*^9}, {
   3.748229702798245*^9, 3.748229703140926*^9}, {3.7482313093279657`*^9, 
   3.7482313104705467`*^9}},ExpressionUUID->"68a3a9dd-bf6e-4253-9675-\
3be9871fc1f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.748218685931821*^9, 
  3.74821868738859*^9}},ExpressionUUID->"d60bce7d-703d-4f92-b6c8-\
2735cfbf055d"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.7480610795121613`*^9, 
  3.7480611004922457`*^9}},ExpressionUUID->"a57acede-6efb-4434-b488-\
5e62e438c53b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"2e8272c9-e32f-4442-beba-3f1b9225ea2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"e74af88b-46aa-4b91-bce9-0a194257cdbf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "50"}], ";", 
  RowBox[{"Ac", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSn100", "=", 
   RowBox[{"Ac", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MSn100"}], 
    RowBox[{"MHe4", "+", "MSn100"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7480601615642347`*^9, 3.7480601649549007`*^9}, {
  3.7480602127409353`*^9, 
  3.748060242217947*^9}},ExpressionUUID->"5964af55-078d-43bc-a0d0-\
a6edc440f57e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.30"}], ";"}]], "Input",
 CellChangeTimes->{{3.748060122712727*^9, 3.748060127454797*^9}, {
   3.748212542563569*^9, 3.748212542950344*^9}, {3.74821641619635*^9, 
   3.748216416802349*^9}, 3.748218671924974*^9, {3.7482199695009947`*^9, 
   3.7482199715237017`*^9}, {3.748221462955173*^9, 3.748221463162771*^9}, {
   3.748223987488694*^9, 3.748223987735202*^9}, {3.7482274605106916`*^9, 
   3.7482274615506372`*^9}, {3.748231318695222*^9, 
   3.748231320575227*^9}},ExpressionUUID->"700d1e38-b257-40a1-aafb-\
6db8b787681e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1.07", " ", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.54"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";", 
  RowBox[{"\[Mu]2", "=", "2.5"}], ";", 
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"Q\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.748049024665147*^9, 3.7480491093160353`*^9}, {
  3.748049216406859*^9, 3.748049233134603*^9}, {3.74806010563268*^9, 
  3.748060107343192*^9}},ExpressionUUID->"9f01f1de-c3df-4be7-872f-\
887296b31083"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"Ac", "/", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r1", "2"], 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "0", ",", "1000"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", "0.422875"}], ";"}]}], "Input",
 CellChangeTimes->{{3.748049143930035*^9, 3.748049174111806*^9}, {
  3.748049333578128*^9, 
  3.748049404768944*^9}},ExpressionUUID->"e0be114f-c661-4b6d-845e-\
620562eb3df6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"ac2c33b0-adaa-4dc6-b312-b0d106579c97"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3YDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoulombDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              FractionBox["Zc", "Ac"], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              FractionBox["Z\[Alpha]", "A\[Alpha]"], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              FractionBox[
               RowBox[{"4", "\[Pi]", " ", "e2"}], 
               SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7480494828380203`*^9, 3.748049485212708*^9}, 
   3.748060415023381*^9, {3.748060805084441*^9, 
   3.7480608060372458`*^9}},ExpressionUUID->"286fa914-0bb6-422c-8489-\
3d86be50704f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232568626341*^9},ExpressionUUID->"d719d9ca-40f5-42d6-b1c8-\
d3cb6bbf1b82"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.002738984669116596`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.5275601038816545`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232634775565*^9},ExpressionUUID->"893d1bf4-6845-4846-895e-\
568ccb10f770"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0022848431725963625`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.337621979713272`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232674118376*^9},ExpressionUUID->"50862776-b749-4403-94f8-\
c914f8b8df4e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232676186638*^9},ExpressionUUID->"95c33a25-971c-426b-9a00-\
f8f200e52d37"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232688789394*^9},ExpressionUUID->"894bb7ab-3322-4ff1-852c-\
38e6fcc50870"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232697389018*^9},ExpressionUUID->"52b4b8d8-565d-496b-a117-\
b5e73d8dea96"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000640193712328329`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.803459787308567`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232706737664*^9},ExpressionUUID->"9b5eb88c-caa9-4ca2-93f2-\
e9afda4b5936"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0019057545198576716`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.82316465048379`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232714580576*^9},ExpressionUUID->"b624de7e-d990-4846-921c-\
ba2a116c4024"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232714662722*^9},ExpressionUUID->"f9e60668-2f80-4c34-8f36-\
3231b922f136"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482327163567*^9},ExpressionUUID->"8e24d94e-2e79-471b-b8d0-0866bd80c4be"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00014877881886499905`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.898788208916323`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232720035192*^9},ExpressionUUID->"dd7f99d9-2fcb-43fd-b1f2-\
2cb7772ca8fc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482327294352922`*^9},ExpressionUUID->"102e42e5-a6a6-4ba8-92a4-\
4ad76c88eac0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482327337649097`*^9},ExpressionUUID->"e193565a-50c3-4f2b-b1bd-\
71c5ff053a28"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000034442405612344906`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.957433815912055`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482327339263887`*^9},ExpressionUUID->"3e49e1dd-4089-4f3e-b468-\
cda408ca7e10"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232743021098*^9},ExpressionUUID->"80fb6d3b-a663-4680-b176-\
192018a4216f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0005335872053337731`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.361567912807043`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482327483249474`*^9},ExpressionUUID->"ee3c8735-f3d7-432c-904e-\
db2ec6862cf0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482327579284*^9},ExpressionUUID->"40f3e819-8178-49e0-97c9-541267aeb324"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74823275802145*^9},ExpressionUUID->"67faf7fa-eabb-4d75-b0dd-19cb44d9a0e6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00012393372643584695`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.366223811911911`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232760714595*^9},ExpressionUUID->"c7e2cf16-aac1-4a3a-a0f7-\
a702b61d787a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.95163024576155`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.4216992180730286`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232769497435*^9},ExpressionUUID->"da8a198d-1a86-4420-898f-\
0edd9ed800f6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482327709122562`*^9},ExpressionUUID->"e5e4ff2c-cd98-41fb-b669-\
aaa3ab4a57da"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232771005707*^9},ExpressionUUID->"b06721b6-9fe0-43e0-b5ea-\
317662bccae0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232774717513*^9},ExpressionUUID->"99ce05c1-db96-468b-a1cb-\
2171ff7db9d1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00002867948298600209`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.800131508898077`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232778160934*^9},ExpressionUUID->"54d41363-4e6d-4a61-a335-\
e9a738948adf"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482327783141203`*^9},ExpressionUUID->"d0e4d0ca-e052-47af-a9ae-\
38429ccd006f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482327860492477`*^9},ExpressionUUID->"0235ddf2-37ee-4a64-8982-\
911fbda6b86c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482327861420183`*^9},ExpressionUUID->"246321ee-8d01-40ab-8596-\
5531953d8b4d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0004446938261930154`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.145390252823537`*^-7\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482327882862587`*^9},ExpressionUUID->"657e82bf-d234-45ee-b6da-\
890dac87dad6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232788376358*^9},ExpressionUUID->"950c2e1d-673c-49f8-ae76-\
419c48cb054d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00010323173701016694`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.310923374847675`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232799739518*^9},ExpressionUUID->"e7256bef-da8d-4b39-b287-\
e16169835aca"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482327998284483`*^9},ExpressionUUID->"ec7294ff-60f7-47dc-9e1c-\
93065a1563d6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00471429644006892`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.729967761227865`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232809258555*^9},ExpressionUUID->"00204f43-6feb-4682-86e8-\
ec248a978848"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.8320322880195197`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.241943540824551`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232811018731*^9},ExpressionUUID->"a4ae51ca-ad9c-4647-a7e8-\
29b3e5331f47"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.619258826261881`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.2910789138257735`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232811928753*^9},ExpressionUUID->"e11373b6-4cc9-47b6-b43a-\
0451bc80d599"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232818487177*^9},ExpressionUUID->"390662c2-8635-4130-829d-\
6daa5ff44afc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232820627781*^9},ExpressionUUID->"955b1b58-a71e-488e-b21d-\
1854e64b5626"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232820714561*^9},ExpressionUUID->"b9fcf506-3395-455f-a522-\
b69c8a657870"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00002387984262829275`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.07712752130288`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232820966662*^9},ExpressionUUID->"6f852014-a775-4799-9e98-\
1d19c66fa929"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232821043768*^9},ExpressionUUID->"acf1ffcc-8d4a-483a-88d3-\
de96529297ac"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482328212492933`*^9},ExpressionUUID->"bcdb39c2-9e97-4f86-baf2-\
bb11ec565085"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74823284701928*^9},ExpressionUUID->"5eb39ab8-38f7-433e-b912-c6628b081e6c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.003934355497669027`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.548300825307618`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232851171468*^9},ExpressionUUID->"d8d32391-4fcd-4607-b015-\
94aa66ebd5f8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.2142668706612006`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.558406918636429`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482328549902267`*^9},ExpressionUUID->"71b46452-e664-4cb2-8836-\
6036a75b12df"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.5247231576805825`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.193382731082332`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232857062315*^9},ExpressionUUID->"8f7b32c6-7ade-44df-9134-\
112c71939228"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"5.5099711897717285`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.7878501903641416`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232857154975*^9},ExpressionUUID->"d4b34de8-a456-4ba7-b305-\
52b99ee30f3b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232857240655*^9},ExpressionUUID->"92b1dac1-8a5e-42e3-b479-\
db1242cb4a5d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482328643872423`*^9},ExpressionUUID->"441f68a0-4525-413c-858a-\
8106d93d432a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232868311365*^9},ExpressionUUID->"41bf0e64-00a0-4f28-9f72-\
6179afed6c7e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232868410781*^9},ExpressionUUID->"974a5f53-20c6-4887-a912-\
c088afbb9760"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232890048831*^9},ExpressionUUID->"72f1674c-6d2f-41d5-a086-\
82c7a8f42171"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00328294198649527`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.578879465245277`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232894080153*^9},ExpressionUUID->"eaa76c4a-5a20-4bd7-8847-\
3e62a4ee883a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232894177417*^9},ExpressionUUID->"6135c9ea-0b2a-4338-a4f0-\
285c5f90ef8e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.5067402069655085`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.1807124617586745`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232902217001*^9},ExpressionUUID->"a474652e-84c1-4f5e-9138-\
21ed5cd6fd3f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.268933677751015`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.12097752826356`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482329039824142`*^9},ExpressionUUID->"c21821cf-fb5f-4e90-ad50-\
bc40c6e5f85c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232904091093*^9},ExpressionUUID->"4bbd2d8e-483b-4620-9ce5-\
ef44024a2d6d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232904180831*^9},ExpressionUUID->"2e4d20fa-8a03-4030-8f4a-\
9ce57b2bee7e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74823291154228*^9},ExpressionUUID->"9cd0d37a-2a7a-467f-b4b6-715725c7099a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482329116328897`*^9},ExpressionUUID->"70a12cd9-dd34-48ac-aa99-\
b79b21f69b12"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482329326608477`*^9},ExpressionUUID->"5dd1c5e1-fcaa-40f0-b33d-\
4019489bc3c1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"9.681875284643909`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.726911828055489`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74823294244247*^9},ExpressionUUID->"76716cbe-68a8-424e-91b4-e679173c8d00"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.9180858456037256`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.8391584274118434`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232947711644*^9},ExpressionUUID->"8c927558-5cb0-49d6-9edd-\
509e24b1e282"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232947797207*^9},ExpressionUUID->"7e4d912b-633d-4a7d-93da-\
1ef16b1d35af"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74823295039744*^9},ExpressionUUID->"da2d166d-b2bd-43d2-a9ec-6f4094e0e549"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.2220144856141717`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.4767269205783285`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482329695722113`*^9},ExpressionUUID->"a73fd310-b2dc-420a-920d-\
d929262dff8d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232976637136*^9},ExpressionUUID->"94816937-df82-473b-9c9a-\
82e4a9ab248f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"8.541718833148604`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.1552968162886786`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232985555793*^9},ExpressionUUID->"9c909a60-a9ce-47cc-9e1b-\
0eef503c098d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748232994005691*^9},ExpressionUUID->"45bfb227-3996-43e7-86d7-\
d26693f96ef9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482329940885563`*^9},ExpressionUUID->"e21ddc57-764e-463b-8489-\
fb57b470cf63"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.8483941278935566`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.444274159212405`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748233012134453*^9},ExpressionUUID->"bd84c348-bcdd-4476-a732-\
c06762ec70d3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482330192242117`*^9},ExpressionUUID->"1eb3aaca-81bd-41e8-8664-\
365a9ccbf67e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74823301929161*^9},ExpressionUUID->"1b0fb6d4-fd05-4444-9f78-2e01d760b43a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.701836682187128`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.477305558144446`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748233024013483*^9},ExpressionUUID->"a3879ce4-9607-4385-8410-\
2de41162b370"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748233024096648*^9},ExpressionUUID->"c391302f-4a89-46b6-809d-\
e530a961847e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.537656972921481`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.849666258351484`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748233044919787*^9},ExpressionUUID->"c1c9232a-9f3a-41b7-b18e-\
69b01417a74c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748233045002927*^9},ExpressionUUID->"07d5036a-34fa-4aa6-b337-\
44dfa41177c7"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Lambda]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
     "M3YDataSet"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CoulombPotential", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "CoulombDataSet"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CentrifugalPotential", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}], "L", " ", 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]", "]"}], "[", "r", 
     "]"}], "+", 
    RowBox[{"CoulombPotential", "[", "r", "]"}], "+", 
    RowBox[{"CentrifugalPotential", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", 
    RowBox[{"\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<=", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"RMax", "[", 
           RowBox[{"\[Lambda]", ",", "L"}], "]"}], ",", "\[Lambda]", ",", 
          "L"}], "]"}], ",", 
        RowBox[{"r", ">", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.748059780469162*^9, 3.748059835137163*^9}, {
   3.748060818141473*^9, 3.7480608921357*^9}, 
   3.748061391426217*^9},ExpressionUUID->"bf3d1597-70d2-4acf-8bc1-\
437c90130f14"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombPhase", "[", 
     RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Arg", "[", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", 
       RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHPlus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHMinus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"+", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombF", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombG", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     "2"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"GammaAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"\[HBar]c", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"phi", "[", "R", "]"}], 
        RowBox[{"CoulombG", "[", 
         RowBox[{"L", ",", 
          FractionBox[
           RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
           RowBox[{"\[HBar]c", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]]}]], ",", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"2", "\[Mu]", " ", "Q\[Alpha]"}]], "\[HBar]c"], "R"}]}], 
         "]"}]], ")"}], "2"]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[HBar]", "=", 
        RowBox[{"6.582", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"GammaAlpha", "[", 
        RowBox[{"R", ",", "L", ",", "phi"}], "]"}]]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.748089207208042*^9, 
  3.7480892096972113`*^9}},ExpressionUUID->"9d0df1a0-511f-493f-bd9f-\
af5ce2a444ef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombFactor", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], ")"}], "/", "2"}]}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "-", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "+", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", "1"}], ")"}], "!"}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CoulombFactor", "[", 
      RowBox[{"\[ScriptL]", ",", "\[Eta]"}], "]"}], " ", 
     RowBox[{"WhittakerM", "[", 
      RowBox[{
       RowBox[{"I", " ", "\[Eta]"}], ",", 
       RowBox[{"\[ScriptL]", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"2", " ", "I", " ", "\[Rho]"}]}], "]"}]}], "//", "Re"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"R", ",", "\[Lambda]", ",", "L"}], "]"}], "-", 
            "E\[Alpha]"}], ")"}]}]]}], ",", 
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "\[HBar]c", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"\[Mu]", " ", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"phi", "[", "R", "]"}], 
         RowBox[{"CoulombF", "[", 
          RowBox[{"L", ",", 
           FractionBox[
            RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
            RowBox[{"\[HBar]c", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"2", "E\[Alpha]"}], "\[Mu]"]]}]], ",", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]], "\[HBar]c"], "R"}]}],
           "]"}]}], ")"}], "2"]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[HBar]", "=", 
       RowBox[{"6.582", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{
       "R", ",", "E\[Alpha]", ",", "\[Lambda]", ",", "L", ",", "phi"}], 
       "]"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.748089220308125*^9, {3.748090394959993*^9, 3.748090418205027*^9}, {
   3.748090499829041*^9, 3.748090500275651*^9}, {3.748134261479184*^9, 
   3.748134301456243*^9}},ExpressionUUID->"58416716-6b45-4ba4-aede-\
b77e2acb6a92"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Section",
 CellChangeTimes->{{3.748060992882103*^9, 3.748061028085909*^9}, {
  3.748061111161581*^9, 
  3.74806111688805*^9}},ExpressionUUID->"b6f1cc06-829f-453e-b2b0-\
19adac966af6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64268", ",", "0"}],
               "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL0"}], "Input",
 CellChangeTimes->{
  3.748061429302589*^9, {3.748061474491418*^9, 3.748061515398943*^9}, {
   3.748061729060234*^9, 3.748061961962799*^9}, {3.74806206961091*^9, 
   3.748062095155609*^9}, {3.748062138335792*^9, 3.748062139310726*^9}, {
   3.748213739022378*^9, 3.748214009715263*^9}, 3.748216455173217*^9, {
   3.748218569694803*^9, 3.74821858644769*^9}, {3.7482197583202953`*^9, 
   3.748219895418807*^9}, {3.748221122341836*^9, 3.74822141102837*^9}, {
   3.748223742355628*^9, 3.7482239002960577`*^9}, {3.7482260759858093`*^9, 
   3.748226076137432*^9}, {3.7482261599730377`*^9, 3.7482261606263027`*^9}, {
   3.7482262253006268`*^9, 3.748226229364168*^9}, {3.74822662463934*^9, 
   3.748226625877943*^9}, {3.748226680657844*^9, 3.7482266838638573`*^9}, {
   3.748226837303344*^9, 3.7482268383814707`*^9}, {3.748226892689103*^9, 
   3.7482268931277533`*^9}, {3.748227071136854*^9, 3.748227106971717*^9}, {
   3.7482271391569347`*^9, 3.74822717040142*^9}, {3.748229038516172*^9, 
   3.748229055084681*^9}, {3.7482294701694937`*^9, 3.7482296572279587`*^9}, {
   3.748231145103153*^9, 3.7482312251866817`*^9}, {3.748233507957863*^9, 
   3.748233603229434*^9}},ExpressionUUID->"78b41960-6258-4a13-99cd-\
2c6e09e634be"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,77,33,
   20394996184072521204,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 3.748223901882874*^9}, 
   3.7482260813953543`*^9, 3.748226161990871*^9, 3.748226230710039*^9, 
   3.7482266262181683`*^9, 3.748226685272319*^9, 3.7482268386907377`*^9, 
   3.748226894681073*^9, {3.748227073832412*^9, 3.7482271082709*^9}, {
   3.748227142348074*^9, 3.748227171930447*^9}, {3.748229040294407*^9, 
   3.748229056373261*^9}, {3.748229472234334*^9, 3.748229658741707*^9}, {
   3.748231149759861*^9, 3.748231226458873*^9}, {3.748233510886047*^9, 
   3.7482336048310966`*^9}},ExpressionUUID->"98e2bdcb-ee55-419b-a52d-\
59e7756e5593"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,77,34,
   20394996184072521204,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 3.748223901882874*^9}, 
   3.7482260813953543`*^9, 3.748226161990871*^9, 3.748226230710039*^9, 
   3.7482266262181683`*^9, 3.748226685272319*^9, 3.7482268386907377`*^9, 
   3.748226894681073*^9, {3.748227073832412*^9, 3.7482271082709*^9}, {
   3.748227142348074*^9, 3.748227171930447*^9}, {3.748229040294407*^9, 
   3.748229056373261*^9}, {3.748229472234334*^9, 3.748229658741707*^9}, {
   3.748231149759861*^9, 3.748231226458873*^9}, {3.748233510886047*^9, 
   3.748233605851172*^9}},ExpressionUUID->"921a5aea-7bf9-4dc4-80f1-\
6c1603504e4e"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,77,35,20394996184072521204,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 3.748223901882874*^9}, 
   3.7482260813953543`*^9, 3.748226161990871*^9, 3.748226230710039*^9, 
   3.7482266262181683`*^9, 3.748226685272319*^9, 3.7482268386907377`*^9, 
   3.748226894681073*^9, {3.748227073832412*^9, 3.7482271082709*^9}, {
   3.748227142348074*^9, 3.748227171930447*^9}, {3.748229040294407*^9, 
   3.748229056373261*^9}, {3.748229472234334*^9, 3.748229658741707*^9}, {
   3.748231149759861*^9, 3.748231226458873*^9}, {3.748233510886047*^9, 
   3.7482336068566933`*^9}},ExpressionUUID->"9dce2ab0-1f06-4d00-9231-\
ac1cc4ec5e0e"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,77,36,20394996184072521204,"Triplet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, {3.7482185507824717`*^9, 
   3.748218588044773*^9}, {3.74821974179073*^9, 3.748219770934683*^9}, {
   3.748219803219454*^9, 3.748219898222731*^9}, {3.748221125853772*^9, 
   3.748221412664102*^9}, {3.7482237447610607`*^9, 3.748223901882874*^9}, 
   3.7482260813953543`*^9, 3.748226161990871*^9, 3.748226230710039*^9, 
   3.7482266262181683`*^9, 3.748226685272319*^9, 3.7482268386907377`*^9, 
   3.748226894681073*^9, {3.748227073832412*^9, 3.7482271082709*^9}, {
   3.748227142348074*^9, 3.748227171930447*^9}, {3.748229040294407*^9, 
   3.748229056373261*^9}, {3.748229472234334*^9, 3.748229658741707*^9}, {
   3.748231149759861*^9, 3.748231226458873*^9}, {3.748233510886047*^9, 
   3.748233607864403*^9}},ExpressionUUID->"a24f6dce-d368-4892-a0ed-\
31f1430e0799"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c41e8btrOy91f23qRC5X1SRiiyWkhSJDRkRRqKMgpZkUJkZFREpPPa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       "]]},
     Annotation[#, "Charting`Private`Tag$4091#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, {
   3.748218556795268*^9, 3.748218593821907*^9}, {3.7482197485436287`*^9, 
   3.748219777577198*^9}, {3.748219808764299*^9, 3.748219903898848*^9}, {
   3.748221131677416*^9, 3.7482214187082376`*^9}, {3.748223750706748*^9, 
   3.748223907561388*^9}, 3.7482260875771847`*^9, 3.7482261677110863`*^9, 
   3.74822623624131*^9, 3.748226632822377*^9, 3.748226690796739*^9, 
   3.748226845262149*^9, 3.748226900222221*^9, {3.748227079506399*^9, 
   3.748227114119018*^9}, {3.748227148381867*^9, 3.748227177579019*^9}, {
   3.748229046223689*^9, 3.7482290621953773`*^9}, {3.748229478109995*^9, 
   3.7482296643597927`*^9}, {3.748231155771089*^9, 3.748231232259035*^9}, {
   3.748233516797696*^9, 
   3.748233610257522*^9}},ExpressionUUID->"e1774234-615f-4495-b115-\
80fb28ee29e2"],

Cell[BoxData["5.300370685768314`"], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, {
   3.748218556795268*^9, 3.748218593821907*^9}, {3.7482197485436287`*^9, 
   3.748219777577198*^9}, {3.748219808764299*^9, 3.748219903898848*^9}, {
   3.748221131677416*^9, 3.7482214187082376`*^9}, {3.748223750706748*^9, 
   3.748223907561388*^9}, 3.7482260875771847`*^9, 3.7482261677110863`*^9, 
   3.74822623624131*^9, 3.748226632822377*^9, 3.748226690796739*^9, 
   3.748226845262149*^9, 3.748226900222221*^9, {3.748227079506399*^9, 
   3.748227114119018*^9}, {3.748227148381867*^9, 3.748227177579019*^9}, {
   3.748229046223689*^9, 3.7482290621953773`*^9}, {3.748229478109995*^9, 
   3.7482296643597927`*^9}, {3.748231155771089*^9, 3.748231232259035*^9}, {
   3.748233516797696*^9, 
   3.748233610266873*^9}},ExpressionUUID->"a55c5dc4-5e27-4579-ba2c-\
d2138d1513e2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
     RowBox[{"N", "\n", 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}]}]}], "//", 
    "Re"}], "//", "N"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74806371063288*^9, 3.748063747823361*^9}, {
   3.748063827480056*^9, 3.748063829135419*^9}, {3.748063889391376*^9, 
   3.7480638903028097`*^9}, 3.7480781544419537`*^9, {3.748078253535596*^9, 
   3.748078271846971*^9}, {3.748078609896141*^9, 3.748078610479699*^9}, {
   3.748089282517755*^9, 
   3.748089287449834*^9}},ExpressionUUID->"da415f53-40ce-4c5f-b5e0-\
eccb3117c5db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64268", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.64268", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{
  3.7480891815787067`*^9, {3.74809042397297*^9, 3.748090444100127*^9}, 
   3.748143229440889*^9, {3.748214023912696*^9, 3.748214025416872*^9}, 
   3.74821645895056*^9, {3.748218603418374*^9, 3.7482186086431217`*^9}, {
   3.7482199097836323`*^9, 3.7482199112313023`*^9}, {3.7482214255621*^9, 
   3.74822142692962*^9}, {3.748223917208843*^9, 3.7482239192247267`*^9}, {
   3.748227407764735*^9, 3.748227409060955*^9}, {3.748229671939822*^9, 
   3.7482296734677763`*^9}, {3.748231240093087*^9, 3.748231241749106*^9}, {
   3.7482336162027283`*^9, 
   3.7482336177387133`*^9}},ExpressionUUID->"932e377f-7276-46fc-a8b6-\
5d946f44b3a8"],

Cell[BoxData["6.657892020791013`"], "Output",
 CellChangeTimes->{
  3.748089140974942*^9, {3.7480891863854437`*^9, 3.7480891884462547`*^9}, 
   3.748090444617118*^9, 3.748143230142728*^9, 3.748214026017118*^9, 
   3.748218609187408*^9, 3.748219911770163*^9, 3.748221431405065*^9, 
   3.748223925229413*^9, 3.748227409663191*^9, 3.748229674029272*^9, 
   3.748231245943172*^9, 
   3.7482336181726713`*^9},ExpressionUUID->"b53e4f62-da53-403f-9fb7-\
1c2c215f883b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64268", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.64268", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.7481429921027946`*^9, 3.748143038632484*^9}, {
   3.748143087789072*^9, 3.7481430900444317`*^9}, {3.7482140330486517`*^9, 
   3.7482140348167067`*^9}, 3.748216460471566*^9, {3.748218611472651*^9, 
   3.748218614449852*^9}, {3.748219914047502*^9, 3.748219915583461*^9}, {
   3.748221428529669*^9, 3.748221429953785*^9}, {3.748223921112908*^9, 
   3.748223923041009*^9}, {3.7482274115012007`*^9, 3.748227412868928*^9}, {
   3.748229675588007*^9, 3.748229677059593*^9}, {3.7482312431571827`*^9, 
   3.748231244389101*^9}, {3.748233620170986*^9, 
   3.748233621594306*^9}},ExpressionUUID->"fd1c6daa-1fb7-4c29-b03e-\
29328179a5b4"],

Cell[BoxData["6.85246130186341`*^-14"], "Output",
 CellChangeTimes->{{3.748142999962434*^9, 3.748143039125675*^9}, 
   3.74814309100916*^9, 3.748214035541637*^9, 3.7482186152543163`*^9, 
   3.748219916121511*^9, 3.748221432690495*^9, 3.7482239270130987`*^9, 
   3.748227413341937*^9, 3.748229677533832*^9, 
   3.748233621997164*^9},ExpressionUUID->"004eaa7e-6264-4a70-86af-\
3de3188fe5c7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots", "Chapter",
 CellChangeTimes->{{3.748218621222065*^9, 
  3.7482186300176907`*^9}},ExpressionUUID->"3b008d8e-61e5-4441-a220-\
1f5cb5b1cf8d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4.9", ",", "166."}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4.95", ",", "108.6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5.00", ",", "71.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5.05", ",", "47.4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5.10", ",", "32."}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5.15", ",", "21.2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5.20", ",", "14.3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5.25", ",", "9.741"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5.30", ",", "6.66"}], "}"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
       RowBox[{"Epilog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<(a)\!\(\*SuperscriptBox[\(\[InvisiblePrefixScriptBase]\), \
\(104\)]\)Te\>\"", ",", "Black", ",", "40"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"5.24", ",", "150"}], "}"}]}], "]"}], "}"}]}]}], "]"}], 
     ",", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4.9", ",", "166."}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4.95", ",", "108.6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5.00", ",", "71.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5.05", ",", "47.4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5.10", ",", "32."}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5.15", ",", "21.2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5.20", ",", "14.3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5.25", ",", "9.741"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5.30", ",", "6.66"}], "}"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Red"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"\[FivePointedStar]", ",", "45"}], "}"}], "}"}]}]}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "40"}]}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(Q\), \(\(\[Alpha]\)\(\\\ \)\)]\)(MeV)\>\"", 
        ",", 
        RowBox[{"FontSize", "\[Rule]", "40"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(1/2\)]\)(ns)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "40"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ3SaS8FDj7WvHPfqLH4PoGukzjZpA2kDgUROIFkvI
tNcC0sbONg4gOoAzplwbSHtGrq4C0TFRP7V0gfSU8yw6IHp5JKubHpD+9VrL
HUTPmprLrQ+kp72s5QHROYGCS0H0gydlYNrpr6KxAZC+cZHdBESfqRDaAqK9
J5/cBqKzKgx2g2iXA4p7QPS0aRoHQPSOjfFHQPQGg9vnwPp3n7wOouWbFDTN
gDQHk6kpiJ7vHcluDpJv4OUA0SmRE8QtgPS/68uVQLTbfiYFWyDd9ZQdTNet
qW7IANIzfj/tAdE3HVL2gfmXdPaDaAAn85/T
  
  "],ExpressionUUID->"fa3a7ce7-ace2-4fe6-b604-2e2632e46d62"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], Thickness[0.005], 
      LineBox[CompressedData["
1:eJwtVnlUzl0XjUqpCL/7NGieZ82pNGxK8zxPKk3iraQ5IQoJSfWhCM1JGjSo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       "]]}}, {}, {}, {}, {}}, {{}, {
     {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\[FivePointedStar]",
         StripOnInput->False,
         FontSize->45], {0., 0.}], {{{4.9, 166.}}, {{4.95, 108.6}}, {{5., 
       71.5}}, {{5.05, 47.4}}, {{5.1, 32.}}, {{5.15, 21.2}}, {{5.2, 14.3}}, {{
       5.25, 9.741}}, {{5.3, 6.66}}}]}, {}}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4.893750000000001, 0},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox[
       "\"(a)\\!\\(\\*SuperscriptBox[\\(\[InvisiblePrefixScriptBase]\\), \
\\(104\\)]\\)Te\"", 
        GrayLevel[0], 40, StripOnInput -> False], TraditionalForm]], {
     5.24, 150}]},
  Frame->True,
  FrameLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(\\(\[Alpha]\\)\\(\\\\ \
\\)\\)]\\)(MeV)\"", FontSize -> 40, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(1/2\\)]\\)(ns)\"", FontSize -> 40, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  FrameStyle->{{
     Thickness[Large], 
     Thickness[Large]}, {
     Thickness[Large], 
     Thickness[Large]}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], FontSize -> 40],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{781.1875, Automatic},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{4.9, 5.3}, {0, 166.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.748218653767119*^9, 3.74821992841737*^9, 3.748221442786852*^9, {
   3.7482239392587423`*^9, 3.748223957956169*^9}, 3.748227424899579*^9, 
   3.748229689867444*^9, 3.748231268611434*^9, 3.7482324921898823`*^9, 
   3.748233632888653*^9, 3.748234678970861*^9, 3.7482347216910543`*^9, 
   3.748234754166895*^9, 3.748234787478622*^9, {3.748234872393816*^9, 
   3.748234943319153*^9}, 3.7482458755344343`*^9, {3.7482459103179913`*^9, 
   3.748245930606399*^9}, 3.748247617057829*^9, {3.7482498162662363`*^9, 
   3.748249877618906*^9}, 3.7482600970133038`*^9, {3.748348994096661*^9, 
   3.7483490320699577`*^9}, {3.7483494281044683`*^9, 
   3.748349434121087*^9}},ExpressionUUID->"b9ad6638-6fd3-488e-9455-\
323fb6b7e702"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.645655", ",", "166."}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.645289", ",", "108.6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.644915", ",", "71.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.64454", ",", "47.4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.64417", ",", "32."}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.6438", ",", "21.2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.643429", ",", "14.3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.64305", ",", "9.741"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.64268", ",", "6.66"}], "}"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
       RowBox[{"Epilog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<(b)\!\(\*SuperscriptBox[\(\[InvisiblePrefixScriptBase]\), \
\(104\)]\)Te\>\"", ",", "Black", ",", "55"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.6431", ",", "150"}], "}"}]}], "]"}], "}"}]}]}], "]"}], 
     ",", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.645655", ",", "166."}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.645289", ",", "108.6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.644915", ",", "71.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.64454", ",", "47.4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.64417", ",", "32."}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.6438", ",", "21.2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.643429", ",", "14.3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.64305", ",", "9.741"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.64268", ",", "6.66"}], "}"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Red"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"\[FivePointedStar]", ",", "55"}], "}"}], "}"}]}]}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "40"}]}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Lambda]\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "55"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(1/2\)]\)(ns)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "55"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7482186350025053`*^9, 3.748218653099577*^9}, {
   3.748219918378355*^9, 3.748219927064476*^9}, {3.7482214352929792`*^9, 
   3.748221441883203*^9}, {3.748223930876137*^9, 3.748223957354649*^9}, {
   3.74822741579228*^9, 3.748227424150339*^9}, {3.748229680167194*^9, 
   3.7482296893413057`*^9}, {3.748231259424512*^9, 3.748231267934764*^9}, {
   3.748232488541189*^9, 3.748232491715439*^9}, {3.7482336250621653`*^9, 
   3.7482336322443657`*^9}, {3.7482346565772457`*^9, 3.74823467829923*^9}, {
   3.748234713514699*^9, 3.74823472105472*^9}, {3.748234753268382*^9, 
   3.748234786990444*^9}, {3.7482348708496933`*^9, 3.74823494230418*^9}, {
   3.748245833015884*^9, 3.748245929656498*^9}, {3.748247610790481*^9, 
   3.748247616421978*^9}, {3.748249788510912*^9, 3.748249877245116*^9}, {
   3.748260096085849*^9, 3.74826009624677*^9}, {3.748348931864806*^9, 
   3.748349031186962*^9}, {3.748349427132916*^9, 3.7483494334007072`*^9}, {
   3.7518006528027163`*^9, 3.751800792502894*^9}, 3.751800882517273*^9, {
   3.7518009896754837`*^9, 3.75180101926222*^9}, {3.751801052103977*^9, 
   3.751801054621964*^9}, {3.751801157656374*^9, 3.751801194540237*^9}, {
   3.751801224554137*^9, 3.751801228191938*^9}, {3.751802171500423*^9, 
   3.751802171646411*^9}},ExpressionUUID->"24719a97-0f0a-45da-bc92-\
1a48befc2e51"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], Thickness[0.005], 
      LineBox[CompressedData["
1:eJwt1gkw1V0fB3DKFtlKKISLa9+uSwj/nyUp2feli0s78trSUypLiy1LiyWh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       
       "]]}}, {}, {}, {}, {}}, {{}, {
     {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\[FivePointedStar]",
         StripOnInput->False,
         FontSize->55], {0., 0.}], {{{0.645655, 166.}}, {{0.645289, 
       108.6}}, {{0.644915, 71.5}}, {{0.64454, 47.4}}, {{0.64417, 32.}}, {{
       0.6438, 21.2}}, {{0.643429, 14.3}}, {{0.64305, 9.741}}, {{0.64268, 
       6.66}}}]}, {}}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.642633515625, 0},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox[
       "\"(b)\\!\\(\\*SuperscriptBox[\\(\[InvisiblePrefixScriptBase]\\), \
\\(104\\)]\\)Te\"", 
        GrayLevel[0], 55, StripOnInput -> False], TraditionalForm]], {
     0.6431, 150}]},
  Frame->True,
  FrameLabel->{
    FormBox[
     StyleBox["\"\[Lambda]\"", FontSize -> 55, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(1/2\\)]\\)(ns)\"", FontSize -> 55, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  FrameStyle->{{
     Thickness[Large], 
     Thickness[Large]}, {
     Thickness[Large], 
     Thickness[Large]}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], FontSize -> 40],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1072.40625, Automatic},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.64268, 0.645655}, {0, 166.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.751800993733246*^9, 3.751801019843547*^9}, 
   3.7518010557966433`*^9, {3.751801158654204*^9, 3.751801195338862*^9}, 
   3.7518012289949617`*^9, 
   3.751802172205986*^9},ExpressionUUID->"480b99b9-73ff-4458-8381-\
4fe44039efc3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Triplet",
WindowSize->{1440, 771},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"a9b129a7-8a74-4663-90b5-689a4b6f75a1"],
Cell[CellGroupData[{
Cell[779, 29, 168, 2, 98, "Title",ExpressionUUID->"8aecb048-f71c-42bf-82ee-af8aa5e964fc"],
Cell[CellGroupData[{
Cell[972, 35, 162, 3, 69, "Chapter",ExpressionUUID->"98ec0b8c-6912-40a8-ad26-0c9b3bc21a5a"],
Cell[CellGroupData[{
Cell[1159, 42, 163, 3, 65, "Subchapter",ExpressionUUID->"e634652a-9821-4cb1-8eb5-82cb3a3ad7df"],
Cell[1325, 47, 196, 5, 30, "Input",ExpressionUUID->"b21db70d-1a1a-470c-a6d2-8f3ddd273f2b"],
Cell[CellGroupData[{
Cell[1546, 56, 160, 3, 67, "Section",ExpressionUUID->"e248b4e1-3635-4acc-a5f3-5de93f8aaa2b"],
Cell[1709, 61, 139, 3, 30, "Input",ExpressionUUID->"050738c4-4fe2-4ca9-b056-1fc9258f5515"],
Cell[1851, 66, 235, 6, 48, "Input",ExpressionUUID->"e52e06a6-cfac-40c5-b268-238ba596442b"],
Cell[2089, 74, 907, 26, 132, "Input",ExpressionUUID->"18239aa3-5d26-4060-8418-65fef9e63b97"],
Cell[2999, 102, 297, 6, 30, "Input",ExpressionUUID->"4292d4e5-2c18-4d8a-9d28-f2c133e75d51"],
Cell[3299, 110, 860, 25, 52, "Input",ExpressionUUID->"e4da9d9f-18f4-48c7-8aeb-4faf351de703"],
Cell[4162, 137, 718, 21, 80, "Input",ExpressionUUID->"773854ec-e515-45e2-9c15-3ab728f9b4c4"],
Cell[4883, 160, 1288, 41, 159, "Input",ExpressionUUID->"0cfdbd23-72be-4681-a57d-a88f652a4591"],
Cell[CellGroupData[{
Cell[6196, 205, 2665, 72, 88, "Input",ExpressionUUID->"87613fc1-ba76-4b32-8605-401b3458516f"],
Cell[8864, 279, 453, 10, 24, "Message",ExpressionUUID->"16c0a1d7-c241-4e13-b69e-45fdb68d1be3"],
Cell[9320, 291, 1012, 17, 70, "Message",ExpressionUUID->"51988d78-c7fc-468d-9f0c-72b1c11f3d57"],
Cell[10335, 310, 1018, 18, 70, "Message",ExpressionUUID->"ec7dfb18-ef9e-428e-9de2-1f2b7daa92cb"],
Cell[11356, 330, 455, 10, 70, "Message",ExpressionUUID->"1416e3f4-1285-44f4-989b-836da97f29bb"],
Cell[11814, 342, 455, 10, 70, "Message",ExpressionUUID->"4a9f8df0-4ee3-45c3-8a30-314f5f857436"],
Cell[12272, 354, 453, 10, 70, "Message",ExpressionUUID->"7bb86160-b705-4509-9077-6f5e768fa405"],
Cell[12728, 366, 1017, 18, 70, "Message",ExpressionUUID->"b3693f80-7f20-4a24-b241-0a3e615773b7"],
Cell[13748, 386, 1019, 18, 70, "Message",ExpressionUUID->"1dd029c7-b47a-4785-a81f-58df2ce663d0"],
Cell[14770, 406, 429, 10, 70, "Message",ExpressionUUID->"023d9b09-895f-4d10-89c5-7ec5748e4fff"],
Cell[15202, 418, 453, 10, 70, "Message",ExpressionUUID->"748391a9-1455-439d-b3d6-566ff0022b2e"],
Cell[15658, 430, 1018, 18, 70, "Message",ExpressionUUID->"b561eaf6-adb0-4bc0-b0e4-e24c9033c4a2"],
Cell[16679, 450, 449, 9, 70, "Message",ExpressionUUID->"9f2c2ebb-010f-4e50-8c61-c80e7dd1330e"],
Cell[17131, 461, 453, 10, 70, "Message",ExpressionUUID->"1080d196-de2f-4def-aa06-347b45ed321b"],
Cell[17587, 473, 1020, 18, 70, "Message",ExpressionUUID->"300b6bfc-67a4-409b-8a11-5e761d1474e0"],
Cell[18610, 493, 453, 10, 70, "Message",ExpressionUUID->"71cee52a-fa3a-4813-8ab9-452a19bebe71"],
Cell[19066, 505, 1018, 18, 70, "Message",ExpressionUUID->"dbfe2272-dec5-424b-923a-f9331e5cd1ea"],
Cell[20087, 525, 453, 10, 70, "Message",ExpressionUUID->"f684f29d-7426-4174-9ad5-e647b9c9c708"],
Cell[20543, 537, 432, 10, 70, "Message",ExpressionUUID->"8d1a3642-2ddd-45dc-a219-dea4f656bc1b"],
Cell[20978, 549, 1018, 18, 70, "Message",ExpressionUUID->"fb85dcec-ac7b-438a-9851-84d1a0a228e1"],
Cell[21999, 569, 1018, 18, 70, "Message",ExpressionUUID->"fbec1cd7-c521-45a3-8bb4-6a9127898527"],
Cell[23020, 589, 453, 10, 70, "Message",ExpressionUUID->"c7441c3f-c2e8-4d77-913a-fe05ea1e4363"],
Cell[23476, 601, 430, 10, 70, "Message",ExpressionUUID->"125a1829-23ba-481a-89f9-cf251fefc24d"],
Cell[23909, 613, 453, 10, 70, "Message",ExpressionUUID->"df8eb222-9183-4b00-ba0f-53c9e6830488"],
Cell[24365, 625, 450, 9, 70, "Message",ExpressionUUID->"1f25536d-c9c0-4ef8-bd69-7784d7b450fe"],
Cell[24818, 636, 1019, 18, 70, "Message",ExpressionUUID->"ebe89c92-7087-4430-b23f-9c529336ade7"],
Cell[25840, 656, 453, 10, 70, "Message",ExpressionUUID->"9cb9a617-d07e-47fd-9c41-24864dc35dc2"],
Cell[26296, 668, 430, 10, 70, "Message",ExpressionUUID->"81690538-9813-4302-bf21-9b59d756cb24"],
Cell[26729, 680, 1019, 18, 70, "Message",ExpressionUUID->"1dadfe07-f16f-4ded-a373-efcd5aa1d766"],
Cell[27751, 700, 429, 10, 70, "Message",ExpressionUUID->"0ca954f4-4d28-40c3-b5cc-04ffe876113f"],
Cell[28183, 712, 1018, 18, 70, "Message",ExpressionUUID->"adb8544f-e0be-48ea-89ec-fe826c994c50"],
Cell[29204, 732, 429, 10, 70, "Message",ExpressionUUID->"a496b89c-73c5-4a01-9d47-30e00b90f9af"],
Cell[29636, 744, 1018, 18, 70, "Message",ExpressionUUID->"1d849ed0-f479-43b2-bdb0-a367a650be01"],
Cell[30657, 764, 1018, 18, 70, "Message",ExpressionUUID->"f85e1b46-411f-46b6-82de-fa6fec97f919"],
Cell[31678, 784, 1019, 18, 70, "Message",ExpressionUUID->"bbc65263-cb87-498d-a922-9c37c83fdd9a"],
Cell[32700, 804, 453, 10, 70, "Message",ExpressionUUID->"ec0931fc-6c0b-4283-83db-4c31ea3cdee1"],
Cell[33156, 816, 453, 10, 70, "Message",ExpressionUUID->"3267918f-c73b-45d0-91b3-ecc6a9a39f46"],
Cell[33612, 828, 430, 10, 70, "Message",ExpressionUUID->"af0335d1-77fc-4240-ad75-bd2e8e19bff0"],
Cell[34045, 840, 453, 10, 70, "Message",ExpressionUUID->"983f4e12-1fbb-442e-bb7d-06d6f7ca0cda"],
Cell[34501, 852, 1019, 18, 70, "Message",ExpressionUUID->"5fab31c6-21ce-4b8b-bd0e-bb0790a63609"],
Cell[35523, 872, 431, 10, 70, "Message",ExpressionUUID->"06f281fe-3fb1-4dcd-b9bc-2c21baeb31bf"],
Cell[35957, 884, 453, 10, 70, "Message",ExpressionUUID->"7da4e816-1f48-4f72-ae46-c41a54b33986"],
Cell[36413, 896, 1017, 18, 70, "Message",ExpressionUUID->"f38728b1-97a0-4905-90bf-a819bf543955"],
Cell[37433, 916, 1018, 18, 70, "Message",ExpressionUUID->"5e02b780-194b-47eb-81af-b68ef07dd8dc"],
Cell[38454, 936, 1020, 18, 70, "Message",ExpressionUUID->"ceb43f34-06f7-4675-bfb4-d75d4830a4a6"],
Cell[39477, 956, 1017, 18, 70, "Message",ExpressionUUID->"9c6372e4-099b-4f99-beee-66d20eac07aa"],
Cell[40497, 976, 429, 10, 70, "Message",ExpressionUUID->"b917684c-4958-4dd7-9d9c-b71240c27c0f"],
Cell[40929, 988, 453, 10, 70, "Message",ExpressionUUID->"5cd54234-32bb-4c5e-8795-336014e49262"],
Cell[41385, 1000, 450, 9, 70, "Message",ExpressionUUID->"32a44be4-dc0e-42cb-a263-e3717122f560"],
Cell[41838, 1011, 430, 10, 70, "Message",ExpressionUUID->"3cea110b-6e15-4943-afab-9746c8a091d9"],
Cell[42271, 1023, 453, 10, 70, "Message",ExpressionUUID->"415e6ae8-79b9-4fbd-bb64-203b95fdabdd"],
Cell[42727, 1035, 1017, 18, 70, "Message",ExpressionUUID->"7a247b48-c552-40b5-9483-2bcda1af005e"],
Cell[43747, 1055, 429, 10, 70, "Message",ExpressionUUID->"92c644c1-c61f-47f3-af72-879db32769cb"],
Cell[44179, 1067, 1017, 18, 70, "Message",ExpressionUUID->"8366c2ad-d9bf-4b15-8601-c7eda70b799f"],
Cell[45199, 1087, 1018, 18, 70, "Message",ExpressionUUID->"195f7035-8d71-461a-a1b9-887c01f82ee5"],
Cell[46220, 1107, 429, 10, 70, "Message",ExpressionUUID->"27395b24-af77-4b0a-80af-e0593079843d"],
Cell[46652, 1119, 453, 10, 70, "Message",ExpressionUUID->"2da4389e-54ea-418a-9d21-e07d9ec1194d"],
Cell[47108, 1131, 453, 10, 70, "Message",ExpressionUUID->"b1a59890-8e05-4022-9f54-99487d967f59"],
Cell[47564, 1143, 432, 10, 70, "Message",ExpressionUUID->"ea96bb38-b124-402b-8911-f71c76f37714"],
Cell[47999, 1155, 450, 9, 70, "Message",ExpressionUUID->"f7e4f69b-6a1b-4ac5-a667-7542e25660f9"],
Cell[48452, 1166, 1017, 18, 70, "Message",ExpressionUUID->"a44800a6-261e-48e5-a2e0-ff1e6d34d035"],
Cell[49472, 1186, 1018, 18, 70, "Message",ExpressionUUID->"f55e40eb-e6ec-4419-be24-7a7a0071f195"],
Cell[50493, 1206, 429, 10, 70, "Message",ExpressionUUID->"a8097d1d-ed04-4df5-8c28-a19352403013"],
Cell[50925, 1218, 455, 10, 70, "Message",ExpressionUUID->"df4a5436-b43d-40f9-921e-e5edb5ddb318"],
Cell[51383, 1230, 1018, 18, 70, "Message",ExpressionUUID->"67bf48ae-1c6b-48ea-8645-1cc19945b595"],
Cell[52404, 1250, 453, 10, 70, "Message",ExpressionUUID->"3c29fc5b-0bf4-4203-b55e-95c29a6be116"],
Cell[52860, 1262, 1017, 18, 70, "Message",ExpressionUUID->"8d12eb8c-4000-4bc9-a307-c7e9c23d47eb"],
Cell[53880, 1282, 453, 10, 70, "Message",ExpressionUUID->"86969542-6fd5-4318-9157-e52339d64ef2"],
Cell[54336, 1294, 430, 10, 70, "Message",ExpressionUUID->"d442c7f5-b578-4ab5-83ee-0ebd181b3f30"],
Cell[54769, 1306, 1019, 18, 70, "Message",ExpressionUUID->"e9456469-b6a9-4328-9220-34ccc5dddaf5"],
Cell[55791, 1326, 453, 10, 70, "Message",ExpressionUUID->"48beca02-3d9d-4495-9b67-256480bf4c35"],
Cell[56247, 1338, 430, 10, 70, "Message",ExpressionUUID->"8ba0c451-5769-4946-a70c-9cbc30b577fa"],
Cell[56680, 1350, 1017, 18, 70, "Message",ExpressionUUID->"736b9430-8a08-489e-ac03-b793b8500b5c"],
Cell[57700, 1370, 429, 10, 70, "Message",ExpressionUUID->"4169ae37-a889-41c2-bf9f-a6a911f20239"],
Cell[58132, 1382, 1018, 18, 70, "Message",ExpressionUUID->"ac9d723c-4302-43e0-94bb-360745ca092c"],
Cell[59153, 1402, 429, 10, 70, "Message",ExpressionUUID->"463460ba-2852-444c-9735-0ce01aeba1e4"]
}, Closed]],
Cell[59597, 1415, 2979, 91, 158, "Input",ExpressionUUID->"81a90459-e4e2-4881-8dd5-20f2634da50f"],
Cell[62579, 1508, 4107, 122, 262, "Input",ExpressionUUID->"9df1dffb-1694-4f65-af03-38a7168f89e3"],
Cell[66689, 1632, 3714, 115, 198, "Input",ExpressionUUID->"0bdd38a2-b5eb-4668-90a3-b698e02ab385"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70440, 1752, 207, 4, 67, "Section",ExpressionUUID->"edbbed1b-502a-48b7-b571-08f48f96d24b"],
Cell[CellGroupData[{
Cell[70672, 1760, 4548, 127, 294, "Input",ExpressionUUID->"89b1de16-4ba9-4401-8afd-23a156071d4f"],
Cell[75223, 1889, 714, 13, 24, "Message",ExpressionUUID->"58449525-db1f-4935-bb67-b4b9bae81c5d"],
Cell[75940, 1904, 715, 13, 24, "Message",ExpressionUUID->"0071d280-6e16-4bf7-b9cd-99be282bee63"],
Cell[76658, 1919, 709, 12, 24, "Message",ExpressionUUID->"8458233b-0e89-4770-ac01-ecbd39e6ed26"],
Cell[77370, 1933, 692, 12, 24, "Message",ExpressionUUID->"efda8760-66b0-4571-b591-fbfdad8c8951"],
Cell[78065, 1947, 25780, 441, 231, "Output",ExpressionUUID->"3349bdac-7098-4764-b222-8c0f7f95f0a4"],
Cell[103848, 2390, 369, 6, 34, "Output",ExpressionUUID->"a93dad5a-0917-434e-be64-aeee9884172e"]
}, Open  ]],
Cell[104232, 2399, 767, 18, 52, "Input",ExpressionUUID->"89eb571e-8ab9-46e4-9dc0-90f4692a8890"],
Cell[CellGroupData[{
Cell[105024, 2421, 567, 14, 30, "Input",ExpressionUUID->"8ca4485d-5aad-4d31-b4e8-7a305ba480d1"],
Cell[105594, 2437, 294, 5, 34, "Output",ExpressionUUID->"c55ff7c9-9a73-4b0f-b2aa-f1c8e8f24f71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105925, 2447, 576, 13, 30, "Input",ExpressionUUID->"d6a4fa0a-01f6-4533-a3e5-f1e7a0666fb3"],
Cell[106504, 2462, 248, 4, 34, "Output",ExpressionUUID->"8003cb3f-62a2-4368-8176-df3f89053553"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[106813, 2473, 189, 3, 49, "Subchapter",ExpressionUUID->"789b39ec-38fe-4876-abb0-8f1ca842dc91"],
Cell[107005, 2478, 195, 5, 30, "Input",ExpressionUUID->"f2d84939-f803-4c1e-80f3-d74bda3e0c17"],
Cell[CellGroupData[{
Cell[107225, 2487, 160, 3, 67, "Section",ExpressionUUID->"c2afb308-df5b-4bd6-beac-f967779dcc0d"],
Cell[107388, 2492, 139, 3, 30, "Input",ExpressionUUID->"364a7224-99fd-47cc-b3cf-1e41b376ee75"],
Cell[107530, 2497, 235, 6, 48, "Input",ExpressionUUID->"e5c437b5-449b-416a-9f58-b5c7bbcda0dd"],
Cell[107768, 2505, 907, 26, 132, "Input",ExpressionUUID->"90621ffd-776e-48ed-a296-4d0558b2a977"],
Cell[108678, 2533, 326, 7, 30, "Input",ExpressionUUID->"4f2ca970-6bfd-4559-86d6-38a59708ae5a"],
Cell[109007, 2542, 860, 25, 52, "Input",ExpressionUUID->"3aa14143-9266-451a-bf1d-04c5bbadff8f"],
Cell[109870, 2569, 718, 21, 80, "Input",ExpressionUUID->"67df7b2c-2456-4f08-900d-54873a5ed4f6"],
Cell[110591, 2592, 1288, 41, 159, "Input",ExpressionUUID->"f1947b0c-fce7-44c8-9174-3f3c1c4ccb86"],
Cell[CellGroupData[{
Cell[111904, 2637, 2665, 72, 88, "Input",ExpressionUUID->"7670a1ae-b8cf-42ae-af34-d14a47d063da"],
Cell[114572, 2711, 455, 10, 24, "Message",ExpressionUUID->"de4a8fbe-969d-47d3-846f-4315658d1c42"],
Cell[115030, 2723, 1017, 18, 60, "Message",ExpressionUUID->"d7322a8a-ef3a-4bef-ada9-9382fb26c274"],
Cell[116050, 2743, 1015, 18, 70, "Message",ExpressionUUID->"0fd8ab58-d2d5-4a51-af6e-fd3fe5c2dd0a"],
Cell[117068, 2763, 453, 10, 70, "Message",ExpressionUUID->"9eed535a-ad89-4d5f-9413-c225e54b70d2"],
Cell[117524, 2775, 449, 9, 70, "Message",ExpressionUUID->"4f900d6a-db0c-4d61-afa8-cc2e3f0cddd2"],
Cell[117976, 2786, 453, 10, 70, "Message",ExpressionUUID->"83cdddf0-068b-46ee-af04-bfbc422e3042"],
Cell[118432, 2798, 1019, 18, 70, "Message",ExpressionUUID->"0f896e2f-6b7e-4c2a-bf92-582ac2ec888d"],
Cell[119454, 2818, 1017, 18, 70, "Message",ExpressionUUID->"b5291782-2552-46b2-998a-a04961467511"],
Cell[120474, 2838, 429, 10, 70, "Message",ExpressionUUID->"461ba620-5875-4f50-87db-6f2ddacf3870"],
Cell[120906, 2850, 453, 10, 70, "Message",ExpressionUUID->"26bfffcc-cc5b-406b-a1c9-d69ed5a25c9c"],
Cell[121362, 2862, 1018, 18, 70, "Message",ExpressionUUID->"6edcf221-cbb5-488a-9d71-1dc28e4cd416"],
Cell[122383, 2882, 455, 10, 70, "Message",ExpressionUUID->"e76cb22e-184c-4502-9709-2f9e7a83eceb"],
Cell[122841, 2894, 453, 10, 70, "Message",ExpressionUUID->"dcc5e111-747b-420b-89a7-5bdc75ccb893"],
Cell[123297, 2906, 1016, 18, 70, "Message",ExpressionUUID->"3b9f5463-2076-4853-884c-39746510929e"],
Cell[124316, 2926, 453, 10, 70, "Message",ExpressionUUID->"68ad5efc-4280-4105-a0c8-4f5899b6532f"],
Cell[124772, 2938, 1017, 18, 70, "Message",ExpressionUUID->"35b4286d-ba8b-44ef-acba-109762ac715b"],
Cell[125792, 2958, 453, 10, 70, "Message",ExpressionUUID->"a2361fe8-e8aa-4fe5-affa-07b1eb516a72"],
Cell[126248, 2970, 430, 10, 70, "Message",ExpressionUUID->"20c1224b-4b2d-41d0-be17-b3d2d1f0fa62"],
Cell[126681, 2982, 1018, 18, 70, "Message",ExpressionUUID->"2c4eaf21-b952-45a8-866a-9cadb57eb611"],
Cell[127702, 3002, 1017, 18, 70, "Message",ExpressionUUID->"0780f7a2-ca3a-490e-872a-ccb7e150c62a"],
Cell[128722, 3022, 455, 10, 70, "Message",ExpressionUUID->"159b441d-1d95-4c75-97dc-5e22ca90f8f3"],
Cell[129180, 3034, 430, 10, 70, "Message",ExpressionUUID->"eed6c0ab-afda-465a-9ab1-5483cac1486f"],
Cell[129613, 3046, 455, 10, 70, "Message",ExpressionUUID->"f424f096-fe71-4ee2-961c-e076faff7d23"],
Cell[130071, 3058, 455, 10, 70, "Message",ExpressionUUID->"3c6957a9-5038-4a29-ac88-3d54548de680"],
Cell[130529, 3070, 1018, 18, 70, "Message",ExpressionUUID->"3dca557e-b9f3-4355-81cc-4f61ebebb586"],
Cell[131550, 3090, 455, 10, 70, "Message",ExpressionUUID->"6587746c-d8f7-4ce3-92ad-394d04904e80"],
Cell[132008, 3102, 427, 9, 70, "Message",ExpressionUUID->"dac8a054-9914-42e7-8a07-5d27804c075a"],
Cell[132438, 3113, 1018, 18, 70, "Message",ExpressionUUID->"8d694b8f-4191-4c67-a528-ce5404f1781b"],
Cell[133459, 3133, 429, 10, 70, "Message",ExpressionUUID->"1eda5fba-a9eb-4d08-a414-5b57f0aecbc3"],
Cell[133891, 3145, 1018, 18, 70, "Message",ExpressionUUID->"95155701-7bde-4832-b29c-482bacae5a62"],
Cell[134912, 3165, 429, 10, 70, "Message",ExpressionUUID->"4712c315-acdd-4abb-b1e2-6bafd48c2d15"],
Cell[135344, 3177, 1016, 18, 70, "Message",ExpressionUUID->"e1622c91-344f-47af-b6e8-f7962ecc248f"],
Cell[136363, 3197, 1018, 18, 70, "Message",ExpressionUUID->"47a82470-0637-4e2e-8477-f8139bf8ba3d"],
Cell[137384, 3217, 1017, 18, 70, "Message",ExpressionUUID->"40de747c-9a99-45c1-a63d-ba5b803795cd"],
Cell[138404, 3237, 453, 10, 70, "Message",ExpressionUUID->"392a13a0-1cdd-4dda-8728-bf34d3314a7d"],
Cell[138860, 3249, 432, 10, 70, "Message",ExpressionUUID->"adff6a59-4e14-410f-a7c1-d2b06a5d740a"],
Cell[139295, 3261, 453, 10, 70, "Message",ExpressionUUID->"6e606b5a-b4c4-4f92-ae21-3d1dd685fd82"],
Cell[139751, 3273, 455, 10, 70, "Message",ExpressionUUID->"56042229-2522-4b7f-a63c-b1b31ec2927a"],
Cell[140209, 3285, 1020, 18, 70, "Message",ExpressionUUID->"2210521a-bdf6-4292-8380-d37d87c15871"],
Cell[141232, 3305, 431, 10, 70, "Message",ExpressionUUID->"e963c18f-f943-495d-843e-76b47a65bb44"],
Cell[141666, 3317, 453, 10, 70, "Message",ExpressionUUID->"7de7b141-7d24-4456-bfe5-f9afa83886f2"],
Cell[142122, 3329, 1018, 18, 70, "Message",ExpressionUUID->"3f8ef151-3ece-415d-9226-a0edd70a64a8"],
Cell[143143, 3349, 1018, 18, 70, "Message",ExpressionUUID->"87a9c763-0b37-4e5d-b900-372ffe768028"],
Cell[144164, 3369, 1017, 18, 70, "Message",ExpressionUUID->"9522bcdd-595d-4233-b6cc-e6264f9f1294"],
Cell[145184, 3389, 429, 10, 70, "Message",ExpressionUUID->"620ad4fc-cb87-4973-9721-ec0bcebbbb54"],
Cell[145616, 3401, 1020, 18, 70, "Message",ExpressionUUID->"c3ab1c75-f1f7-4c52-abf7-9f3e7542894a"],
Cell[146639, 3421, 455, 10, 70, "Message",ExpressionUUID->"fe66c060-6744-4c86-9533-182f928cb0c6"],
Cell[147097, 3433, 430, 10, 70, "Message",ExpressionUUID->"cc6e486f-2ecd-4eda-a529-96f7fc89437a"],
Cell[147530, 3445, 455, 10, 70, "Message",ExpressionUUID->"7dca65bf-1078-45a6-8a11-d0f3e0eeef66"],
Cell[147988, 3457, 453, 10, 70, "Message",ExpressionUUID->"88e88585-7e67-4727-b73c-ec3c27c55519"],
Cell[148444, 3469, 1017, 18, 70, "Message",ExpressionUUID->"3c78f180-943e-41bf-9935-0647d5f14d7b"],
Cell[149464, 3489, 431, 10, 70, "Message",ExpressionUUID->"c9d5904e-c5fe-46ba-a2cd-144bcf8702cf"],
Cell[149898, 3501, 1016, 18, 70, "Message",ExpressionUUID->"14820251-3952-4939-8fde-a0f71b1cc398"],
Cell[150917, 3521, 429, 10, 70, "Message",ExpressionUUID->"5d395daf-676e-476c-92e3-d74d208191f5"],
Cell[151349, 3533, 455, 10, 70, "Message",ExpressionUUID->"26650b55-6473-495d-8653-bbf992328739"],
Cell[151807, 3545, 1017, 18, 70, "Message",ExpressionUUID->"4ebd84e6-35e8-46d0-8f13-55dbbb8d4642"],
Cell[152827, 3565, 453, 10, 70, "Message",ExpressionUUID->"bb50ff4f-2047-4fa7-8794-9d61771587dd"],
Cell[153283, 3577, 432, 10, 70, "Message",ExpressionUUID->"cef3cdca-7bcd-443c-97f3-04f7a82b2da0"],
Cell[153718, 3589, 455, 10, 70, "Message",ExpressionUUID->"dd27ca1c-b48b-4463-a92e-8563aa3546c0"],
Cell[154176, 3601, 1017, 18, 70, "Message",ExpressionUUID->"50ab2b59-ec99-4095-a4d6-9f8b50e7cf1e"],
Cell[155196, 3621, 453, 10, 70, "Message",ExpressionUUID->"deadc9fb-c796-4ceb-b8a5-35f4e12bb6a6"],
Cell[155652, 3633, 1018, 18, 70, "Message",ExpressionUUID->"3ccb06e2-c7c7-4d5a-8941-bba72ac2f9b9"],
Cell[156673, 3653, 429, 10, 70, "Message",ExpressionUUID->"352683bf-51d4-4957-a965-345a718be807"],
Cell[157105, 3665, 1020, 18, 70, "Message",ExpressionUUID->"ed643090-4c92-46ad-9916-f6959a39f1c6"],
Cell[158128, 3685, 455, 10, 70, "Message",ExpressionUUID->"5623f53c-3f7e-4ee6-9d3c-ea887dcc6e5c"],
Cell[158586, 3697, 1017, 18, 70, "Message",ExpressionUUID->"ad52c3dd-d9a7-4b6c-8423-1bbabf5eb9ed"],
Cell[159606, 3717, 455, 10, 70, "Message",ExpressionUUID->"89109235-d772-491d-bfbd-f4f1cefa69d6"],
Cell[160064, 3729, 432, 10, 70, "Message",ExpressionUUID->"831e4cc6-42a4-45ed-b3ed-e16a466b51cd"],
Cell[160499, 3741, 1018, 18, 70, "Message",ExpressionUUID->"1cd01287-dfb1-4244-9d25-c456a7bc4077"],
Cell[161520, 3761, 453, 10, 70, "Message",ExpressionUUID->"ea16aa7a-e85e-4184-bf96-393d53fca707"],
Cell[161976, 3773, 430, 10, 70, "Message",ExpressionUUID->"45445111-a104-4e13-8b0c-2661a9ec67d5"],
Cell[162409, 3785, 1018, 18, 70, "Message",ExpressionUUID->"38216698-bc85-417c-93a1-298bed92426d"],
Cell[163430, 3805, 429, 10, 70, "Message",ExpressionUUID->"5216a6a8-322e-41f8-9818-90dc348a811c"],
Cell[163862, 3817, 1018, 18, 70, "Message",ExpressionUUID->"c0bc694b-e627-4367-bffb-9bde1613d76d"],
Cell[164883, 3837, 431, 10, 70, "Message",ExpressionUUID->"f4836302-cf33-443a-a9d8-4691beae5daf"]
}, Closed]],
Cell[165329, 3850, 2979, 91, 158, "Input",ExpressionUUID->"9dab95d7-fcc1-419f-bfd5-a8131c7ecf91"],
Cell[168311, 3943, 4107, 122, 262, "Input",ExpressionUUID->"3e13ace2-9ce3-4382-abc7-d6443cb5ccff"],
Cell[172421, 4067, 3714, 115, 198, "Input",ExpressionUUID->"6ec9aae9-be70-4727-96cd-bc14aa08ee6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176172, 4187, 207, 4, 67, "Section",ExpressionUUID->"04a33947-cd19-4419-bd65-6d02818ad8be"],
Cell[CellGroupData[{
Cell[176404, 4195, 4596, 127, 294, "Input",ExpressionUUID->"beff6458-3218-497e-8844-1a37f884ae45"],
Cell[181003, 4324, 814, 15, 24, "Message",ExpressionUUID->"608af5da-5077-4f9c-adba-b92a18f30309"],
Cell[181820, 4341, 814, 15, 24, "Message",ExpressionUUID->"eb0ae529-a5aa-480d-8bef-4ffb2933c2bf"],
Cell[182637, 4358, 811, 14, 24, "Message",ExpressionUUID->"2d95b8f5-a957-4e4b-bcef-eb23e3b6a95a"],
Cell[183451, 4374, 791, 14, 24, "Message",ExpressionUUID->"376c113a-32af-4dbb-862f-030a4dc2201c"],
Cell[184245, 4390, 25899, 443, 231, "Output",ExpressionUUID->"0fc639ba-4a77-4830-ab0a-62c7fb582370"],
Cell[210147, 4835, 470, 7, 34, "Output",ExpressionUUID->"86066d77-c941-4a2a-a81e-0603623578f0"]
}, Open  ]],
Cell[210632, 4845, 767, 18, 52, "Input",ExpressionUUID->"c8368a66-eaa3-463d-9e29-3c9dbf446845"],
Cell[CellGroupData[{
Cell[211424, 4867, 621, 15, 30, "Input",ExpressionUUID->"556f57fd-9b2c-4183-bc84-dead4940a3ae"],
Cell[212048, 4884, 319, 6, 34, "Output",ExpressionUUID->"32f29f9f-4f34-4af1-a01d-7e6dbc86fe38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212404, 4895, 626, 14, 30, "Input",ExpressionUUID->"b439c738-7eb7-4e31-a795-02245d087157"],
Cell[213033, 4911, 271, 4, 34, "Output",ExpressionUUID->"8ae8c93f-caae-43da-a127-b1560bd20306"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[213365, 4922, 241, 4, 49, "Subchapter",ExpressionUUID->"dc185c30-57d0-4eb0-9b33-1c786fd0d5cc"],
Cell[213609, 4928, 195, 5, 30, "Input",ExpressionUUID->"98eaa318-0ef1-4f7c-8189-f74b61414cac"],
Cell[CellGroupData[{
Cell[213829, 4937, 160, 3, 67, "Section",ExpressionUUID->"0b23f373-d233-41a6-bfc7-dfd2318980a4"],
Cell[213992, 4942, 139, 3, 30, "Input",ExpressionUUID->"846b0806-ac61-4ac5-b8c5-426152a568be"],
Cell[214134, 4947, 235, 6, 48, "Input",ExpressionUUID->"e0216bdd-352d-4375-b7e1-55b398c75089"],
Cell[214372, 4955, 907, 26, 132, "Input",ExpressionUUID->"b7dafe33-49bd-428f-8735-51d79f94f17c"],
Cell[215282, 4983, 376, 7, 30, "Input",ExpressionUUID->"71e7615b-e1fc-48bc-8963-c34286683f0c"],
Cell[215661, 4992, 860, 25, 52, "Input",ExpressionUUID->"40a6e954-dc74-4179-9993-41c9ae08740c"],
Cell[216524, 5019, 718, 21, 80, "Input",ExpressionUUID->"dea1d594-82ab-45b7-9ecb-637eb8b93b3c"],
Cell[217245, 5042, 1288, 41, 159, "Input",ExpressionUUID->"a68a159d-3c75-4417-95e5-1a107b4db31e"],
Cell[CellGroupData[{
Cell[218558, 5087, 2665, 72, 88, "Input",ExpressionUUID->"a3bf9bd3-0841-4125-87d0-6c8f5a7b6665"],
Cell[221226, 5161, 453, 10, 24, "Message",ExpressionUUID->"45625d4e-ac0c-4565-a802-07fcd34cd030"],
Cell[221682, 5173, 1018, 18, 70, "Message",ExpressionUUID->"e4a699c3-106f-4e95-a9c1-3947962100a6"],
Cell[222703, 5193, 453, 10, 70, "Message",ExpressionUUID->"6158f052-b7b5-482e-b62e-da8e29a14563"],
Cell[223159, 5205, 1017, 18, 70, "Message",ExpressionUUID->"ea14cbf4-af40-498b-83f9-79c8e3daa3c7"],
Cell[224179, 5225, 453, 10, 70, "Message",ExpressionUUID->"ceab9c69-54fb-44f3-ac36-511490bb24b5"],
Cell[224635, 5237, 453, 10, 70, "Message",ExpressionUUID->"270f1444-65b7-4e03-a48b-ae47e52540e2"],
Cell[225091, 5249, 1016, 18, 70, "Message",ExpressionUUID->"4f1630ee-487e-4fbf-be1a-3c8778b7c8ef"],
Cell[226110, 5269, 455, 10, 70, "Message",ExpressionUUID->"319c6ded-4c25-422b-b198-fe86d1eb3dd2"],
Cell[226568, 5281, 1016, 18, 70, "Message",ExpressionUUID->"eaf243c7-9754-4bb1-b3ec-b1ffc5594c2f"],
Cell[227587, 5301, 429, 10, 70, "Message",ExpressionUUID->"904a8044-197b-4a0f-9359-760f2975a3db"],
Cell[228019, 5313, 1019, 18, 70, "Message",ExpressionUUID->"fa43b6c7-1cb7-4ae9-a47d-3c51dab19fe8"],
Cell[229041, 5333, 453, 10, 70, "Message",ExpressionUUID->"00bc4405-4772-482f-8fef-5f5137e043c8"],
Cell[229497, 5345, 453, 10, 70, "Message",ExpressionUUID->"559b025d-1ab2-44e4-9981-a2a366e43d24"],
Cell[229953, 5357, 1018, 18, 70, "Message",ExpressionUUID->"8285386f-ee8b-4f88-8654-aa2fc062c37a"],
Cell[230974, 5377, 455, 10, 70, "Message",ExpressionUUID->"e8451010-d382-4dd2-bc73-5c7911968d75"],
Cell[231432, 5389, 1017, 18, 70, "Message",ExpressionUUID->"543c21c9-fded-4ee5-919e-9c4bc2c1b07c"],
Cell[232452, 5409, 450, 9, 70, "Message",ExpressionUUID->"63e7c08c-0725-486f-b3c4-a51ac3b49b9b"],
Cell[232905, 5420, 427, 9, 70, "Message",ExpressionUUID->"a9d98fe9-e685-4256-9ed5-a659c451f44c"],
Cell[233335, 5431, 1020, 18, 70, "Message",ExpressionUUID->"6c977612-a021-4e62-837f-2f9d512a720a"],
Cell[234358, 5451, 1018, 18, 70, "Message",ExpressionUUID->"28fc6af7-bc1d-4b8d-93f8-f19e68c76b4c"],
Cell[235379, 5471, 455, 10, 70, "Message",ExpressionUUID->"300ac519-91ed-4563-bbe1-bdba4f29538a"],
Cell[235837, 5483, 430, 10, 70, "Message",ExpressionUUID->"f9270717-854a-4ffe-af2d-f8267ff4129f"],
Cell[236270, 5495, 453, 10, 70, "Message",ExpressionUUID->"965931b1-b22d-4b04-b971-d8ecb034a68c"],
Cell[236726, 5507, 453, 10, 70, "Message",ExpressionUUID->"9110fe9a-3d15-449d-a89d-f6b022f5e25c"],
Cell[237182, 5519, 1018, 18, 70, "Message",ExpressionUUID->"39ac0564-5002-4a7b-8b15-12603b78d378"],
Cell[238203, 5539, 453, 10, 70, "Message",ExpressionUUID->"653441fc-e913-4224-9a80-46d83b6263d2"],
Cell[238659, 5551, 432, 10, 70, "Message",ExpressionUUID->"bbc86832-bc75-4eac-a0c7-317e70c638ef"],
Cell[239094, 5563, 1020, 18, 70, "Message",ExpressionUUID->"b1c7ce3f-6ac7-43dd-aff5-2bca0501930c"],
Cell[240117, 5583, 429, 10, 70, "Message",ExpressionUUID->"02d791e0-6a7f-4f13-9d99-0b6ca33d9b84"],
Cell[240549, 5595, 1017, 18, 70, "Message",ExpressionUUID->"2baa6ac7-0738-46d3-886c-a0f72581c4c3"],
Cell[241569, 5615, 429, 10, 70, "Message",ExpressionUUID->"37a440d7-a500-4a78-94cf-aba8816f0278"],
Cell[242001, 5627, 1017, 18, 70, "Message",ExpressionUUID->"81b506d9-ba1d-4b7b-95ac-16fda7481b5e"],
Cell[243021, 5647, 1018, 18, 70, "Message",ExpressionUUID->"689747e4-72a1-4984-bb85-71c5e9fdc87d"],
Cell[244042, 5667, 455, 10, 70, "Message",ExpressionUUID->"78378ac9-04e2-4575-a61c-a7329c603788"],
Cell[244500, 5679, 453, 10, 70, "Message",ExpressionUUID->"7a9df7ad-b332-4b06-a46b-813d695b0f55"],
Cell[244956, 5691, 453, 10, 70, "Message",ExpressionUUID->"b81bccca-1216-48e1-8260-706b0e9b89cc"],
Cell[245412, 5703, 430, 10, 70, "Message",ExpressionUUID->"f8911c0e-0cae-475d-b7bc-822890bd0ead"],
Cell[245845, 5715, 1018, 18, 70, "Message",ExpressionUUID->"805bd41d-a8c1-473f-a291-79870c763c6b"],
Cell[246866, 5735, 429, 10, 70, "Message",ExpressionUUID->"c984eacf-5b91-4537-88f8-dba39dcc42b7"],
Cell[247298, 5747, 1016, 18, 70, "Message",ExpressionUUID->"ecf7af48-a579-4e7a-a19e-4f0e32e301bf"],
Cell[248317, 5767, 1019, 18, 70, "Message",ExpressionUUID->"a9f53f30-876d-4928-9475-83ce7f6ff299"],
Cell[249339, 5787, 1019, 18, 70, "Message",ExpressionUUID->"f59ebfb7-5815-4160-97fb-0d9e543c0b6a"],
Cell[250361, 5807, 1017, 18, 70, "Message",ExpressionUUID->"12dbe8c8-09d9-4f3b-a97f-f61312920639"],
Cell[251381, 5827, 426, 9, 70, "Message",ExpressionUUID->"8dc3569d-2869-4848-8e56-2ec1312e4358"],
Cell[251810, 5838, 453, 10, 70, "Message",ExpressionUUID->"dc27c4e2-82a9-44dd-8957-1251e75e6ee7"],
Cell[252266, 5850, 455, 10, 70, "Message",ExpressionUUID->"306eac5f-5145-4502-96dd-685c465b3358"],
Cell[252724, 5862, 453, 10, 70, "Message",ExpressionUUID->"66a5cabf-d1e5-4b61-9bff-14747f878b68"],
Cell[253180, 5874, 430, 10, 70, "Message",ExpressionUUID->"5bf15bb2-deda-4277-bb3a-3e106f828b46"],
Cell[253613, 5886, 1016, 18, 70, "Message",ExpressionUUID->"7ded6e76-123d-4f84-9912-dab915b618ee"],
Cell[254632, 5906, 1018, 18, 70, "Message",ExpressionUUID->"a34a506b-af2c-4045-8a7d-94da4b7419b4"],
Cell[255653, 5926, 1017, 18, 70, "Message",ExpressionUUID->"c4e79071-6aab-4eda-b405-23a717e6c3cb"],
Cell[256673, 5946, 429, 10, 70, "Message",ExpressionUUID->"a10e2614-50f2-408b-a729-78a0d9e6f2fb"],
Cell[257105, 5958, 455, 10, 70, "Message",ExpressionUUID->"e4542756-8bd1-4e31-89b3-758ea8803121"],
Cell[257563, 5970, 453, 10, 70, "Message",ExpressionUUID->"3f9560c7-6f17-4f59-8818-bc00b3caba00"],
Cell[258019, 5982, 450, 9, 70, "Message",ExpressionUUID->"e1546104-8831-4a8e-af50-8c05ebae7d06"],
Cell[258472, 5993, 430, 10, 70, "Message",ExpressionUUID->"9f3cb2a7-6289-4354-b8c4-1b967cf94467"],
Cell[258905, 6005, 1018, 18, 70, "Message",ExpressionUUID->"98288cfa-351e-447e-a6ac-08465ce39573"],
Cell[259926, 6025, 453, 10, 70, "Message",ExpressionUUID->"c6d7124e-a452-4d54-aac5-58f983cb44da"],
Cell[260382, 6037, 1020, 18, 70, "Message",ExpressionUUID->"18535fb4-837f-44da-b57e-d708f43be681"],
Cell[261405, 6057, 429, 10, 70, "Message",ExpressionUUID->"315c75bf-27bc-41e0-98ec-40d15c3c833f"],
Cell[261837, 6069, 453, 10, 70, "Message",ExpressionUUID->"ce5fc195-ae8a-4c7e-9ab1-be5c1e91a29f"],
Cell[262293, 6081, 1019, 18, 70, "Message",ExpressionUUID->"534417ee-e7b9-4054-b44a-6463d6d2c303"],
Cell[263315, 6101, 1016, 18, 70, "Message",ExpressionUUID->"059b9673-af62-4864-a729-d556824b9767"],
Cell[264334, 6121, 453, 10, 70, "Message",ExpressionUUID->"de0ab4a4-5171-454b-8d72-2187f1902881"],
Cell[264790, 6133, 453, 10, 70, "Message",ExpressionUUID->"e5e58a40-3af6-4631-b96c-54da066f5494"],
Cell[265246, 6145, 430, 10, 70, "Message",ExpressionUUID->"e42bdbc0-2bee-4cfe-9db9-ca0519d9b841"],
Cell[265679, 6157, 1017, 18, 70, "Message",ExpressionUUID->"938ab0fd-867e-4880-a3d0-3b99af78950a"],
Cell[266699, 6177, 429, 10, 70, "Message",ExpressionUUID->"1c173b15-669f-47ee-936d-069e4be5c14c"],
Cell[267131, 6189, 1018, 18, 70, "Message",ExpressionUUID->"1c7739ac-43ac-46fc-b028-0b0738b753a6"],
Cell[268152, 6209, 455, 10, 70, "Message",ExpressionUUID->"9d4928c8-8ae9-4b13-9f5d-2a80dea87ed9"],
Cell[268610, 6221, 427, 9, 70, "Message",ExpressionUUID->"e768f06a-ac45-4841-85df-1953c98910e5"],
Cell[269040, 6232, 1018, 18, 70, "Message",ExpressionUUID->"d67c00d7-b462-471d-808a-3147609c2207"],
Cell[270061, 6252, 426, 9, 70, "Message",ExpressionUUID->"8f7d86e6-3bcc-45cb-b3c9-dd00695764ec"]
}, Closed]],
Cell[270502, 6264, 2979, 91, 158, "Input",ExpressionUUID->"51bfe90e-cbbd-4845-a3d2-e3f77aaabd11"],
Cell[273484, 6357, 4107, 122, 262, "Input",ExpressionUUID->"3f8b3c15-ced7-49d8-bd5e-e60119db924e"],
Cell[277594, 6481, 3714, 115, 198, "Input",ExpressionUUID->"2c3d7470-4ab2-48b7-9f20-78606affe2ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281345, 6601, 207, 4, 67, "Section",ExpressionUUID->"25f07947-e314-4bf3-a9cb-12407aa02d52"],
Cell[CellGroupData[{
Cell[281577, 6609, 4645, 128, 294, "Input",ExpressionUUID->"ed4216aa-e3c4-46f3-a81e-99b8447ad9b2"],
Cell[286225, 6739, 861, 15, 24, "Message",ExpressionUUID->"23b91a90-9118-4a9e-91d8-111602709217"],
Cell[287089, 6756, 861, 15, 24, "Message",ExpressionUUID->"f905e0c8-9853-4444-af7a-1ec8e83dc358"],
Cell[287953, 6773, 858, 14, 24, "Message",ExpressionUUID->"50fee2ab-ec71-4531-b750-f8195badafe4"],
Cell[288814, 6789, 836, 14, 24, "Message",ExpressionUUID->"f7352a50-ef45-4022-b61a-0205384978a4"],
Cell[289653, 6805, 25943, 444, 231, "Output",ExpressionUUID->"dfe9e69f-4d98-4243-81bd-efe71e0e6e5c"],
Cell[315599, 7251, 520, 8, 34, "Output",ExpressionUUID->"8607330f-b11c-45bc-9127-0b87e2c0c42b"]
}, Open  ]],
Cell[316134, 7262, 767, 18, 52, "Input",ExpressionUUID->"1dd9dd66-8092-4110-8fc9-b1896b2ff0a6"],
Cell[CellGroupData[{
Cell[316926, 7284, 664, 15, 30, "Input",ExpressionUUID->"dd5111c8-0318-4d89-a524-76de30e9da57"],
Cell[317593, 7301, 341, 6, 34, "Output",ExpressionUUID->"37f048ed-4348-42e3-a845-46d7ed65cbc2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317971, 7312, 676, 15, 30, "Input",ExpressionUUID->"76ccd13c-f5d4-484e-96b7-d0522a7ee642"],
Cell[318650, 7329, 296, 5, 34, "Output",ExpressionUUID->"02320058-a37e-4f1e-b125-4f2d69abe943"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[319007, 7341, 291, 5, 49, "Subchapter",ExpressionUUID->"ab085efd-bedc-4298-9a77-f551c7b75623"],
Cell[319301, 7348, 195, 5, 30, "Input",ExpressionUUID->"5683635e-f2cb-4c73-a7c2-960404db7626"],
Cell[CellGroupData[{
Cell[319521, 7357, 160, 3, 67, "Section",ExpressionUUID->"61bdc5ac-4231-46df-a1ac-671c87638f80"],
Cell[319684, 7362, 139, 3, 30, "Input",ExpressionUUID->"e0c372d5-2862-4036-bc54-1a145d37aec9"],
Cell[319826, 7367, 235, 6, 48, "Input",ExpressionUUID->"5b619401-c1a2-4a42-942c-804584ea4125"],
Cell[320064, 7375, 907, 26, 132, "Input",ExpressionUUID->"aa0838e5-c89d-4924-9145-ce5591b48331"],
Cell[320974, 7403, 426, 8, 30, "Input",ExpressionUUID->"ea77ea94-efa9-46d8-b578-a575c508f54d"],
Cell[321403, 7413, 860, 25, 52, "Input",ExpressionUUID->"bbd9f4eb-530d-4826-b829-c036a8760d45"],
Cell[322266, 7440, 718, 21, 80, "Input",ExpressionUUID->"fad0f5dc-c843-4147-a46c-808b209d62f5"],
Cell[322987, 7463, 1288, 41, 159, "Input",ExpressionUUID->"454a48d4-89a4-4e80-900e-6c15ba3b5d27"],
Cell[CellGroupData[{
Cell[324300, 7508, 2665, 72, 88, "Input",ExpressionUUID->"9dbf624e-20ef-4798-9b05-9accf9fd1f25"],
Cell[326968, 7582, 453, 10, 24, "Message",ExpressionUUID->"2d5fbdfb-a2d6-44b5-ad6d-21681069ec9e"],
Cell[327424, 7594, 1017, 18, 60, "Message",ExpressionUUID->"ade6d8e0-c055-4ff9-998f-e91666212c6a"],
Cell[328444, 7614, 1017, 18, 60, "Message",ExpressionUUID->"9f7aee80-26df-442a-9ab8-346e3f755faa"],
Cell[329464, 7634, 453, 10, 24, "Message",ExpressionUUID->"5b618130-e139-4ca9-92ad-a09a7992bec5"],
Cell[329920, 7646, 453, 10, 24, "Message",ExpressionUUID->"5397fa67-5dd5-41c0-a24f-2dddd5215048"],
Cell[330376, 7658, 453, 10, 24, "Message",ExpressionUUID->"b8a3ae22-4116-4e31-9e8d-fd15d8bf7830"],
Cell[330832, 7670, 1016, 18, 70, "Message",ExpressionUUID->"7831a4bc-5e18-4d07-81e9-c75644d16bf3"],
Cell[331851, 7690, 1016, 18, 70, "Message",ExpressionUUID->"0048d947-2b78-4f50-b3a9-a74c89d034d1"],
Cell[332870, 7710, 431, 10, 70, "Message",ExpressionUUID->"32f53d7a-119f-4796-8bec-8c3a21896f7f"],
Cell[333304, 7722, 453, 10, 70, "Message",ExpressionUUID->"97165c45-ca2b-4c59-8e6a-d2585ac1badd"],
Cell[333760, 7734, 1018, 18, 70, "Message",ExpressionUUID->"1f3accca-2d29-42b9-83e7-0a699e3c87b3"],
Cell[334781, 7754, 450, 9, 70, "Message",ExpressionUUID->"597eb188-cc35-4c10-9937-32d3057f50b9"],
Cell[335234, 7765, 453, 10, 70, "Message",ExpressionUUID->"a6b0a0ca-614e-453a-aa92-61fa9a41a39c"],
Cell[335690, 7777, 1018, 18, 70, "Message",ExpressionUUID->"37f5d1f0-c8eb-4242-9568-6edb19e47848"],
Cell[336711, 7797, 455, 10, 70, "Message",ExpressionUUID->"93961020-847d-4ec9-82d8-f6c31302837c"],
Cell[337169, 7809, 1017, 18, 70, "Message",ExpressionUUID->"7f9c29c5-7061-47a8-b66c-0d7f26bf6e3c"],
Cell[338189, 7829, 455, 10, 70, "Message",ExpressionUUID->"9025c7dd-9685-496d-8730-e932a8a08263"],
Cell[338647, 7841, 430, 10, 70, "Message",ExpressionUUID->"b96fbd98-a0a4-48ce-b4e3-b9e373f5c514"],
Cell[339080, 7853, 1018, 18, 70, "Message",ExpressionUUID->"fe16a5a5-1c0d-4a84-b362-b4ec7fefd2af"],
Cell[340101, 7873, 1017, 18, 70, "Message",ExpressionUUID->"56d357d7-dee0-4f49-ae7f-c622c6ef34a8"],
Cell[341121, 7893, 453, 10, 70, "Message",ExpressionUUID->"7f495d08-89cc-4ed9-a4b1-8f6f22888010"],
Cell[341577, 7905, 432, 10, 70, "Message",ExpressionUUID->"df260430-d9e5-447a-8c06-4bd5e248050f"],
Cell[342012, 7917, 455, 10, 70, "Message",ExpressionUUID->"7dd29595-0908-4154-9ac9-dd576b817702"],
Cell[342470, 7929, 455, 10, 70, "Message",ExpressionUUID->"97371a7a-8d27-4a60-8d8c-abe47e0a35d0"],
Cell[342928, 7941, 1019, 18, 70, "Message",ExpressionUUID->"6e878c0a-fc80-4c7e-b418-82706d369d87"],
Cell[343950, 7961, 455, 10, 70, "Message",ExpressionUUID->"c6665eaa-368b-47b0-a107-a7b2f383e4bd"],
Cell[344408, 7973, 432, 10, 70, "Message",ExpressionUUID->"25f1be86-c486-495e-85f4-ad1b922553e9"],
Cell[344843, 7985, 1019, 18, 70, "Message",ExpressionUUID->"0b458855-b927-4fd6-ab25-90ce7b058c93"],
Cell[345865, 8005, 429, 10, 70, "Message",ExpressionUUID->"959f3ba0-f14d-459e-97c8-b47787da0109"],
Cell[346297, 8017, 1018, 18, 70, "Message",ExpressionUUID->"0d045c0d-3858-4868-9d11-f517e783ca1b"],
Cell[347318, 8037, 429, 10, 70, "Message",ExpressionUUID->"e9e4378c-735e-4abd-80ef-e8645a793cf8"],
Cell[347750, 8049, 1016, 18, 70, "Message",ExpressionUUID->"9fdeb092-a433-4abb-bf94-6c1dec09d4a1"],
Cell[348769, 8069, 1019, 18, 70, "Message",ExpressionUUID->"7666a5fb-672b-44c7-b786-61782604dd30"],
Cell[349791, 8089, 1014, 17, 70, "Message",ExpressionUUID->"29bdabd7-152a-40b8-b04f-75539ed4f613"],
Cell[350808, 8108, 453, 10, 70, "Message",ExpressionUUID->"cee5fa3e-0d6d-4a7a-bcf4-5079bd16cb61"],
Cell[351264, 8120, 453, 10, 70, "Message",ExpressionUUID->"739d6ab0-e33c-48fc-a56f-8c885abed302"],
Cell[351720, 8132, 453, 10, 70, "Message",ExpressionUUID->"6b9ac8df-fa18-44fa-aa5a-9955192e7ff3"],
Cell[352176, 8144, 430, 10, 70, "Message",ExpressionUUID->"528e1119-3711-453c-8912-1f202d6641e0"],
Cell[352609, 8156, 1019, 18, 70, "Message",ExpressionUUID->"07be0740-780b-4d96-844b-c320aa7b93c2"],
Cell[353631, 8176, 426, 9, 70, "Message",ExpressionUUID->"6d748101-0399-4c91-b3b7-da0c8233f651"],
Cell[354060, 8187, 455, 10, 70, "Message",ExpressionUUID->"5c5f900a-38d4-4a03-89e7-a6a6f176fba1"],
Cell[354518, 8199, 1016, 18, 70, "Message",ExpressionUUID->"f6820374-5371-4f5f-aa2b-d83e88af2a8d"],
Cell[355537, 8219, 1017, 18, 70, "Message",ExpressionUUID->"31e26d52-d256-47c4-a9df-3bd4f7b08da1"],
Cell[356557, 8239, 1018, 18, 70, "Message",ExpressionUUID->"bbb5455b-3604-47ec-832d-705d22fbb75f"],
Cell[357578, 8259, 1017, 18, 70, "Message",ExpressionUUID->"9a597b12-d566-49c5-8c8e-f4a063da6fdd"],
Cell[358598, 8279, 429, 10, 70, "Message",ExpressionUUID->"826b1d43-b152-43cc-b21e-dd76e64cefd9"],
Cell[359030, 8291, 455, 10, 70, "Message",ExpressionUUID->"198ada3e-d434-47f9-9e93-a927d023dd53"],
Cell[359488, 8303, 455, 10, 70, "Message",ExpressionUUID->"ee72490b-4f0f-4e7e-9561-cb69ef27d993"],
Cell[359946, 8315, 430, 10, 70, "Message",ExpressionUUID->"b57638a1-e28e-47b5-8431-2ba4ebbee90c"],
Cell[360379, 8327, 453, 10, 70, "Message",ExpressionUUID->"e03df593-2250-45ab-83d7-2bfc078b61bc"],
Cell[360835, 8339, 1020, 18, 70, "Message",ExpressionUUID->"d80e257a-12e8-4180-9889-29007bb73982"],
Cell[361858, 8359, 429, 10, 70, "Message",ExpressionUUID->"b0d9554a-96dd-42fa-9f88-f626863444ec"],
Cell[362290, 8371, 1019, 18, 70, "Message",ExpressionUUID->"f85c0dd6-6b58-46e9-a688-5d4199e15ba3"],
Cell[363312, 8391, 1018, 18, 70, "Message",ExpressionUUID->"492deec7-d78c-4bd5-a343-044e9cec61a4"],
Cell[364333, 8411, 429, 10, 70, "Message",ExpressionUUID->"3fcd8713-45e6-4024-99b4-12f2877f54b8"],
Cell[364765, 8423, 453, 10, 70, "Message",ExpressionUUID->"fffa7c06-5de7-476e-90a5-309846fbb213"],
Cell[365221, 8435, 453, 10, 70, "Message",ExpressionUUID->"af579643-db2f-4e54-8a71-036848e9e90b"],
Cell[365677, 8447, 432, 10, 70, "Message",ExpressionUUID->"95d1a9d2-4a4a-41f7-a561-662ba2d00aa4"],
Cell[366112, 8459, 453, 10, 70, "Message",ExpressionUUID->"a1ae4a3c-cdc5-4a20-858a-6937c4f35e33"],
Cell[366568, 8471, 1019, 18, 70, "Message",ExpressionUUID->"4a218d51-e38f-4f83-962d-9156237837ba"],
Cell[367590, 8491, 1018, 18, 70, "Message",ExpressionUUID->"73bd8383-392e-4524-9c3e-296c5fc89318"],
Cell[368611, 8511, 429, 10, 70, "Message",ExpressionUUID->"317d8b59-3f82-463d-851f-c0825706a1e9"],
Cell[369043, 8523, 453, 10, 70, "Message",ExpressionUUID->"c75aed0d-7d82-468c-ab00-6b54ca75b254"],
Cell[369499, 8535, 1016, 18, 70, "Message",ExpressionUUID->"a7876e68-ec8a-4f69-ab7f-388bdebd375b"],
Cell[370518, 8555, 453, 10, 70, "Message",ExpressionUUID->"b25a0aab-67e3-47c3-8bac-63d872890846"],
Cell[370974, 8567, 1017, 18, 70, "Message",ExpressionUUID->"32d610d5-5d26-4d99-8803-3bc92ba845e8"],
Cell[371994, 8587, 453, 10, 70, "Message",ExpressionUUID->"4928a36d-b4d3-474c-8afc-d677296a7340"],
Cell[372450, 8599, 432, 10, 70, "Message",ExpressionUUID->"50c76ab7-3849-46c2-bee0-f73e197dfa7e"],
Cell[372885, 8611, 1019, 18, 70, "Message",ExpressionUUID->"4b57332d-4bad-447d-8aa7-fd2d4095c654"],
Cell[373907, 8631, 453, 10, 70, "Message",ExpressionUUID->"e4a2436d-1b1d-4ab8-9e4a-b311a309f5a0"],
Cell[374363, 8643, 432, 10, 70, "Message",ExpressionUUID->"986caf94-160f-4687-a1c0-ca2c083af99a"],
Cell[374798, 8655, 1019, 18, 70, "Message",ExpressionUUID->"99160bfb-defe-44ff-9e00-adf15da21cd7"],
Cell[375820, 8675, 426, 9, 70, "Message",ExpressionUUID->"9fa6a8dd-6b36-4b82-a1f4-a441c443ac05"],
Cell[376249, 8686, 1018, 18, 70, "Message",ExpressionUUID->"88a8465d-bc1f-48b8-8f56-181e470ec00c"],
Cell[377270, 8706, 429, 10, 70, "Message",ExpressionUUID->"8a07a141-696c-417f-a1d3-b66aed88efcc"]
}, Closed]],
Cell[377714, 8719, 2979, 91, 158, "Input",ExpressionUUID->"c051f03a-cc80-43e9-bcfd-eefee737787d"],
Cell[380696, 8812, 4107, 122, 262, "Input",ExpressionUUID->"dd9beef1-245d-4e28-90bf-a5329e8eceb2"],
Cell[384806, 8936, 3714, 115, 198, "Input",ExpressionUUID->"4bbadcc7-365b-4c9a-974b-e21570f1d634"]
}, Open  ]],
Cell[CellGroupData[{
Cell[388557, 9056, 207, 4, 67, "Section",ExpressionUUID->"638014f2-fe07-4ccb-97d0-8dacb787de1d"],
Cell[CellGroupData[{
Cell[388789, 9064, 4695, 129, 294, "Input",ExpressionUUID->"8b35b7a6-90f0-422e-8e28-6d9ea17db59e"],
Cell[393487, 9195, 912, 16, 24, "Message",ExpressionUUID->"40577d25-4421-4718-9d1c-2f12e328c3a6"],
Cell[394402, 9213, 912, 16, 24, "Message",ExpressionUUID->"dabdd8c4-9687-4857-8160-5454ef315e4f"],
Cell[395317, 9231, 909, 15, 24, "Message",ExpressionUUID->"0c7ec88d-bcb0-4c66-b9ed-5ffba8f97a90"],
Cell[396229, 9248, 887, 15, 24, "Message",ExpressionUUID->"e3e8c192-156b-4c49-8225-0488683b37b7"],
Cell[397119, 9265, 26021, 444, 231, "Output",ExpressionUUID->"d81cea7c-f876-4d72-8d2d-f767ed2f30fb"],
Cell[423143, 9711, 567, 8, 34, "Output",ExpressionUUID->"0f79d1fd-498b-45d0-9229-b439c0e23266"]
}, Open  ]],
Cell[423725, 9722, 767, 18, 52, "Input",ExpressionUUID->"36ae39f9-ec48-4400-9919-a69cf34da64e"],
Cell[CellGroupData[{
Cell[424517, 9744, 714, 16, 30, "Input",ExpressionUUID->"07d1e42e-1a3a-4b27-ab33-d5e9ab576756"],
Cell[425234, 9762, 363, 6, 34, "Output",ExpressionUUID->"dbb26fe0-221d-4826-8217-bbd21330842e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[425634, 9773, 720, 15, 30, "Input",ExpressionUUID->"94d870f2-cb3e-41f2-bd09-26b7bdd6ef78"],
Cell[426357, 9790, 320, 5, 34, "Output",ExpressionUUID->"86fb1317-ae44-4179-a2ce-f3439bec89d9"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[426738, 9802, 337, 5, 49, "Subchapter",ExpressionUUID->"61ad5590-c898-4a1c-9a6f-9b2515055182"],
Cell[427078, 9809, 195, 5, 30, "Input",ExpressionUUID->"601ed08a-4b80-42c0-8890-8b855b980d32"],
Cell[CellGroupData[{
Cell[427298, 9818, 160, 3, 67, "Section",ExpressionUUID->"3f5d3fc4-0b0d-44a8-9a57-3c2fd0493b42"],
Cell[427461, 9823, 139, 3, 30, "Input",ExpressionUUID->"ecf1bb05-bd34-4c72-bac3-aa056ec17cce"],
Cell[427603, 9828, 235, 6, 48, "Input",ExpressionUUID->"5a886a33-86e7-4a8c-9ad4-fe33d9ac5f5f"],
Cell[427841, 9836, 907, 26, 132, "Input",ExpressionUUID->"077069bc-81e4-4075-ad48-535891922ebc"],
Cell[428751, 9864, 476, 9, 30, "Input",ExpressionUUID->"b22026cd-e86f-4bef-b2b8-8a748aa2c840"],
Cell[429230, 9875, 860, 25, 52, "Input",ExpressionUUID->"fd678d98-4bbb-4196-ae23-5f10cd7d8ef9"],
Cell[430093, 9902, 718, 21, 80, "Input",ExpressionUUID->"e4f30b0e-7104-4551-af46-7ce2862dc228"],
Cell[430814, 9925, 1288, 41, 159, "Input",ExpressionUUID->"ac50bfa0-ba7a-4588-90a0-ac5bc9e3ab43"],
Cell[CellGroupData[{
Cell[432127, 9970, 2665, 72, 88, "Input",ExpressionUUID->"0be22887-4ac6-4b73-a84b-05ac6dd1e2bd"],
Cell[434795, 10044, 455, 10, 24, "Message",ExpressionUUID->"ae69be08-aed9-4613-a73f-a960db8ec67b"],
Cell[435253, 10056, 1017, 18, 60, "Message",ExpressionUUID->"080d2d6d-9fb8-4259-a8d6-ce743d475523"],
Cell[436273, 10076, 1016, 18, 70, "Message",ExpressionUUID->"bb4b10c9-86f8-477e-9300-7d1f5d8beb85"],
Cell[437292, 10096, 453, 10, 70, "Message",ExpressionUUID->"6189ce15-2a5b-4518-bb9b-5e1aad9c9d4e"],
Cell[437748, 10108, 453, 10, 70, "Message",ExpressionUUID->"8741ade0-8ece-4809-8e03-5fcaf1fa41a0"],
Cell[438204, 10120, 453, 10, 70, "Message",ExpressionUUID->"74c35acf-9449-425a-94e4-6b57c57a0bf0"],
Cell[438660, 10132, 1017, 18, 70, "Message",ExpressionUUID->"df3603ac-93b3-4fca-870a-61adef7b1d6d"],
Cell[439680, 10152, 1017, 18, 70, "Message",ExpressionUUID->"05dd63b7-1e57-4c37-ad25-12fe597f8dc6"],
Cell[440700, 10172, 429, 10, 70, "Message",ExpressionUUID->"4e8859e3-b43b-462f-8e97-5d97c63e1bcd"],
Cell[441132, 10184, 453, 10, 70, "Message",ExpressionUUID->"e7076975-68d5-496a-8ea7-01671ab78f0d"],
Cell[441588, 10196, 1018, 18, 70, "Message",ExpressionUUID->"49f0e353-e27b-44da-97b8-e937c7d5ca8b"],
Cell[442609, 10216, 453, 10, 70, "Message",ExpressionUUID->"0d8c0679-bfb7-4ff3-9af4-882fc8587f04"],
Cell[443065, 10228, 455, 10, 70, "Message",ExpressionUUID->"a437c416-39ca-4807-8365-b32173463566"],
Cell[443523, 10240, 1019, 18, 70, "Message",ExpressionUUID->"29aa961a-6f4e-4593-8ecc-842bde3a48a3"],
Cell[444545, 10260, 450, 9, 70, "Message",ExpressionUUID->"aca87824-b60c-47aa-85ea-a288ce3a220f"],
Cell[444998, 10271, 1017, 18, 70, "Message",ExpressionUUID->"ff01a002-8df2-47cb-9c1d-84b26c57d288"],
Cell[446018, 10291, 455, 10, 70, "Message",ExpressionUUID->"958d1033-42c3-42e7-9d09-6591baafa029"],
Cell[446476, 10303, 432, 10, 70, "Message",ExpressionUUID->"26437013-2888-4d3d-affb-99f96afa73d4"],
Cell[446911, 10315, 1018, 18, 70, "Message",ExpressionUUID->"65e41a22-be8b-42c7-8453-c54e05385730"],
Cell[447932, 10335, 1017, 18, 70, "Message",ExpressionUUID->"52343da3-e9a4-404f-84fc-de94feca6e09"],
Cell[448952, 10355, 455, 10, 70, "Message",ExpressionUUID->"b661c576-334a-497e-a22b-a02665c8c835"],
Cell[449410, 10367, 430, 10, 70, "Message",ExpressionUUID->"f9389e97-9de5-4af5-b91a-bca1a9a4bb74"],
Cell[449843, 10379, 453, 10, 70, "Message",ExpressionUUID->"1a51e53f-9289-4af9-8cd9-4da36ab0c99d"],
Cell[450299, 10391, 455, 10, 70, "Message",ExpressionUUID->"66fe3d8b-b587-4bf2-91a4-6c59e1ba4c89"],
Cell[450757, 10403, 1018, 18, 70, "Message",ExpressionUUID->"4739b535-e41a-4b56-990b-181cfbf8ea91"],
Cell[451778, 10423, 453, 10, 70, "Message",ExpressionUUID->"dcb31553-ccbe-4b0a-a729-f4cbca03b741"],
Cell[452234, 10435, 432, 10, 70, "Message",ExpressionUUID->"fa4acd99-4d01-4da6-be8a-a5797f771c6a"],
Cell[452669, 10447, 1017, 18, 70, "Message",ExpressionUUID->"7c06b200-cf2f-4b63-bc80-2870a6ce2052"],
Cell[453689, 10467, 429, 10, 70, "Message",ExpressionUUID->"f1203bb3-3c24-4502-a9d7-18c4c5aef19b"],
Cell[454121, 10479, 1018, 18, 70, "Message",ExpressionUUID->"66671510-9e3c-4a16-9958-496fc0428d05"],
Cell[455142, 10499, 429, 10, 70, "Message",ExpressionUUID->"68910f27-813c-4a42-b729-d2826d65ca66"],
Cell[455574, 10511, 1018, 18, 70, "Message",ExpressionUUID->"b1082aea-de67-4c0c-96cb-28fe01aec135"],
Cell[456595, 10531, 1017, 18, 70, "Message",ExpressionUUID->"106e1765-bfae-4b87-8db3-d2036259d719"],
Cell[457615, 10551, 455, 10, 70, "Message",ExpressionUUID->"77b9e447-f5f9-4bcc-a31c-60ab3225bd8a"],
Cell[458073, 10563, 455, 10, 70, "Message",ExpressionUUID->"9607e744-8586-4064-9f4e-0c5268c8d20c"],
Cell[458531, 10575, 430, 10, 70, "Message",ExpressionUUID->"848c909c-1442-4019-b4a9-cf1e9a854881"],
Cell[458964, 10587, 449, 9, 70, "Message",ExpressionUUID->"b93c29fe-76de-4089-a009-36737f956201"],
Cell[459416, 10598, 1018, 18, 70, "Message",ExpressionUUID->"db47ea2c-0b7c-4ce8-8f33-af71b7cccee8"],
Cell[460437, 10618, 429, 10, 70, "Message",ExpressionUUID->"91b85767-64be-489a-a96e-43b052b6db8e"],
Cell[460869, 10630, 453, 10, 70, "Message",ExpressionUUID->"48fff6b1-3568-4e3f-a394-2bbcde186dc0"],
Cell[461325, 10642, 1016, 18, 70, "Message",ExpressionUUID->"0f6e2ac5-00e6-4db8-ba8b-ded45b99b8d5"],
Cell[462344, 10662, 1013, 17, 70, "Message",ExpressionUUID->"a869b75e-5fc1-4145-917a-117c2c0bbef8"],
Cell[463360, 10681, 1019, 18, 70, "Message",ExpressionUUID->"d884ec2f-50f4-44c8-989b-02e566aae363"],
Cell[464382, 10701, 1019, 18, 70, "Message",ExpressionUUID->"ad508c49-13c2-452d-9edb-7814a0b6c927"],
Cell[465404, 10721, 429, 10, 70, "Message",ExpressionUUID->"1a233a17-9bf7-458f-8a1c-8c504263392f"],
Cell[465836, 10733, 455, 10, 70, "Message",ExpressionUUID->"d8a7bf47-72ce-45e9-8988-00be8b2237a4"],
Cell[466294, 10745, 450, 9, 70, "Message",ExpressionUUID->"3794057c-f811-46d3-9189-d2f2fb7c9a5b"],
Cell[466747, 10756, 432, 10, 70, "Message",ExpressionUUID->"728f012d-3f70-4eec-ba43-310aba8623ee"],
Cell[467182, 10768, 453, 10, 70, "Message",ExpressionUUID->"ed02bdcd-5b3f-42e8-867d-0ef681c22b23"],
Cell[467638, 10780, 1016, 18, 70, "Message",ExpressionUUID->"4ebcaa54-a87b-4c90-93c0-1995405abaae"],
Cell[468657, 10800, 455, 10, 70, "Message",ExpressionUUID->"67f2e332-8720-48ae-b8cf-be49009e0628"],
Cell[469115, 10812, 1018, 18, 70, "Message",ExpressionUUID->"21fa87fe-b6ed-4999-86c6-8f62ee1e3fd4"],
Cell[470136, 10832, 1021, 18, 70, "Message",ExpressionUUID->"020f3153-d2fe-480b-81c5-8920df19522a"],
Cell[471160, 10852, 431, 10, 70, "Message",ExpressionUUID->"84bbe8d8-799f-4c78-8147-22a6de2b4ec0"],
Cell[471594, 10864, 453, 10, 70, "Message",ExpressionUUID->"fb631339-e956-4ca9-9f10-7c18ad79ead0"],
Cell[472050, 10876, 427, 9, 70, "Message",ExpressionUUID->"64595c6f-d637-46fc-bea5-b8717581493e"],
Cell[472480, 10887, 453, 10, 70, "Message",ExpressionUUID->"8d5e86df-4787-45aa-b500-386f50a46263"],
Cell[472936, 10899, 1017, 18, 70, "Message",ExpressionUUID->"3c229720-f177-46a3-b765-fe4e2639a526"],
Cell[473956, 10919, 1018, 18, 70, "Message",ExpressionUUID->"25237ea3-a9da-48cf-9156-eaf26ee74fc2"],
Cell[474977, 10939, 429, 10, 70, "Message",ExpressionUUID->"e6d059ea-18fe-4e60-b300-57792550c521"],
Cell[475409, 10951, 455, 10, 70, "Message",ExpressionUUID->"60f3d2dd-4446-4aba-af2b-284d509f58a7"],
Cell[475867, 10963, 1018, 18, 70, "Message",ExpressionUUID->"6e1db8b9-ded6-48fd-aa80-20c7fe905981"],
Cell[476888, 10983, 450, 9, 70, "Message",ExpressionUUID->"015af006-8870-415c-86f6-b935a2b97343"],
Cell[477341, 10994, 1017, 18, 70, "Message",ExpressionUUID->"d6d9de0c-8ecf-453e-9ed6-07bf310a8099"],
Cell[478361, 11014, 455, 10, 70, "Message",ExpressionUUID->"f5c75108-f0c1-4c39-b1ad-11d4671e4d0e"],
Cell[478819, 11026, 430, 10, 70, "Message",ExpressionUUID->"f58563a4-ed94-4388-82eb-918d862607c0"],
Cell[479252, 11038, 1017, 18, 70, "Message",ExpressionUUID->"ddf02470-74b2-409c-9b27-2e89dc0746fd"],
Cell[480272, 11058, 455, 10, 70, "Message",ExpressionUUID->"0e6a8e26-d274-43a4-9e30-737e09cee702"],
Cell[480730, 11070, 430, 10, 70, "Message",ExpressionUUID->"98ea7a4f-0906-4001-bb65-4db82f14ff36"],
Cell[481163, 11082, 1016, 18, 70, "Message",ExpressionUUID->"91f54cf2-ab08-4126-81ce-60d2b550dbea"],
Cell[482182, 11102, 429, 10, 70, "Message",ExpressionUUID->"bf45d267-2da5-4906-a009-465d957d8833"],
Cell[482614, 11114, 1020, 18, 70, "Message",ExpressionUUID->"e59c2a6e-44b5-464f-8beb-e2eb4a7c327c"],
Cell[483637, 11134, 431, 10, 70, "Message",ExpressionUUID->"d4fed43b-afb7-46fb-8f20-bf576a15a06d"]
}, Closed]],
Cell[484083, 11147, 2979, 91, 158, "Input",ExpressionUUID->"dc17a696-348a-4fc6-94b6-f81330469e88"],
Cell[487065, 11240, 4107, 122, 262, "Input",ExpressionUUID->"ff07b214-1406-4832-b0c6-826a3421d3b4"],
Cell[491175, 11364, 3714, 115, 198, "Input",ExpressionUUID->"78b34a32-e6ac-4b3c-bd9a-878aec9f52ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[494926, 11484, 207, 4, 67, "Section",ExpressionUUID->"4ad06912-3a35-4e8d-b0f4-06b58eb21b1f"],
Cell[CellGroupData[{
Cell[495158, 11492, 5146, 135, 294, "Input",ExpressionUUID->"d86829f5-1eb1-4eba-a9dc-2189670c62e5"],
Cell[500307, 11629, 1179, 20, 24, "Message",ExpressionUUID->"59c11db5-bf21-45e1-bad0-89404c9995d3"],
Cell[501489, 11651, 1179, 20, 24, "Message",ExpressionUUID->"d117094c-8782-4923-a467-3cc4987b0ef1"],
Cell[502671, 11673, 1174, 19, 24, "Message",ExpressionUUID->"d10582de-1d8e-4d0a-a995-dbc6363bd903"],
Cell[503848, 11694, 1156, 19, 24, "Message",ExpressionUUID->"0719b4db-a176-4250-aba2-a3ebc93b7ee8"],
Cell[505007, 11715, 26311, 449, 231, "Output",ExpressionUUID->"30656c96-bf17-411a-b96a-8e6d48f49083"],
Cell[531321, 12166, 833, 12, 34, "Output",ExpressionUUID->"91084256-24db-4711-b0ea-f97574cf9656"]
}, Open  ]],
Cell[532169, 12181, 767, 18, 52, "Input",ExpressionUUID->"11107fcd-a157-422f-b58b-ebeec94fd5c4"],
Cell[CellGroupData[{
Cell[532961, 12203, 762, 17, 30, "Input",ExpressionUUID->"612f7f80-ed82-4d78-8d66-2855c6acad6e"],
Cell[533726, 12222, 389, 7, 34, "Output",ExpressionUUID->"0d580143-4499-4d09-83e9-0ed21c80f647"]
}, Open  ]],
Cell[CellGroupData[{
Cell[534152, 12234, 770, 16, 30, "Input",ExpressionUUID->"35196c1f-8450-4e5a-aacb-d35ad6d3e723"],
Cell[534925, 12252, 342, 5, 34, "Output",ExpressionUUID->"fa27c0ff-2a45-4d95-a182-e8129d3d1494"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[535328, 12264, 387, 6, 49, "Subchapter",ExpressionUUID->"5e64a63b-0242-4c88-a9de-1cd0a09934be"],
Cell[535718, 12272, 195, 5, 30, "Input",ExpressionUUID->"33dd30bc-2091-4c9b-b01c-e8d659b5e831"],
Cell[CellGroupData[{
Cell[535938, 12281, 160, 3, 67, "Section",ExpressionUUID->"559d2a98-24a6-4b0c-a3e0-71b8c2b55f30"],
Cell[536101, 12286, 139, 3, 30, "Input",ExpressionUUID->"7df0a8b6-54b5-4d6b-b4e3-45e542a0b8e4"],
Cell[536243, 12291, 235, 6, 48, "Input",ExpressionUUID->"9d7fd4d5-4687-4bbc-9718-1b5b1170ea2e"],
Cell[536481, 12299, 907, 26, 132, "Input",ExpressionUUID->"563dc10a-e6cb-4644-98d4-4a8d78346c2f"],
Cell[537391, 12327, 526, 9, 30, "Input",ExpressionUUID->"b3572110-fafa-43fe-811b-f9c7496be915"],
Cell[537920, 12338, 860, 25, 52, "Input",ExpressionUUID->"5884d64d-230a-4f80-a6c8-dd2dedcb16c7"],
Cell[538783, 12365, 718, 21, 80, "Input",ExpressionUUID->"ff78f428-2e76-45c9-98f2-82889b9052da"],
Cell[539504, 12388, 1288, 41, 159, "Input",ExpressionUUID->"fe13ca70-d82a-4fb0-8c25-f0f8d81b286a"],
Cell[CellGroupData[{
Cell[540817, 12433, 2665, 72, 88, "Input",ExpressionUUID->"b1832459-a755-4bbd-9235-1e032494eb72"],
Cell[543485, 12507, 455, 10, 24, "Message",ExpressionUUID->"7881bd1e-e1ca-480a-99f3-7f697a65d368"],
Cell[543943, 12519, 1012, 17, 60, "Message",ExpressionUUID->"1401b7e6-9592-48b6-b569-98dfc2175594"],
Cell[544958, 12538, 1018, 18, 60, "Message",ExpressionUUID->"1c008006-014c-46b1-a9cc-8be79008c16c"],
Cell[545979, 12558, 453, 10, 24, "Message",ExpressionUUID->"a720d86b-c258-4fe2-a16c-31d6debfd40c"],
Cell[546435, 12570, 455, 10, 24, "Message",ExpressionUUID->"cd62d04e-c327-4343-9aee-9810a3163114"],
Cell[546893, 12582, 453, 10, 24, "Message",ExpressionUUID->"ef716fe2-1843-4cd6-9144-7d9014b61867"],
Cell[547349, 12594, 1014, 18, 60, "Message",ExpressionUUID->"56852634-b44c-4182-88ae-3ac6f0f60c4c"],
Cell[548366, 12614, 1016, 18, 60, "Message",ExpressionUUID->"58593066-57c2-4fd4-802f-c197b93a7ffd"],
Cell[549385, 12634, 429, 10, 24, "Message",ExpressionUUID->"a32e5395-928b-45c9-84d0-8d824715cde7"],
Cell[549817, 12646, 453, 10, 24, "Message",ExpressionUUID->"3c100e7c-27fc-4d5b-9486-2e0881699eb0"],
Cell[550273, 12658, 1020, 18, 60, "Message",ExpressionUUID->"5a4fa9aa-dec3-47e4-b0d5-d234c485cd2e"],
Cell[551296, 12678, 453, 10, 24, "Message",ExpressionUUID->"045b20c5-3efc-4f28-9e23-4d81a497802a"],
Cell[551752, 12690, 453, 10, 24, "Message",ExpressionUUID->"ee8137a3-c3b6-4987-a957-faf0f7ed2b97"],
Cell[552208, 12702, 1020, 18, 60, "Message",ExpressionUUID->"cd2ca33c-76a0-4c1d-ba25-88d52ab48102"],
Cell[553231, 12722, 450, 9, 24, "Message",ExpressionUUID->"7ee67dfd-f504-4cdf-a6c9-0e6dfe03f2b3"],
Cell[553684, 12733, 1013, 17, 60, "Message",ExpressionUUID->"5c54f8bc-3c4e-499f-a9ce-32421da23d2b"],
Cell[554700, 12752, 453, 10, 24, "Message",ExpressionUUID->"33079286-56b9-4f05-ab0b-d6d5f6bd6933"],
Cell[555156, 12764, 430, 10, 24, "Message",ExpressionUUID->"fc4f49e1-c8cb-4e14-b4c9-fa6ae14e3fed"],
Cell[555589, 12776, 1021, 18, 60, "Message",ExpressionUUID->"e50236ec-f4dd-4dc4-b557-c9fa19d4c451"],
Cell[556613, 12796, 1016, 18, 62, "Message",ExpressionUUID->"f3374d5e-6e3b-4a46-86f8-b71eee0f805b"],
Cell[557632, 12816, 453, 10, 24, "Message",ExpressionUUID->"e81243d3-f452-47e0-96e6-a75ece228bcf"],
Cell[558088, 12828, 430, 10, 24, "Message",ExpressionUUID->"a86f8e56-cc05-410c-bb22-86faaf5be62f"],
Cell[558521, 12840, 450, 9, 24, "Message",ExpressionUUID->"d675b6f6-5ee2-4404-8b7f-c0e0370fae17"],
Cell[558974, 12851, 453, 10, 24, "Message",ExpressionUUID->"3d818062-ee4b-46af-861e-2c96f27a7060"],
Cell[559430, 12863, 1019, 18, 60, "Message",ExpressionUUID->"9c2cff76-eefe-49a3-a801-5497e9b0ef87"],
Cell[560452, 12883, 453, 10, 24, "Message",ExpressionUUID->"a3bdac9e-8a7b-43ed-96e2-0780d78dabac"],
Cell[560908, 12895, 430, 10, 24, "Message",ExpressionUUID->"e42e192f-4ef8-4822-a794-6222add15957"],
Cell[561341, 12907, 1019, 18, 60, "Message",ExpressionUUID->"4d0e8d27-5a05-4b8b-af5c-f89be2fb06ec"],
Cell[562363, 12927, 431, 10, 24, "Message",ExpressionUUID->"9e77a8cb-527a-48d4-8c12-b1c22816b3e0"],
Cell[562797, 12939, 1014, 17, 60, "Message",ExpressionUUID->"42ff3581-038a-45e7-8b30-6be4ac5a078e"],
Cell[563814, 12958, 429, 10, 24, "Message",ExpressionUUID->"c1a801e7-df74-4b06-9248-fac311d5be38"],
Cell[564246, 12970, 1018, 18, 62, "Message",ExpressionUUID->"85843b72-9b24-4635-9217-171b56302dd9"],
Cell[565267, 12990, 1020, 18, 62, "Message",ExpressionUUID->"bc6cb748-fc5b-41e6-bbe5-541083d91004"],
Cell[566290, 13010, 455, 10, 24, "Message",ExpressionUUID->"9744ce56-6223-487a-bba1-b96b60db8b39"],
Cell[566748, 13022, 453, 10, 24, "Message",ExpressionUUID->"2cb6023b-8646-4c97-ba23-d3d4b71b0d71"],
Cell[567204, 13034, 430, 10, 24, "Message",ExpressionUUID->"f95c20f6-2434-4ecf-886f-940cf5b026eb"],
Cell[567637, 13046, 453, 10, 24, "Message",ExpressionUUID->"91680fce-2a67-4710-a8e2-29f024a89289"],
Cell[568093, 13058, 1019, 18, 60, "Message",ExpressionUUID->"fbbb20b2-aaf0-4c98-a37a-b5519a4a1375"],
Cell[569115, 13078, 429, 10, 24, "Message",ExpressionUUID->"b555453f-1a7a-4680-9482-34396df2645a"],
Cell[569547, 13090, 453, 10, 24, "Message",ExpressionUUID->"c253a101-8137-4f8d-aedd-ca8c9e1606ef"],
Cell[570003, 13102, 1016, 18, 60, "Message",ExpressionUUID->"bdbbdae7-cda5-47f5-b459-a9aba03f98f7"],
Cell[571022, 13122, 1017, 18, 62, "Message",ExpressionUUID->"d3ffe5fc-e68a-48f2-8971-d5d57381141a"],
Cell[572042, 13142, 1017, 18, 62, "Message",ExpressionUUID->"2e85b266-a93c-4329-a2b7-5063117114a7"],
Cell[573062, 13162, 1017, 18, 62, "Message",ExpressionUUID->"630da110-6801-455d-9985-b3d5052c36f8"],
Cell[574082, 13182, 429, 10, 24, "Message",ExpressionUUID->"b92bf351-a46a-4465-9a95-9ac7cc485054"],
Cell[574514, 13194, 455, 10, 24, "Message",ExpressionUUID->"8371befd-e3df-4cfc-a6fb-cecdc8f548d6"],
Cell[574972, 13206, 453, 10, 24, "Message",ExpressionUUID->"318a71bd-202e-4728-86ed-60a8a5adb654"],
Cell[575428, 13218, 430, 10, 24, "Message",ExpressionUUID->"6089fcaa-3144-4055-aab5-e318a1d443c2"],
Cell[575861, 13230, 450, 9, 24, "Message",ExpressionUUID->"2d10121a-fb3a-4fac-8c76-141835d36b52"],
Cell[576314, 13241, 1016, 18, 60, "Message",ExpressionUUID->"613e21e9-aca5-49a3-bffc-6b0864b357c7"],
Cell[577333, 13261, 1020, 18, 62, "Message",ExpressionUUID->"e5bfcbb1-b680-44d8-84d6-39d5b2814ecb"],
Cell[578356, 13281, 453, 10, 24, "Message",ExpressionUUID->"62920a1c-c07a-42b8-b222-837e6f8cc81e"],
Cell[578812, 13293, 1018, 18, 62, "Message",ExpressionUUID->"5d6e2331-c97d-4733-b236-570d49565ec8"],
Cell[579833, 13313, 429, 10, 24, "Message",ExpressionUUID->"667277e1-88cf-47f1-9e12-5ffd434fa760"],
Cell[580265, 13325, 453, 10, 24, "Message",ExpressionUUID->"7969ad91-7d16-4e5a-8869-9d741f381ac9"],
Cell[580721, 13337, 432, 10, 24, "Message",ExpressionUUID->"7f218502-f8af-4010-80ca-de843f884926"],
Cell[581156, 13349, 455, 10, 24, "Message",ExpressionUUID->"62446437-11af-43de-9aa6-5033f32e7448"],
Cell[581614, 13361, 1019, 18, 62, "Message",ExpressionUUID->"d96ac758-8b35-48e9-b092-fd492ffc2319"],
Cell[582636, 13381, 1018, 18, 62, "Message",ExpressionUUID->"13e864eb-d4fd-4bf8-9d06-b6c2b0c222cd"],
Cell[583657, 13401, 429, 10, 24, "Message",ExpressionUUID->"43c14ade-2964-415f-8836-d8e6533957da"],
Cell[584089, 13413, 453, 10, 24, "Message",ExpressionUUID->"fe4a37e2-4347-46e6-a515-0c5bdb839ee0"],
Cell[584545, 13425, 1018, 18, 62, "Message",ExpressionUUID->"2487fc7b-d6da-4881-936f-f61649885588"],
Cell[585566, 13445, 453, 10, 24, "Message",ExpressionUUID->"beb0b2a3-0b8c-4eba-aaf6-5348e4196442"],
Cell[586022, 13457, 1016, 18, 62, "Message",ExpressionUUID->"1312f9ae-12ab-42e9-9400-103f6aaa32cd"],
Cell[587041, 13477, 455, 10, 24, "Message",ExpressionUUID->"dceb608f-8084-42c5-ad4f-b32c98e760bd"],
Cell[587499, 13489, 430, 10, 24, "Message",ExpressionUUID->"de77a55f-b449-4505-b370-61d2c0ecfec3"],
Cell[587932, 13501, 1017, 18, 70, "Message",ExpressionUUID->"580a3b3e-e427-4f63-ab55-7768267512f4"],
Cell[588952, 13521, 453, 10, 70, "Message",ExpressionUUID->"1955b023-88d4-456b-be31-fda8816a586e"],
Cell[589408, 13533, 432, 10, 70, "Message",ExpressionUUID->"10471bf9-c418-4789-8d6f-00cfffd607cd"],
Cell[589843, 13545, 1018, 18, 70, "Message",ExpressionUUID->"8cee0aef-9a2c-436b-855c-649e5f02ce5c"],
Cell[590864, 13565, 429, 10, 70, "Message",ExpressionUUID->"e4fbbd04-3706-4af3-b348-d44bf8a4f286"],
Cell[591296, 13577, 1018, 18, 70, "Message",ExpressionUUID->"5ad7e9c1-cb13-4ca6-a304-6426c6b614a2"],
Cell[592317, 13597, 429, 10, 70, "Message",ExpressionUUID->"f60fdc2d-7a6a-4214-b71c-4ee1382020d1"]
}, Closed]],
Cell[592761, 13610, 2979, 91, 158, "Input",ExpressionUUID->"6a5c13b1-e980-47ce-a402-635ff5e81ab8"],
Cell[595743, 13703, 4107, 122, 262, "Input",ExpressionUUID->"fe39ed54-6a84-4e5f-99f4-e16e7491b815"],
Cell[599853, 13827, 3714, 115, 198, "Input",ExpressionUUID->"79fe6b0d-a724-4d1a-af5f-07aa3bcbfb88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[603604, 13947, 207, 4, 67, "Section",ExpressionUUID->"e8d7c851-328e-4815-a8b3-cdaaa923b6ea"],
Cell[CellGroupData[{
Cell[603836, 13955, 5249, 136, 294, "Input",ExpressionUUID->"9f12472e-09fe-4041-84ce-cd6191ecc595"],
Cell[609088, 14093, 1275, 21, 24, "Message",ExpressionUUID->"adab6be6-58e4-4fd0-b907-bf32f05d7312"],
Cell[610366, 14116, 1275, 21, 24, "Message",ExpressionUUID->"ff361c5d-7ed0-45a1-922b-083ddd5a28ed"],
Cell[611644, 14139, 1270, 20, 24, "Message",ExpressionUUID->"da800ed4-69ab-4f7f-ab55-3c79dd424c8b"],
Cell[612917, 14161, 1250, 20, 24, "Message",ExpressionUUID->"afa16d7e-f87b-4fee-854a-fc6e1cc2c854"],
Cell[614170, 14183, 26435, 450, 231, "Output",ExpressionUUID->"f533fe58-5c1f-43d3-9923-6bae3563dea2"],
Cell[640608, 14635, 929, 13, 34, "Output",ExpressionUUID->"ca5565a6-1629-44af-b32d-7a42c77b51fe"]
}, Open  ]],
Cell[641552, 14651, 767, 18, 52, "Input",ExpressionUUID->"a308ae19-294d-4c6e-922b-936616520166"],
Cell[CellGroupData[{
Cell[642344, 14673, 814, 17, 30, "Input",ExpressionUUID->"351a9158-6e42-4621-9c2e-51e19d64d942"],
Cell[643161, 14692, 411, 7, 34, "Output",ExpressionUUID->"53cd96d6-d038-413e-bfbb-fb7c1bc8816f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[643609, 14704, 824, 17, 30, "Input",ExpressionUUID->"9bf3cac0-6ce9-41a0-b66c-96b721f42129"],
Cell[644436, 14723, 367, 6, 34, "Output",ExpressionUUID->"d5b28f67-4ff5-41ba-a7b1-c64b8342b5f7"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[644864, 14736, 437, 7, 49, "Subchapter",ExpressionUUID->"c6b1e6d0-a951-4734-ae65-9ce3ffc685b2"],
Cell[645304, 14745, 195, 5, 30, "Input",ExpressionUUID->"f3a4e464-dba7-4594-a7c4-67adea1b287e"],
Cell[CellGroupData[{
Cell[645524, 14754, 160, 3, 67, "Section",ExpressionUUID->"5aec554b-3037-4547-8947-6618e2f37920"],
Cell[645687, 14759, 139, 3, 30, "Input",ExpressionUUID->"2aebb1f3-49dd-4194-8a38-9a000d8530a2"],
Cell[645829, 14764, 235, 6, 48, "Input",ExpressionUUID->"6ad93566-ed61-40a9-b670-af61ade0fc7c"],
Cell[646067, 14772, 907, 26, 132, "Input",ExpressionUUID->"b7ea8596-4789-4206-bdda-9752fb3819d5"],
Cell[646977, 14800, 576, 10, 30, "Input",ExpressionUUID->"d4e7603e-71f8-4b9e-93e7-298bbe2917f9"],
Cell[647556, 14812, 860, 25, 52, "Input",ExpressionUUID->"91371c00-181c-4db1-a5e1-77bbe45b108e"],
Cell[648419, 14839, 718, 21, 80, "Input",ExpressionUUID->"daec4497-8f05-4bd5-b6ec-01bb7316c278"],
Cell[649140, 14862, 1288, 41, 159, "Input",ExpressionUUID->"0dfdabe2-eefa-486d-b0c9-a345da3e17db"],
Cell[CellGroupData[{
Cell[650453, 14907, 2665, 72, 88, "Input",ExpressionUUID->"14d1ac94-9330-42aa-9154-9d7947cb873d"],
Cell[653121, 14981, 453, 10, 24, "Message",ExpressionUUID->"7f87347b-2cb8-4b06-b314-8cb77972e0b9"],
Cell[653577, 14993, 1016, 18, 60, "Message",ExpressionUUID->"b8336c68-2d95-47bd-b3f6-3e58e5739332"],
Cell[654596, 15013, 1015, 18, 60, "Message",ExpressionUUID->"93bb3ca4-bba1-43c6-9453-e53d089daf9e"],
Cell[655614, 15033, 453, 10, 24, "Message",ExpressionUUID->"2c5add53-830f-41ab-9739-7384952fd1ac"],
Cell[656070, 15045, 453, 10, 24, "Message",ExpressionUUID->"ed714c4b-33ff-4686-b297-f66386074414"],
Cell[656526, 15057, 450, 9, 24, "Message",ExpressionUUID->"85e395d9-b7ff-40e3-9740-8dd1279318a8"],
Cell[656979, 15068, 1017, 18, 60, "Message",ExpressionUUID->"267783a9-1c9c-4b97-b525-92451cd2b47f"],
Cell[657999, 15088, 1017, 18, 60, "Message",ExpressionUUID->"6718a79d-bfa2-4541-8955-f8160dc79139"],
Cell[659019, 15108, 429, 10, 24, "Message",ExpressionUUID->"dbe5ffef-5c7b-4a58-b408-397f5574dcc2"],
Cell[659451, 15120, 455, 10, 24, "Message",ExpressionUUID->"82c110f7-4d7e-4279-993d-d0c02beca03e"],
Cell[659909, 15132, 1021, 18, 60, "Message",ExpressionUUID->"20be1ab6-e881-4494-abd4-b457deb98f80"],
Cell[660933, 15152, 453, 10, 24, "Message",ExpressionUUID->"3a1e704d-08ed-40a1-a96d-d536e5bcb93b"],
Cell[661389, 15164, 453, 10, 24, "Message",ExpressionUUID->"ddf54f24-7196-490b-8191-b9dd1b9527bf"],
Cell[661845, 15176, 1018, 18, 60, "Message",ExpressionUUID->"af95cf2b-8303-436a-9670-913aec2cec62"],
Cell[662866, 15196, 455, 10, 24, "Message",ExpressionUUID->"3559f4c5-2c98-4052-8baa-ec42f746ba0a"],
Cell[663324, 15208, 1019, 18, 60, "Message",ExpressionUUID->"13ce056e-2861-4dbd-9ede-6aa8298c2fcf"],
Cell[664346, 15228, 453, 10, 24, "Message",ExpressionUUID->"ca987db8-d76b-45ae-a653-c316879509dd"],
Cell[664802, 15240, 432, 10, 24, "Message",ExpressionUUID->"d92639b9-02cb-4467-ba42-37646a2f3013"],
Cell[665237, 15252, 1020, 18, 60, "Message",ExpressionUUID->"f3fe7c30-8a2b-464e-a498-8225a9f2b8b3"],
Cell[666260, 15272, 1017, 18, 62, "Message",ExpressionUUID->"0ac5391c-3e0c-4e93-b87a-a0e288962333"],
Cell[667280, 15292, 455, 10, 24, "Message",ExpressionUUID->"358647c7-718b-412a-90f8-3d0b0f2aac17"],
Cell[667738, 15304, 432, 10, 24, "Message",ExpressionUUID->"c2ff461f-69c2-411d-8002-4564b251c3e6"],
Cell[668173, 15316, 453, 10, 24, "Message",ExpressionUUID->"22b6d316-e1f1-41d4-90da-e30c0bfc8577"],
Cell[668629, 15328, 453, 10, 24, "Message",ExpressionUUID->"4e17770f-3585-451a-b458-b96dc12b7c71"],
Cell[669085, 15340, 1021, 18, 60, "Message",ExpressionUUID->"7a7ad047-cf30-4c61-aedc-f25b3dada727"],
Cell[670109, 15360, 453, 10, 24, "Message",ExpressionUUID->"6baa9a0c-57ea-46fd-9c07-7b11910a8da1"],
Cell[670565, 15372, 430, 10, 24, "Message",ExpressionUUID->"9ef84a0d-fd09-4b41-a49a-d57c11c6cf8f"],
Cell[670998, 15384, 1018, 18, 60, "Message",ExpressionUUID->"eac880e6-3e1c-44cf-be63-16b06620db0f"],
Cell[672019, 15404, 426, 9, 24, "Message",ExpressionUUID->"a3ea50fd-d91e-4296-b842-913f1b3b704d"],
Cell[672448, 15415, 1021, 18, 60, "Message",ExpressionUUID->"ce140ba9-33c4-4245-9fa0-52acc5894f65"],
Cell[673472, 15435, 429, 10, 24, "Message",ExpressionUUID->"6b34fcc6-21bc-4429-956b-304b8a976757"],
Cell[673904, 15447, 1016, 18, 60, "Message",ExpressionUUID->"91c99208-9c5f-4cd5-8a4a-adf1ccae09e0"],
Cell[674923, 15467, 1018, 18, 62, "Message",ExpressionUUID->"5ec5c3ec-7183-4e2f-93ca-c807a4af46ca"],
Cell[675944, 15487, 1019, 18, 62, "Message",ExpressionUUID->"77e88d82-cee8-4d4f-ac55-4f863e105a90"],
Cell[676966, 15507, 453, 10, 24, "Message",ExpressionUUID->"e10d5302-4975-42e7-82ad-ac778a2d5566"],
Cell[677422, 15519, 453, 10, 24, "Message",ExpressionUUID->"c411cc86-26d5-412e-b4aa-fdef9125cfc5"],
Cell[677878, 15531, 430, 10, 24, "Message",ExpressionUUID->"1844d6a3-4d11-487e-8b04-a5956c727760"],
Cell[678311, 15543, 453, 10, 24, "Message",ExpressionUUID->"8a04c48a-a684-47ff-863a-759ba4b5dac4"],
Cell[678767, 15555, 1019, 18, 60, "Message",ExpressionUUID->"63c3b782-9140-46d8-b6a0-4ea0b1ee6643"],
Cell[679789, 15575, 429, 10, 24, "Message",ExpressionUUID->"b3fa4a7a-8aa6-47ee-9834-63ac9e607cf4"],
Cell[680221, 15587, 453, 10, 24, "Message",ExpressionUUID->"60382a27-c7ef-4c9b-a25d-e56a71511395"],
Cell[680677, 15599, 1019, 18, 70, "Message",ExpressionUUID->"0c0b948b-94b4-4b50-b847-69da14944f33"],
Cell[681699, 15619, 1018, 18, 70, "Message",ExpressionUUID->"68b16a07-77b0-40ec-9313-edc74cd9f674"],
Cell[682720, 15639, 1020, 18, 70, "Message",ExpressionUUID->"523b35a5-5f02-4103-b465-a17a6c443508"],
Cell[683743, 15659, 429, 10, 70, "Message",ExpressionUUID->"c2bede6c-3625-4d47-8333-75c9bf6f7b4d"],
Cell[684175, 15671, 1017, 18, 70, "Message",ExpressionUUID->"fe564975-cb5e-4165-a09d-62e9d224cef4"],
Cell[685195, 15691, 453, 10, 70, "Message",ExpressionUUID->"8fc3e9fc-1656-40aa-9efd-47702ca72df1"],
Cell[685651, 15703, 453, 10, 70, "Message",ExpressionUUID->"17c8b51e-db29-4a52-9da3-e93f066a45fa"],
Cell[686107, 15715, 430, 10, 70, "Message",ExpressionUUID->"c44b0488-9d36-43e5-8f4a-770918f27307"],
Cell[686540, 15727, 455, 10, 70, "Message",ExpressionUUID->"6957a139-a3b4-4aab-91f7-1a9dffdb70fc"],
Cell[686998, 15739, 1019, 18, 70, "Message",ExpressionUUID->"af9ef683-3b86-4089-b824-00796d69801a"],
Cell[688020, 15759, 429, 10, 70, "Message",ExpressionUUID->"fb2233b9-1ee3-4721-b3f2-cf36a086bb66"],
Cell[688452, 15771, 1020, 18, 70, "Message",ExpressionUUID->"190050d1-50dd-474f-9416-6482275c6ef3"],
Cell[689475, 15791, 453, 10, 70, "Message",ExpressionUUID->"ba767e80-70d1-44df-918b-78c60495bfec"],
Cell[689931, 15803, 1017, 18, 70, "Message",ExpressionUUID->"81f8bd9f-3e2c-4dba-a864-01089d3a3f46"],
Cell[690951, 15823, 426, 9, 70, "Message",ExpressionUUID->"91b40f60-87e6-4ab5-8960-d9c732dcbb19"],
Cell[691380, 15834, 453, 10, 70, "Message",ExpressionUUID->"da9cd850-deee-4bbd-b582-1badc0ab1242"],
Cell[691836, 15846, 430, 10, 70, "Message",ExpressionUUID->"e163b01e-6912-464b-9fb8-0d290604bb94"],
Cell[692269, 15858, 453, 10, 70, "Message",ExpressionUUID->"3703a9a8-bc17-4434-9f71-c9933e49e439"],
Cell[692725, 15870, 1018, 18, 70, "Message",ExpressionUUID->"7af558da-62f2-42e0-91e9-8d0a4bda034b"],
Cell[693746, 15890, 1017, 18, 70, "Message",ExpressionUUID->"ba108b0e-0940-47c6-9c0f-bb8414e5b4f9"],
Cell[694766, 15910, 431, 10, 70, "Message",ExpressionUUID->"35ff3943-565d-417c-8bfc-81369678b121"],
Cell[695200, 15922, 453, 10, 70, "Message",ExpressionUUID->"7c472d70-ecc7-4e28-9a1d-18a1927fc59f"],
Cell[695656, 15934, 1018, 18, 70, "Message",ExpressionUUID->"b3ce608b-3549-421d-8aa3-01abd137b529"],
Cell[696677, 15954, 453, 10, 70, "Message",ExpressionUUID->"ec7b100c-3a90-4c1f-9459-ef81ac2ea73b"],
Cell[697133, 15966, 1017, 18, 70, "Message",ExpressionUUID->"c6af2cf1-b4a6-423e-96a1-b160221b872d"],
Cell[698153, 15986, 453, 10, 70, "Message",ExpressionUUID->"1728ec9f-7f4c-422c-ba6a-c19c8505f49d"],
Cell[698609, 15998, 432, 10, 70, "Message",ExpressionUUID->"b7bc33ff-31b6-47b5-aac0-fe76705649d8"],
Cell[699044, 16010, 1018, 18, 70, "Message",ExpressionUUID->"81a5fb2b-ade7-4be6-b26d-3583f87c7d1f"],
Cell[700065, 16030, 455, 10, 70, "Message",ExpressionUUID->"f6429cf4-f628-44d6-af0e-c54d6c7a761a"],
Cell[700523, 16042, 432, 10, 70, "Message",ExpressionUUID->"5ba68b8b-0c1b-4959-875c-f0708678040a"],
Cell[700958, 16054, 1018, 18, 70, "Message",ExpressionUUID->"0a0cefb3-f9ab-48d2-a722-eb13fd873a48"],
Cell[701979, 16074, 429, 10, 70, "Message",ExpressionUUID->"b6834723-b663-449d-83d6-e19786b88313"],
Cell[702411, 16086, 1018, 18, 70, "Message",ExpressionUUID->"143adce6-277e-4318-b643-6bafb7428b20"],
Cell[703432, 16106, 429, 10, 70, "Message",ExpressionUUID->"abeb8e22-d864-40c2-95ae-4d96e645e221"]
}, Closed]],
Cell[703876, 16119, 2979, 91, 158, "Input",ExpressionUUID->"4439186f-8f12-4a39-88f5-22f1be63b371"],
Cell[706858, 16212, 4107, 122, 262, "Input",ExpressionUUID->"47caea81-a47b-4ae9-9038-3e55d81a83a0"],
Cell[710968, 16336, 3714, 115, 198, "Input",ExpressionUUID->"074e1c93-0f19-4dfd-b045-942f3416923b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[714719, 16456, 207, 4, 67, "Section",ExpressionUUID->"014e0395-846c-4cc1-85dd-b4dc5c49d1b9"],
Cell[CellGroupData[{
Cell[714951, 16464, 5344, 137, 294, "Input",ExpressionUUID->"689cc1d6-e7bd-450f-985f-32e8029987e6"],
Cell[720298, 16603, 1372, 22, 24, "Message",ExpressionUUID->"e085a505-e9e8-43fb-b0be-6a1856ea367f"],
Cell[721673, 16627, 1372, 22, 24, "Message",ExpressionUUID->"1f27b577-1cae-4d14-b267-2ed3f64df125"],
Cell[723048, 16651, 1367, 21, 24, "Message",ExpressionUUID->"7c263ff8-6fa6-4a2e-9cad-d939fb4160cb"],
Cell[724418, 16674, 1347, 21, 24, "Message",ExpressionUUID->"5d9b325e-6207-4d54-9b1f-294a9041dda5"],
Cell[725768, 16697, 26511, 452, 231, "Output",ExpressionUUID->"8e18b1b9-65a9-4ee7-a280-70087f1018fa"],
Cell[752282, 17151, 1032, 15, 34, "Output",ExpressionUUID->"1e927e00-13a0-4671-a1bd-10e18d74a257"]
}, Open  ]],
Cell[753329, 17169, 767, 18, 52, "Input",ExpressionUUID->"d328200c-7c0e-456a-afef-7159ee1dd95b"],
Cell[CellGroupData[{
Cell[754121, 17191, 914, 19, 30, "Input",ExpressionUUID->"0ea9a4da-b8dd-4f81-86e9-696eff9fe9fb"],
Cell[755038, 17212, 458, 8, 34, "Output",ExpressionUUID->"f1e92f6b-bc2c-444c-8b17-32b662a2cba9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[755533, 17225, 922, 18, 30, "Input",ExpressionUUID->"8fca9b59-d460-4542-93f7-b0d84fefa4f5"],
Cell[756458, 17245, 367, 6, 34, "Output",ExpressionUUID->"df311945-d638-4d8d-9831-2c3003f5bb97"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[756886, 17258, 487, 7, 49, "Subchapter",ExpressionUUID->"68a3a9dd-bf6e-4253-9675-3be9871fc1f1"],
Cell[757376, 17267, 195, 5, 30, "Input",ExpressionUUID->"d60bce7d-703d-4f92-b6c8-2735cfbf055d"],
Cell[CellGroupData[{
Cell[757596, 17276, 160, 3, 67, "Section",ExpressionUUID->"a57acede-6efb-4434-b488-5e62e438c53b"],
Cell[757759, 17281, 139, 3, 30, "Input",ExpressionUUID->"2e8272c9-e32f-4442-beba-3f1b9225ea2c"],
Cell[757901, 17286, 235, 6, 48, "Input",ExpressionUUID->"e74af88b-46aa-4b91-bce9-0a194257cdbf"],
Cell[758139, 17294, 907, 26, 132, "Input",ExpressionUUID->"5964af55-078d-43bc-a0d0-a6edc440f57e"],
Cell[759049, 17322, 576, 10, 30, "Input",ExpressionUUID->"700d1e38-b257-40a1-aafb-6db8b787681e"],
Cell[759628, 17334, 860, 25, 52, "Input",ExpressionUUID->"9f01f1de-c3df-4be7-872f-887296b31083"],
Cell[760491, 17361, 718, 21, 80, "Input",ExpressionUUID->"e0be114f-c661-4b6d-845e-620562eb3df6"],
Cell[761212, 17384, 1288, 41, 159, "Input",ExpressionUUID->"ac2c33b0-adaa-4dc6-b312-b0d106579c97"],
Cell[CellGroupData[{
Cell[762525, 17429, 2665, 72, 88, "Input",ExpressionUUID->"286fa914-0bb6-422c-8489-3d86be50704f"],
Cell[765193, 17503, 453, 10, 24, "Message",ExpressionUUID->"d719d9ca-40f5-42d6-b1c8-d3cb6bbf1b82"],
Cell[765649, 17515, 1017, 18, 60, "Message",ExpressionUUID->"893d1bf4-6845-4846-895e-568ccb10f770"],
Cell[766669, 17535, 1017, 18, 60, "Message",ExpressionUUID->"50862776-b749-4403-94f8-c914f8b8df4e"],
Cell[767689, 17555, 453, 10, 24, "Message",ExpressionUUID->"95c33a25-971c-426b-9a00-f8f200e52d37"],
Cell[768145, 17567, 453, 10, 24, "Message",ExpressionUUID->"894bb7ab-3322-4ff1-852c-38e6fcc50870"],
Cell[768601, 17579, 453, 10, 24, "Message",ExpressionUUID->"52b4b8d8-565d-496b-a117-b5e73d8dea96"],
Cell[769057, 17591, 1016, 18, 70, "Message",ExpressionUUID->"9b5eb88c-caa9-4ca2-93f2-e9afda4b5936"],
Cell[770076, 17611, 1016, 18, 70, "Message",ExpressionUUID->"b624de7e-d990-4846-921c-ba2a116c4024"],
Cell[771095, 17631, 429, 10, 70, "Message",ExpressionUUID->"f9e60668-2f80-4c34-8f36-3231b922f136"],
Cell[771527, 17643, 449, 9, 70, "Message",ExpressionUUID->"8e24d94e-2e79-471b-b8d0-0866bd80c4be"],
Cell[771979, 17654, 1018, 18, 70, "Message",ExpressionUUID->"dd7f99d9-2fcb-43fd-b1f2-2cb7772ca8fc"],
Cell[773000, 17674, 455, 10, 70, "Message",ExpressionUUID->"102e42e5-a6a6-4ba8-92a4-4ad76c88eac0"],
Cell[773458, 17686, 455, 10, 70, "Message",ExpressionUUID->"e193565a-50c3-4f2b-b1bd-71c5ff053a28"],
Cell[773916, 17698, 1021, 18, 70, "Message",ExpressionUUID->"3e49e1dd-4089-4f3e-b468-cda408ca7e10"],
Cell[774940, 17718, 453, 10, 70, "Message",ExpressionUUID->"80fb6d3b-a663-4680-b176-192018a4216f"],
Cell[775396, 17730, 1019, 18, 70, "Message",ExpressionUUID->"ee3c8735-f3d7-432c-904e-db2ec6862cf0"],
Cell[776418, 17750, 449, 9, 70, "Message",ExpressionUUID->"40f3e819-8178-49e0-97c9-541267aeb324"],
Cell[776870, 17761, 427, 9, 70, "Message",ExpressionUUID->"67faf7fa-eabb-4d75-b0dd-19cb44d9a0e6"],
Cell[777300, 17772, 1018, 18, 70, "Message",ExpressionUUID->"c7e2cf16-aac1-4a3a-a0f7-a702b61d787a"],
Cell[778321, 17792, 1017, 18, 70, "Message",ExpressionUUID->"da8a198d-1a86-4420-898f-0edd9ed800f6"],
Cell[779341, 17812, 455, 10, 70, "Message",ExpressionUUID->"e5e4ff2c-cd98-41fb-b669-aaa3ab4a57da"],
Cell[779799, 17824, 430, 10, 70, "Message",ExpressionUUID->"b06721b6-9fe0-43e0-b5ea-317662bccae0"],
Cell[780232, 17836, 453, 10, 70, "Message",ExpressionUUID->"99ce05c1-db96-468b-a1cb-2171ff7db9d1"],
Cell[780688, 17848, 1018, 18, 70, "Message",ExpressionUUID->"54d41363-4e6d-4a61-a335-e9a738948adf"],
Cell[781709, 17868, 455, 10, 70, "Message",ExpressionUUID->"d0e4d0ca-e052-47af-a9ae-38429ccd006f"],
Cell[782167, 17880, 455, 10, 70, "Message",ExpressionUUID->"0235ddf2-37ee-4a64-8982-911fbda6b86c"],
Cell[782625, 17892, 432, 10, 70, "Message",ExpressionUUID->"246321ee-8d01-40ab-8596-5531953d8b4d"],
Cell[783060, 17904, 1019, 18, 70, "Message",ExpressionUUID->"657e82bf-d234-45ee-b6da-890dac87dad6"],
Cell[784082, 17924, 429, 10, 70, "Message",ExpressionUUID->"950c2e1d-673c-49f8-ae76-419c48cb054d"],
Cell[784514, 17936, 1018, 18, 70, "Message",ExpressionUUID->"e7256bef-da8d-4b39-b287-e16169835aca"],
Cell[785535, 17956, 431, 10, 70, "Message",ExpressionUUID->"ec7294ff-60f7-47dc-9e1c-93065a1563d6"],
Cell[785969, 17968, 1015, 18, 70, "Message",ExpressionUUID->"00204f43-6feb-4682-86e8-ec248a978848"],
Cell[786987, 17988, 1018, 18, 70, "Message",ExpressionUUID->"a4ae51ca-ad9c-4647-a7e8-29b3e5331f47"],
Cell[788008, 18008, 1018, 18, 70, "Message",ExpressionUUID->"e11373b6-4cc9-47b6-b43a-0451bc80d599"],
Cell[789029, 18028, 453, 10, 70, "Message",ExpressionUUID->"390662c2-8635-4130-829d-6daa5ff44afc"],
Cell[789485, 18040, 453, 10, 70, "Message",ExpressionUUID->"955b1b58-a71e-488e-b21d-1854e64b5626"],
Cell[789941, 18052, 430, 10, 70, "Message",ExpressionUUID->"b9fcf506-3395-455f-a522-b69c8a657870"],
Cell[790374, 18064, 1017, 18, 70, "Message",ExpressionUUID->"6f852014-a775-4799-9e98-1d19c66fa929"],
Cell[791394, 18084, 429, 10, 70, "Message",ExpressionUUID->"acf1ffcc-8d4a-483a-88d3-de96529297ac"],
Cell[791826, 18096, 455, 10, 70, "Message",ExpressionUUID->"bcdb39c2-9e97-4f86-baf2-bb11ec565085"],
Cell[792284, 18108, 450, 9, 70, "Message",ExpressionUUID->"5eb39ab8-38f7-433e-b912-c6628b081e6c"],
Cell[792737, 18119, 1016, 18, 70, "Message",ExpressionUUID->"d8d32391-4fcd-4607-b015-94aa66ebd5f8"],
Cell[793756, 18139, 1020, 18, 70, "Message",ExpressionUUID->"71b46452-e664-4cb2-8836-6036a75b12df"],
Cell[794779, 18159, 1018, 18, 70, "Message",ExpressionUUID->"8f7b32c6-7ade-44df-9134-112c71939228"],
Cell[795800, 18179, 1019, 18, 70, "Message",ExpressionUUID->"d4b34de8-a456-4ba7-b305-52b99ee30f3b"],
Cell[796822, 18199, 429, 10, 70, "Message",ExpressionUUID->"92b1dac1-8a5e-42e3-b479-db1242cb4a5d"],
Cell[797254, 18211, 455, 10, 70, "Message",ExpressionUUID->"441f68a0-4525-413c-858a-8106d93d432a"],
Cell[797712, 18223, 453, 10, 70, "Message",ExpressionUUID->"41bf0e64-00a0-4f28-9f72-6179afed6c7e"],
Cell[798168, 18235, 430, 10, 70, "Message",ExpressionUUID->"974a5f53-20c6-4887-a912-c088afbb9760"],
Cell[798601, 18247, 453, 10, 70, "Message",ExpressionUUID->"72f1674c-6d2f-41d5-a086-82c7a8f42171"],
Cell[799057, 18259, 1015, 18, 70, "Message",ExpressionUUID->"eaa76c4a-5a20-4bd7-8847-3e62a4ee883a"],
Cell[800075, 18279, 429, 10, 70, "Message",ExpressionUUID->"6135c9ea-0b2a-4338-a4f0-285c5f90ef8e"],
Cell[800507, 18291, 1019, 18, 70, "Message",ExpressionUUID->"a474652e-84c1-4f5e-9138-21ed5cd6fd3f"],
Cell[801529, 18311, 1018, 18, 70, "Message",ExpressionUUID->"c21821cf-fb5f-4e90-ad50-bc40c6e5f85c"],
Cell[802550, 18331, 429, 10, 70, "Message",ExpressionUUID->"4bbd2d8e-483b-4620-9ce5-ef44024a2d6d"],
Cell[802982, 18343, 453, 10, 70, "Message",ExpressionUUID->"2e4d20fa-8a03-4030-8f4a-9ce57b2bee7e"],
Cell[803438, 18355, 450, 9, 70, "Message",ExpressionUUID->"9cd0d37a-2a7a-467f-b4b6-715725c7099a"],
Cell[803891, 18366, 432, 10, 70, "Message",ExpressionUUID->"70a12cd9-dd34-48ac-aa99-b79b21f69b12"],
Cell[804326, 18378, 455, 10, 70, "Message",ExpressionUUID->"5dd1c5e1-fcaa-40f0-b33d-4019489bc3c1"],
Cell[804784, 18390, 1014, 17, 70, "Message",ExpressionUUID->"76716cbe-68a8-424e-91b4-e679173c8d00"],
Cell[805801, 18409, 1019, 18, 70, "Message",ExpressionUUID->"8c927558-5cb0-49d6-9edd-509e24b1e282"],
Cell[806823, 18429, 429, 10, 70, "Message",ExpressionUUID->"7e4d912b-633d-4a7d-93da-1ef16b1d35af"],
Cell[807255, 18441, 450, 9, 70, "Message",ExpressionUUID->"da2d166d-b2bd-43d2-a9ec-6f4094e0e549"],
Cell[807708, 18452, 1021, 18, 70, "Message",ExpressionUUID->"a73fd310-b2dc-420a-920d-d929262dff8d"],
Cell[808732, 18472, 453, 10, 70, "Message",ExpressionUUID->"94816937-df82-473b-9c9a-82e4a9ab248f"],
Cell[809188, 18484, 1018, 18, 70, "Message",ExpressionUUID->"9c909a60-a9ce-47cc-9e1b-0eef503c098d"],
Cell[810209, 18504, 453, 10, 70, "Message",ExpressionUUID->"45bfb227-3996-43e7-86d7-d26693f96ef9"],
Cell[810665, 18516, 432, 10, 70, "Message",ExpressionUUID->"e21ddc57-764e-463b-8489-fb57b470cf63"],
Cell[811100, 18528, 1018, 18, 70, "Message",ExpressionUUID->"bd84c348-bcdd-4476-a732-c06762ec70d3"],
Cell[812121, 18548, 455, 10, 70, "Message",ExpressionUUID->"1eb3aaca-81bd-41e8-8664-365a9ccbf67e"],
Cell[812579, 18560, 427, 9, 70, "Message",ExpressionUUID->"1b0fb6d4-fd05-4444-9f78-2e01d760b43a"],
Cell[813009, 18571, 1017, 18, 70, "Message",ExpressionUUID->"a3879ce4-9607-4385-8410-2de41162b370"],
Cell[814029, 18591, 429, 10, 70, "Message",ExpressionUUID->"c391302f-4a89-46b6-809d-e530a961847e"],
Cell[814461, 18603, 1017, 18, 70, "Message",ExpressionUUID->"c1c9232a-9f3a-41b7-b18e-69b01417a74c"],
Cell[815481, 18623, 429, 10, 70, "Message",ExpressionUUID->"07d5036a-34fa-4aa6-b337-44dfa41177c7"]
}, Closed]],
Cell[815925, 18636, 2979, 91, 158, "Input",ExpressionUUID->"bf3d1597-70d2-4acf-8bc1-437c90130f14"],
Cell[818907, 18729, 4107, 122, 262, "Input",ExpressionUUID->"9d0df1a0-511f-493f-bd9f-af5ce2a444ef"],
Cell[823017, 18853, 3714, 115, 198, "Input",ExpressionUUID->"58416716-6b45-4ba4-aede-b77e2acb6a92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[826768, 18973, 207, 4, 67, "Section",ExpressionUUID->"b6f1cc06-829f-453e-b2b0-19adac966af6"],
Cell[CellGroupData[{
Cell[827000, 18981, 5345, 137, 294, "Input",ExpressionUUID->"78b41960-6258-4a13-99cd-2c6e09e634be"],
Cell[832348, 19120, 1372, 22, 24, "Message",ExpressionUUID->"98e2bdcb-ee55-419b-a52d-59e7756e5593"],
Cell[833723, 19144, 1370, 22, 24, "Message",ExpressionUUID->"921a5aea-7bf9-4dc4-80f1-6c1603504e4e"],
Cell[835096, 19168, 1367, 21, 24, "Message",ExpressionUUID->"9dce2ab0-1f06-4d00-9231-ac1cc4ec5e0e"],
Cell[836466, 19191, 1345, 21, 24, "Message",ExpressionUUID->"a24f6dce-d368-4892-a0ed-31f1430e0799"],
Cell[837814, 19214, 26531, 452, 231, "Output",ExpressionUUID->"e1774234-615f-4495-b115-80fb28ee29e2"],
Cell[864348, 19668, 1031, 15, 34, "Output",ExpressionUUID->"a55c5dc4-5e27-4579-ba2c-d2138d1513e2"]
}, Open  ]],
Cell[865394, 19686, 767, 18, 52, "Input",ExpressionUUID->"da415f53-40ce-4c5f-b5e0-eccb3117c5db"],
Cell[CellGroupData[{
Cell[866186, 19708, 916, 19, 30, "Input",ExpressionUUID->"932e377f-7276-46fc-a8b6-5d946f44b3a8"],
Cell[867105, 19729, 461, 8, 34, "Output",ExpressionUUID->"b53e4f62-da53-403f-9fb7-1c2c215f883b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[867603, 19742, 920, 18, 30, "Input",ExpressionUUID->"fd1c6daa-1fb7-4c29-b03e-29328179a5b4"],
Cell[868526, 19762, 389, 6, 34, "Output",ExpressionUUID->"004eaa7e-6264-4a70-86af-3de3188fe5c7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[868988, 19776, 152, 3, 69, "Chapter",ExpressionUUID->"3b008d8e-61e5-4441-a220-1f5cb5b1cf8d"],
Cell[CellGroupData[{
Cell[869165, 19783, 3942, 104, 123, "Input",ExpressionUUID->"fa3a7ce7-ace2-4fe6-b604-2e2632e46d62"],
Cell[873110, 19889, 7298, 148, 518, "Output",ExpressionUUID->"b9ad6638-6fd3-488e-9455-323fb6b7e702"]
}, Open  ]],
Cell[CellGroupData[{
Cell[880445, 20042, 4828, 112, 123, "Input",ExpressionUUID->"24719a97-0f0a-45da-bc92-1a48befc2e51"],
Cell[885276, 20156, 6570, 137, 711, "Output",ExpressionUUID->"480b99b9-73ff-4458-8381-4fe44039efc3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Te104_Varying_a.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    803045,      17370]
NotebookOptionsPosition[    736011,      16586]
NotebookOutlinePosition[    736370,      16602]
CellTagsIndexPosition[    736327,      16599]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.747959293495826*^9, 
  3.747959294928875*^9}},ExpressionUUID->"a9b129a7-8a74-4663-90b5-\
689a4b6f75a1"],

Cell[CellGroupData[{

Cell["Te104", "Title",
 CellChangeTimes->{{3.74804881468917*^9, 3.7480488256584806`*^9}},
 TextAlignment->Center,ExpressionUUID->"8aecb048-f71c-42bf-82ee-af8aa5e964fc"],

Cell[CellGroupData[{

Cell[TextData[{
 "Change ",
 Cell[BoxData[
  FormBox["a", TraditionalForm]],ExpressionUUID->
  "0b1e059d-9733-41d9-ae14-87a52709ea05"]
}], "Chapter",
 CellChangeTimes->{{3.7480488538313093`*^9, 3.748048865504447*^9}, {
  3.748155029227879*^9, 3.74815506658363*^9}, {3.748257000597929*^9, 
  3.7482570013106327`*^9}},ExpressionUUID->"4b15f176-052b-4186-a441-\
64110e91aaf1"],

Cell[CellGroupData[{

Cell["a=0.50", "Subchapter",
 CellChangeTimes->{{3.748155060676806*^9, 3.7481550726611853`*^9}, {
  3.7481553030902567`*^9, 3.748155315528199*^9}, {3.74815667535502*^9, 
  3.748156675481634*^9}, {3.748257003361812*^9, 
  3.7482570064898767`*^9}},ExpressionUUID->"ce145608-4582-44d1-ab8d-\
670a7b9df3f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.748155336631239*^9, 
  3.7481553396478443`*^9}},ExpressionUUID->"747e859c-2616-4a60-afe8-\
4309f022114d"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.7480610795121613`*^9, 
  3.7480611004922457`*^9}},ExpressionUUID->"961dd2a0-2b45-4fc1-8c86-\
3432715ade00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"3c474aa7-35fd-4f39-8492-73ef4d9795a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"7bbf7fad-4e33-4aea-9d1c-f686e70390cb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "50"}], ";", 
  RowBox[{"Ac", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSn100", "=", 
   RowBox[{"Ac", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MSn100"}], 
    RowBox[{"MHe4", "+", "MSn100"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7480601615642347`*^9, 3.7480601649549007`*^9}, {
  3.7480602127409353`*^9, 
  3.748060242217947*^9}},ExpressionUUID->"f58a2e5d-ffab-45be-8ee7-\
7f290dc1204b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.1"}], ";"}]], "Input",
 CellChangeTimes->{{3.748060122712727*^9, 3.748060127454797*^9}, 
   3.7482959806292353`*^9},ExpressionUUID->"cb5877a1-c48f-4e9c-a432-\
27c9673bf96a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1.07", " ", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.50"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";", 
  RowBox[{"\[Mu]2", "=", "2.5"}], ";", 
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"Q\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.748049024665147*^9, 3.7480491093160353`*^9}, {
  3.748049216406859*^9, 3.748049233134603*^9}, {3.74806010563268*^9, 
  3.748060107343192*^9}, {3.748155346337131*^9, 3.748155347039887*^9}, {
  3.748156682683852*^9, 3.74815668285802*^9}, {3.748257072708971*^9, 
  3.7482570752272243`*^9}},ExpressionUUID->"2ef3c1c1-31d7-4bb6-996c-\
6b0fe9d3fea8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"Ac", "/", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r1", "2"], 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "0", ",", "1000"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", "0.422875"}], ";"}]}], "Input",
 CellChangeTimes->{{3.748049143930035*^9, 3.748049174111806*^9}, {
  3.748049333578128*^9, 
  3.748049404768944*^9}},ExpressionUUID->"bb2e62f2-ee54-494c-8cc1-\
5a94bfbf2e8f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"905ad327-56eb-47de-af2b-b98b229dbb33"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3YDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoulombDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              FractionBox["Zc", "Ac"], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              FractionBox["Z\[Alpha]", "A\[Alpha]"], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              FractionBox[
               RowBox[{"4", "\[Pi]", " ", "e2"}], 
               SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7480494828380203`*^9, 3.748049485212708*^9}, 
   3.748060415023381*^9, {3.748060805084441*^9, 
   3.7480608060372458`*^9}},ExpressionUUID->"95d98ef8-aceb-46a0-ae7e-\
481aa55c1225"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382635680456*^9},ExpressionUUID->"68e0e51a-85de-47b4-b5fd-\
c04cf3f992c6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0013921548259320585`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.7333545876784264`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483827032180157`*^9},ExpressionUUID->"a9e6977c-4457-42e3-894a-\
e81982676d8b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00114582766259245`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.667105024370758`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382740397809*^9},ExpressionUUID->"dcd03dff-6b69-4b13-a1b3-\
be1f23a419b6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483827461671133`*^9},ExpressionUUID->"e2d7ef61-7c40-40c5-817b-\
43cf02f54f96"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382754194643*^9},ExpressionUUID->"7d807c23-39c2-40e6-aa07-\
3cdfef57b015"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.004459386089688896`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.578473234279391`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483827678799143`*^9},ExpressionUUID->"dfb83320-0ff2-4af6-99ed-\
681c92f23bdb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382768550753*^9},ExpressionUUID->"7e1f8418-7c6a-4eb2-be75-\
d1d6cac24183"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00029190324997819167`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.337830145034921`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382775263311*^9},ExpressionUUID->"994329b4-92fb-48e0-a444-\
d362cd8b6a86"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0009429226447603125`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.389554080333983`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382778891777*^9},ExpressionUUID->"13a994af-7c5f-417c-9b72-\
0e76bdcd7686"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382778936042*^9},ExpressionUUID->"9e0323eb-e1a3-44a4-899a-\
613ef1466062"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00006072388435672944`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"7.162276683745903`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382783462019*^9},ExpressionUUID->"a2346e61-13f0-4141-8fcd-\
e691d032d04d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483827852929487`*^9},ExpressionUUID->"16b09098-dba9-448f-897c-\
8e41a20eea45"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483827881645813`*^9},ExpressionUUID->"c5178ea5-c29e-48d8-9829-\
60bf8bb68bb5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382791705365*^9},ExpressionUUID->"376fc216-6eb9-45a2-9236-\
bea85e9e7754"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000012563313927280162`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.407212511686549`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382801237379*^9},ExpressionUUID->"c48fcf3a-db5b-4448-a90f-\
f0b3332730a4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0036749552113581516`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.111859653855141`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382805641732*^9},ExpressionUUID->"fa8925b4-b1fb-43e8-938e-\
a3496127deda"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483828085709877`*^9},ExpressionUUID->"c3430336-a9f9-4e02-908a-\
c5a0808c5fb8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838280946316*^9},ExpressionUUID->"00968b0d-ad2f-4057-a184-cf141446ddcf"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00023997447820967369`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.709140422785171`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483828128201733`*^9},ExpressionUUID->"74972684-00e1-4a9e-9447-\
6a9bf92d09a6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00004988166946513989`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"7.3841055033876726`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382819662281*^9},ExpressionUUID->"1f6bfa51-1070-45f1-a889-\
fa71e94c71ab"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382821733678*^9},ExpressionUUID->"eae4da2a-14ff-431f-b363-\
8e444b21dbdc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382821774537*^9},ExpressionUUID->"cd0830b6-9f16-4530-b201-\
caed48b04c6a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838282412022*^9},ExpressionUUID->"d87c8e82-cc3d-400d-9c7d-1d3122a1a250"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483828284969263`*^9},ExpressionUUID->"f4d23608-e9ee-4115-81fc-\
ff8aafe02624"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382828539299*^9},ExpressionUUID->"1551be52-1265-4a80-b4d2-\
f2b23b6da4ab"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.5890482245904435`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.591275534061598`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382839365492*^9},ExpressionUUID->"e5ba07d7-f82b-40c7-aea5-\
36cfd8f6cd50"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000010314339073232148`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.522388942071962`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382841077345*^9},ExpressionUUID->"18c77092-22b7-448b-ac5e-\
d33baa854a8f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0030277866812641837`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.489097694617003`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382842417305*^9},ExpressionUUID->"f5607d20-eca8-4890-b8e6-\
38a79a79e55a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382842461235*^9},ExpressionUUID->"b70f5dcb-e526-4a30-8bb2-\
2c85ea2e27b2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483828474999657`*^9},ExpressionUUID->"c6acc3fc-f11a-4701-b053-\
80e65a689b86"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382848263474*^9},ExpressionUUID->"8158753e-6db6-44fa-84ce-\
bc0e609a4ea5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00019726083120023613`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.276757605857408`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382849082958*^9},ExpressionUUID->"37c912af-75eb-4854-8c8f-\
e379f63c52d3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483828491255713`*^9},ExpressionUUID->"e8da48d9-18ac-4019-bce4-\
8d7ecd78c5af"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382849255309*^9},ExpressionUUID->"bcbd9809-20d1-4a8b-a793-\
e3a2491181da"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382849333165*^9},ExpressionUUID->"d920cad2-f350-40f4-acd4-\
6dbe095ff456"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00004097201112944482`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.248878163967339`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483828551675873`*^9},ExpressionUUID->"54be6c81-eb77-445e-9cf8-\
1d66083876d4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382855247119*^9},ExpressionUUID->"035c0e55-19d7-48d8-871f-\
9f22ed4f24fb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382859860764*^9},ExpressionUUID->"84d82211-5eb3-4d57-ac29-\
bce5c723403b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382859906098*^9},ExpressionUUID->"2c827408-f233-4d16-8689-\
87aa88080eb1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.124701162766786`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.830930903992804`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483828786743927`*^9},ExpressionUUID->"ea79c559-e063-4a77-a00d-\
702d37808719"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"5.319915364770684`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.2653774180853684`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838287915536*^9},ExpressionUUID->"c9a6c146-5331-4be7-8b59-7c86a81fd4ae"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"8.46745748952181`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.782399833743291`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838288047754*^9},ExpressionUUID->"42bd0bec-8f3b-499b-99be-bd6515774f60"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382880556068*^9},ExpressionUUID->"141d7f26-8245-4c47-ab0d-\
530bb0cbb8bc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382886793695*^9},ExpressionUUID->"9dcaed32-7d41-4bee-8bb6-\
6c09607ba71d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382886838194*^9},ExpressionUUID->"e19de4d3-f64b-42ba-a3aa-\
0b65fa4c605f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382888688924*^9},ExpressionUUID->"416b0f2d-adde-478a-99ee-\
928f54b1d516"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382897220851*^9},ExpressionUUID->"e1870dbc-b864-40a9-9841-\
562a847eb033"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.7435594927318887`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.730513231940394`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382917659782*^9},ExpressionUUID->"846d5318-b196-4872-9fd7-\
404e16b3692b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483829177008553`*^9},ExpressionUUID->"52b07391-c82c-423b-ae0c-\
9992618c2539"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.364427276133936`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.6645186883010425`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382917906345*^9},ExpressionUUID->"1a45ce8d-b42e-4d0f-af42-\
e16b54bb4168"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382928222125*^9},ExpressionUUID->"8ab402c8-2a4c-4de7-a782-\
6744ff3bc4a0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382928352723*^9},ExpressionUUID->"0e343b63-ce05-4992-ba74-\
c0ed7cc654b0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.090660000754222`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"7.330537188642889`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382929507128*^9},ExpressionUUID->"7685e74a-d563-4dae-8a7c-\
d56d3cc39a6e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382938377118*^9},ExpressionUUID->"03e7a322-9915-4ee0-a7ea-\
62cfb35e3072"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.58036560167219`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.12359410937766`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382959938941*^9},ExpressionUUID->"80f4a1bf-4b7a-4337-97cc-\
f399bf51ebee"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382960023397*^9},ExpressionUUID->"a7e5c32c-c2c8-4c45-93a2-\
ee10f9cda554"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382964453692*^9},ExpressionUUID->"f3367fe3-8947-4ed5-9dc1-\
927dcea0c575"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"8.945378836223557`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"8.752470910476144`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382972839889*^9},ExpressionUUID->"8b964c06-7a63-4993-af50-\
64d0b5b00f40"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382976035718*^9},ExpressionUUID->"bc31e9f1-487d-4678-98fb-\
400dbb2a1c6b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748382982811866*^9},ExpressionUUID->"722edbd3-1990-454c-ac91-\
e01eb740e918"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483829828542013`*^9},ExpressionUUID->"17982962-b210-40a6-85bd-\
8c4d70aa2454"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.2473695294951456`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.149007778074877`*^-7\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838299933782*^9},ExpressionUUID->"4e48fde0-2785-4739-a335-fa84c0c2f7f9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748383007410123*^9},ExpressionUUID->"ea55a77e-3b74-49fd-af3b-\
82e6c13b4e8d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.543306781187876`*^-9\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"7.910808106620355`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483830111424303`*^9},ExpressionUUID->"00181378-2fe9-467c-bc40-\
af492ac0f7dd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.338116052107123`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.6722853704785345`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483830160833406`*^9},ExpressionUUID->"53768051-5be7-4d4c-a353-\
4879ccafc3eb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748383016131095*^9},ExpressionUUID->"ba924f75-099a-4710-8ebf-\
6cbb81ca5d3e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838301868429*^9},ExpressionUUID->"848f627c-0773-4b31-8895-149b62625b4f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.8307153680161004`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"7.45213589360338`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483830427488327`*^9},ExpressionUUID->"14834e99-d69c-4fa2-9af6-\
49e1be7f07b4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483830506278887`*^9},ExpressionUUID->"a7058303-9da6-4bd9-a279-\
e5b3e65c16a9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483830506828537`*^9},ExpressionUUID->"c712dadf-e0c3-480f-a949-\
0735b75bc5a9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.73819788385604`*^-9\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"7.258939767671672`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838305390727*^9},ExpressionUUID->"3f51d774-8ed2-49e5-9c24-0b04639ba8e3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483830609139833`*^9},ExpressionUUID->"0fb6211f-f801-46e9-bf70-\
4a745db813b9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838306109072*^9},ExpressionUUID->"4a41f691-93e5-4c28-9a6d-5bc4a3f51f58"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.4998949018601017`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"7.083768365010453`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838307848361*^9},ExpressionUUID->"7fd0f94f-3c8e-46dc-932a-ad5e1a162774"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483830785329437`*^9},ExpressionUUID->"0c0a6f66-e0cd-402f-902b-\
e7e51525c877"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.0647822331190955`*^-9\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"7.13182123267594`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748383087685347*^9},ExpressionUUID->"51e4a61d-e36e-4523-a29f-\
f69d7bc2b007"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748383087734132*^9},ExpressionUUID->"1678dadb-a4a1-443b-be7e-\
c4cec1b03efc"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Lambda]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
     "M3YDataSet"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CoulombPotential", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "CoulombDataSet"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CentrifugalPotential", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}], "L", " ", 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]", "]"}], "[", "r", 
     "]"}], "+", 
    RowBox[{"CoulombPotential", "[", "r", "]"}], "+", 
    RowBox[{"CentrifugalPotential", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", 
    RowBox[{"\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<=", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"RMax", "[", 
           RowBox[{"\[Lambda]", ",", "L"}], "]"}], ",", "\[Lambda]", ",", 
          "L"}], "]"}], ",", 
        RowBox[{"r", ">", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.748059780469162*^9, 3.748059835137163*^9}, {
   3.748060818141473*^9, 3.7480608921357*^9}, 
   3.748061391426217*^9},ExpressionUUID->"8d1f9f60-eaf4-4b32-95fe-\
493f3d8999cb"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombPhase", "[", 
     RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Arg", "[", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", 
       RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHPlus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHMinus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"+", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombF", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombG", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     "2"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"GammaAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"\[HBar]c", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"phi", "[", "R", "]"}], 
        RowBox[{"CoulombG", "[", 
         RowBox[{"L", ",", 
          FractionBox[
           RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
           RowBox[{"\[HBar]c", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]]}]], ",", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"2", "\[Mu]", " ", "Q\[Alpha]"}]], "\[HBar]c"], "R"}]}], 
         "]"}]], ")"}], "2"]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[HBar]", "=", 
        RowBox[{"6.582", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"GammaAlpha", "[", 
        RowBox[{"R", ",", "L", ",", "phi"}], "]"}]]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.748089207208042*^9, 
  3.7480892096972113`*^9}},ExpressionUUID->"a5d1c55c-1024-453a-a0cd-\
7e136cc7f84d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombFactor", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], ")"}], "/", "2"}]}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "-", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "+", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", "1"}], ")"}], "!"}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CoulombFactor", "[", 
      RowBox[{"\[ScriptL]", ",", "\[Eta]"}], "]"}], " ", 
     RowBox[{"WhittakerM", "[", 
      RowBox[{
       RowBox[{"I", " ", "\[Eta]"}], ",", 
       RowBox[{"\[ScriptL]", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"2", " ", "I", " ", "\[Rho]"}]}], "]"}]}], "//", "Re"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"R", ",", "\[Lambda]", ",", "L"}], "]"}], "-", 
            "E\[Alpha]"}], ")"}]}]]}], ",", 
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "\[HBar]c", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"\[Mu]", " ", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"phi", "[", "R", "]"}], 
         RowBox[{"CoulombF", "[", 
          RowBox[{"L", ",", 
           FractionBox[
            RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
            RowBox[{"\[HBar]c", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"2", "E\[Alpha]"}], "\[Mu]"]]}]], ",", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]], "\[HBar]c"], "R"}]}],
           "]"}]}], ")"}], "2"]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[HBar]", "=", 
       RowBox[{"6.582", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{
       "R", ",", "E\[Alpha]", ",", "\[Lambda]", ",", "L", ",", "phi"}], 
       "]"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.748089220308125*^9, {3.748090394959993*^9, 3.748090418205027*^9}, {
   3.748090499829041*^9, 3.748090500275651*^9}, {3.748134261479184*^9, 
   3.748134301456243*^9}},ExpressionUUID->"16d142a5-4814-461d-a9c3-\
7aa68079d329"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Section",
 CellChangeTimes->{{3.748060992882103*^9, 3.748061028085909*^9}, {
  3.748061111161581*^9, 
  3.74806111688805*^9}},ExpressionUUID->"713dc6c3-3363-4c2f-ac5d-\
f932c286a9db"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.63808", ",", "0"}],
               "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL0"}], "Input",
 CellChangeTimes->{
  3.748061429302589*^9, {3.748061474491418*^9, 3.748061515398943*^9}, {
   3.748061729060234*^9, 3.748061961962799*^9}, {3.74806206961091*^9, 
   3.748062095155609*^9}, {3.748062138335792*^9, 3.748062139310726*^9}, {
   3.7481563502622223`*^9, 3.7481565085752783`*^9}, {3.7481607015472183`*^9, 
   3.7481608378466578`*^9}, {3.748383520650752*^9, 
   3.748383623277336*^9}},ExpressionUUID->"fdb69f6f-e7b8-4da4-9ccc-\
3cc781f5bc72"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,83,53,
   20395979420825067791,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748383509581894*^9, 
   3.74838362490429*^9}},ExpressionUUID->"5d529e2e-87bb-4eac-9a79-\
afc1eea53e54"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,83,54,
   20395979420825067791,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748383509581894*^9, 
   3.7483836259312553`*^9}},ExpressionUUID->"64eaa44c-4280-4ae8-a61d-\
6b54fefd5147"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,83,55,20395979420825067791,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748383509581894*^9, 
   3.74838362695459*^9}},ExpressionUUID->"6381fee5-c063-4abe-bdaa-\
8d2ff1e441a6"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,83,56,20395979420825067791,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748383509581894*^9, 
   3.748383628024825*^9}},ExpressionUUID->"39070e49-9744-4745-9506-\
a454eb0d273a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8198Xtrfsmb03GZWUeyQZ0VAkoYwiIopIkm8DycooK5WVXWTT59pk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       "]]},
     Annotation[#, "Charting`Private`Tag$6369#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.748156342640772*^9, 3.748156516014048*^9}, {
   3.748160696113804*^9, 3.7481608454254932`*^9}, {3.7483835155557537`*^9, 
   3.748383630863881*^9}},ExpressionUUID->"d6ae2e2e-401f-42c9-b740-\
7106e4ea815f"],

Cell[BoxData["5.1001981403377386`"], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.748156342640772*^9, 3.748156516014048*^9}, {
   3.748160696113804*^9, 3.7481608454254932`*^9}, {3.7483835155557537`*^9, 
   3.748383630872047*^9}},ExpressionUUID->"04d0fb15-c4fc-4c64-a133-\
5216151dae42"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
     RowBox[{"N", "\n", 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}]}]}], "//", 
    "Re"}], "//", "N"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74806371063288*^9, 3.748063747823361*^9}, {
   3.748063827480056*^9, 3.748063829135419*^9}, {3.748063889391376*^9, 
   3.7480638903028097`*^9}, 3.7480781544419537`*^9, {3.748078253535596*^9, 
   3.748078271846971*^9}, {3.748078609896141*^9, 3.748078610479699*^9}, {
   3.748089282517755*^9, 
   3.748089287449834*^9}},ExpressionUUID->"88160359-d8f3-4545-aa3a-\
a8eb869a26d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.63808", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.63808", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{
  3.7480891815787067`*^9, {3.74809042397297*^9, 3.748090444100127*^9}, 
   3.748143229440889*^9, {3.748156524236844*^9, 3.74815652598088*^9}, {
   3.748160855651786*^9, 3.7481608659724483`*^9}, {3.748383637374012*^9, 
   3.748383638869773*^9}},ExpressionUUID->"375fe610-089d-4faa-8bc6-\
5bfdbf5461fc"],

Cell[BoxData["40.492017973978484`"], "Output",
 CellChangeTimes->{
  3.748089140974942*^9, {3.7480891863854437`*^9, 3.7480891884462547`*^9}, 
   3.748090444617118*^9, 3.748143230142728*^9, 3.7481565323922243`*^9, 
   3.7481608695919027`*^9, 
   3.7483836393794813`*^9},ExpressionUUID->"6167148c-8290-4e73-9181-\
487fbc80edd0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.63808", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.63808", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.7481429921027946`*^9, 3.748143038632484*^9}, {
  3.748143087789072*^9, 3.7481430900444317`*^9}, {3.748156528692934*^9, 
  3.748156530669023*^9}, {3.748160857932063*^9, 3.748160867924251*^9}, {
  3.748383641637315*^9, 
  3.748383643997081*^9}},ExpressionUUID->"0b61909b-0df6-411b-ac95-\
9d30139ed814"],

Cell[BoxData["1.1267145898674258`*^-14"], "Output",
 CellChangeTimes->{{3.748142999962434*^9, 3.748143039125675*^9}, 
   3.74814309100916*^9, 3.748160871336376*^9, 
   3.7483836444354267`*^9},ExpressionUUID->"f75fc869-3a8b-4875-b5d3-\
a90f5e54ddcc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 SqrtBox[
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"4", "\[Pi]", " ", 
      SuperscriptBox["r", "2"], 
      SuperscriptBox["r", "2"], 
      RowBox[{"\[Rho]c", "[", "r", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "100"}], "}"}]}], "]"}], "/", 
   "Ac"}]]], "Input",
 CellChangeTimes->{{3.748156585128743*^9, 
  3.7481566467693863`*^9}},ExpressionUUID->"50b3119a-ff39-48ea-8a9e-\
ee252a969f8d"],

Cell[BoxData["4.272473648687465`"], "Output",
 CellChangeTimes->{{3.7481566184768057`*^9, 3.748156647661952*^9}, 
   3.748160880601058*^9, 
   3.748383646299019*^9},ExpressionUUID->"3675a627-60d5-4925-9a51-\
e0deb247299e"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["a=0.52", "Subchapter",
 CellChangeTimes->{{3.748155060676806*^9, 3.7481550726611853`*^9}, {
  3.7481553030902567`*^9, 3.748155315528199*^9}, {3.74815667535502*^9, 
  3.748156675481634*^9}, {3.7481609279592648`*^9, 3.748160928598064*^9}, {
  3.7481621117269287`*^9, 3.7481621120056133`*^9}, {3.7481633521462593`*^9, 
  3.748163352465003*^9}, {3.7481645348324413`*^9, 3.748164535119216*^9}, {
  3.7482570126174603`*^9, 
  3.74825701352983*^9}},ExpressionUUID->"0b107164-51aa-4294-93f1-\
8c5619a4c0e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.748155336631239*^9, 
  3.7481553396478443`*^9}},ExpressionUUID->"222a22ba-1bbe-476b-9507-\
79f991952972"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.7480610795121613`*^9, 
  3.7480611004922457`*^9}},ExpressionUUID->"3ac0b986-8573-4a24-b3c7-\
2ebbc1627de9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"db36b26f-b738-43f5-94fe-6411eb67bd8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"f4091f83-7309-4e71-8c9b-0fbd760bb3ae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "50"}], ";", 
  RowBox[{"Ac", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSn100", "=", 
   RowBox[{"Ac", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MSn100"}], 
    RowBox[{"MHe4", "+", "MSn100"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7480601615642347`*^9, 3.7480601649549007`*^9}, {
  3.7480602127409353`*^9, 
  3.748060242217947*^9}},ExpressionUUID->"4bf3cff2-3d0b-4d66-bc7f-\
08030eea1f49"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.1"}], ";"}]], "Input",
 CellChangeTimes->{{3.748060122712727*^9, 3.748060127454797*^9}, 
   3.7482959751500473`*^9},ExpressionUUID->"6c0213b9-f3df-48e8-90ee-\
6b4c5a8fd327"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1.07", " ", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.52"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";", 
  RowBox[{"\[Mu]2", "=", "2.5"}], ";", 
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"Q\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.748049024665147*^9, 3.7480491093160353`*^9}, {
  3.748049216406859*^9, 3.748049233134603*^9}, {3.74806010563268*^9, 
  3.748060107343192*^9}, {3.748155346337131*^9, 3.748155347039887*^9}, {
  3.748156682683852*^9, 3.74815668285802*^9}, {3.7481609352788067`*^9, 
  3.748160935966474*^9}, {3.7481621200680113`*^9, 3.748162120381977*^9}, {
  3.748163361434833*^9, 3.748163362193411*^9}, {3.7481645482639217`*^9, 
  3.7481645485516987`*^9}, {3.7482570842115383`*^9, 
  3.748257087395377*^9}},ExpressionUUID->"e4c156ea-5dba-41b9-a6c0-\
1ce7e4e8c9b3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"Ac", "/", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r1", "2"], 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "0", ",", "1000"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", "0.422875"}], ";"}]}], "Input",
 CellChangeTimes->{{3.748049143930035*^9, 3.748049174111806*^9}, {
  3.748049333578128*^9, 
  3.748049404768944*^9}},ExpressionUUID->"9c96f805-4627-4700-89e5-\
d3c87db1fcc6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"85ebb714-30a1-4331-8cc7-b582fbda2635"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3YDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoulombDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              FractionBox["Zc", "Ac"], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              FractionBox["Z\[Alpha]", "A\[Alpha]"], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              FractionBox[
               RowBox[{"4", "\[Pi]", " ", "e2"}], 
               SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7480494828380203`*^9, 3.748049485212708*^9}, 
   3.748060415023381*^9, {3.748060805084441*^9, 
   3.7480608060372458`*^9}},ExpressionUUID->"d83c162a-3e32-485a-b7c0-\
576fe479229c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483838665044127`*^9},ExpressionUUID->"a7460b96-f269-4f10-a3dc-\
519dd54ce607"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0019661983738878328`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.907043150416075`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483839346827106`*^9},ExpressionUUID->"1c9a659a-a56b-408d-bf9b-\
1fa12bbfb01f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0016295046169971636`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.3757042529516466`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483839732213078`*^9},ExpressionUUID->"e87a243c-04dc-4338-a374-\
4e7555e297a1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748383978161322*^9},ExpressionUUID->"e44e0759-eb17-40db-8e14-\
ca30b8b1ee51"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748383987229846*^9},ExpressionUUID->"8049a87a-a23f-4ec4-b519-\
3fadce3ce9a4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748383996041605*^9},ExpressionUUID->"c58ff4ce-0525-414e-8bf3-\
4838999da467"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0004359351411402368`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.174779350677681`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840075433817`*^9},ExpressionUUID->"972405de-b401-4236-9a9b-\
25bf262b8e9e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.001350265600049764`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.292441483672699`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384012258934*^9},ExpressionUUID->"ecafbe13-61c9-46d9-a52b-\
6e847f133820"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840123375998`*^9},ExpressionUUID->"f323d693-461f-4a74-8236-\
c6ca5cc36ef6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00009600861028417254`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.852763379775992`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840167521553`*^9},ExpressionUUID->"902abc30-9250-4c11-8b4f-\
d8a984d82900"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384016835648*^9},ExpressionUUID->"d9f16661-b1e7-4c44-8b19-\
7f8c10c9a01a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384021558704*^9},ExpressionUUID->"89d08e1b-233d-4c63-89ea-\
fbf5b32eae71"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384025218446*^9},ExpressionUUID->"efc3fed8-3eeb-4aa2-a12a-\
7ebc186c6e7a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000021048412543597447`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.112589440924305`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384029654179*^9},ExpressionUUID->"811e822d-8385-4db6-af2d-\
67f7966cb83c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840375660563`*^9},ExpressionUUID->"dccbc168-fc6b-4477-8548-\
42394d5407bf"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384038150696*^9},ExpressionUUID->"d100d75a-76be-4165-a72b-\
23f450b8ed45"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0003609260399171732`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.6558769248511965`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840460642843`*^9},ExpressionUUID->"cb494421-bebf-4beb-bce4-\
58ecdced1e2b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00007943606528385688`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.3875060798745935`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384054884705*^9},ExpressionUUID->"c1edf6f4-add6-4dd2-9e8c-\
10fb91bcb34d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384055391711*^9},ExpressionUUID->"7e8eaa22-f989-4b35-9b8c-\
e0bc5428e945"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384055471479*^9},ExpressionUUID->"97d21b7c-0d30-4a13-a754-\
95d99cfb136b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384059773025*^9},ExpressionUUID->"2dda37c5-932f-47e0-8937-\
68fee8df8d74"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840649425983`*^9},ExpressionUUID->"2939c714-10b7-4c22-8933-\
ecd2ad3a77db"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384065022664*^9},ExpressionUUID->"5815502a-2468-4cb9-abee-\
2e89d4bf68fc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00001740703964500526`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.1691785332630895`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840707705097`*^9},ExpressionUUID->"35d78b2c-9d55-4379-8d28-\
f59191059617"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.599589576374796`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.297636321260205`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384070941519*^9},ExpressionUUID->"1bf1001a-b968-4320-a786-\
7ec3d539df79"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.004160922867105453`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.64545625844252`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384074397119*^9},ExpressionUUID->"d5e1e4a6-43cb-4140-8e5b-\
403fd84393f9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840753664503`*^9},ExpressionUUID->"d8aa65ee-9d36-49c1-b801-\
c7dc7276ff38"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384078624748*^9},ExpressionUUID->"6277c233-0d57-483a-b8b4-\
34e76bd12b82"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384078706871*^9},ExpressionUUID->"469756c5-42dd-4415-87b3-\
7b8e0c7525c1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384079510854*^9},ExpressionUUID->"e94bb439-24ea-408e-aa83-\
20b769980805"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0002987941591458999`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.99302458829716`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840845567827`*^9},ExpressionUUID->"394ce0ea-84b4-43a0-bed3-\
5f1b4fd4504a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838408464042*^9},ExpressionUUID->"c4d19c3b-398d-4403-abf9-f23dfe0863ac"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00006571978144074252`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.4529034130846894`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384092909452*^9},ExpressionUUID->"4b0b81f7-8cfa-4d48-a1c0-\
24132663337c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384092992908*^9},ExpressionUUID->"cc2d6241-f61f-4d4a-b884-\
40c6c48c7f3f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384098361312*^9},ExpressionUUID->"3c4d20c0-7ff2-4e6c-81b7-\
42efcd2e03c4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838409842017*^9},ExpressionUUID->"63df575f-0c65-4f55-b8cd-a23fb595380e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.0027024788528127`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.486460761959562`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384110391996*^9},ExpressionUUID->"7be0f179-bf85-4c06-9ba3-\
123bf17800af"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000014394928018069547`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.3188417386523076`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483841122991447`*^9},ExpressionUUID->"a82b1d78-4fd6-4476-b67b-\
94ff7587e188"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384112377924*^9},ExpressionUUID->"baf12203-82b0-424e-bb8e-\
66573d42197e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.8025687046521796`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.233216716451017`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483841128861847`*^9},ExpressionUUID->"bbba1644-a404-4608-bac1-\
a65d257a45ca"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0034507719089942697`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.972444119645163`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483841135318727`*^9},ExpressionUUID->"3df1b073-b824-40f4-8090-\
92570103cb6a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384120348804*^9},ExpressionUUID->"92aca2ae-53fb-4ade-bc8b-\
9f1f574ba8a4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384121356915*^9},ExpressionUUID->"6eedbdcc-3685-4518-86d5-\
f27a16bbd52d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384121414975*^9},ExpressionUUID->"9abd7a8c-2de3-4139-8ab3-\
5d7651560b14"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384123314931*^9},ExpressionUUID->"8e0f42fc-14cd-4069-83d2-\
185a3aaa8105"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"8.287397559817583`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.4265870689828995`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384152656774*^9},ExpressionUUID->"8b2d235c-c7cd-4781-aae7-\
9b73ed3d5c11"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0028612891881902164`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.334637613745452`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483841527781*^9},ExpressionUUID->"bac1b57f-3719-401f-b1ce-0b702d869e03"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384152863099*^9},ExpressionUUID->"ca9b479b-d045-433f-b41c-\
3a4b57851bf6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.1435456954139254`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.496008361504906`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483841546206284`*^9},ExpressionUUID->"42d2a632-cac8-4ddb-ab57-\
97fa948d1918"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384154699258*^9},ExpressionUUID->"26eee2b1-8dc7-4930-a19e-\
63b6be02fd0b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.1818170217605473`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.2420699770409814`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384157303087*^9},ExpressionUUID->"8584522d-e449-418b-b11b-\
f5fd25d1d62e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483841627981453`*^9},ExpressionUUID->"7b579c9c-c4ac-4b25-98cc-\
87492a2c9650"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384162880786*^9},ExpressionUUID->"eeb0c54e-3f9d-44c7-b818-\
5f204e87107d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384165935602*^9},ExpressionUUID->"5a5186e4-5c1c-4f78-9548-\
d364c63a27b4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.849399980489446`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.011714692369637`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483841932076273`*^9},ExpressionUUID->"6674489c-7f03-4bd0-8fda-\
228a3b4537eb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384193286565*^9},ExpressionUUID->"6f2f9b59-f72c-426b-a722-\
8fd98585cf89"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.8029057715501784`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.826463628621732`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384199180746*^9},ExpressionUUID->"b14a8291-dfad-44bf-a8a2-\
677b65a0beba"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384200083486*^9},ExpressionUUID->"c3f516e6-060c-49c7-aabe-\
d3be1a5aaed2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483842076981573`*^9},ExpressionUUID->"64212470-59ba-486f-9718-\
b37eaee9e715"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483842077845182`*^9},ExpressionUUID->"4ed4436f-f12d-454a-bace-\
bc1b3f7ce60c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384214982353*^9},ExpressionUUID->"2ef0c9cc-8723-48f2-ab6e-\
778cf5b2e1ef"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.7406306667840976`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.057291354754904`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384235520681*^9},ExpressionUUID->"aba27c90-919a-40c7-af31-\
5b703e5b194b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.4899239313571205`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.2387607031122574`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384241668375*^9},ExpressionUUID->"f35f485e-6877-4a1f-ac7a-\
a69aeda430c8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384241755228*^9},ExpressionUUID->"e0c9c526-39d3-4cd8-90cd-\
75b6a06c15af"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384243360147*^9},ExpressionUUID->"1c9ae213-6e0b-44db-a546-\
61acc388285f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.0289862926136928`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"7.480540792435513`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384248735054*^9},ExpressionUUID->"7fcff5b5-ce41-411b-8b54-\
0dc140194c77"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483842556980963`*^9},ExpressionUUID->"ef1dd551-d707-4f6a-88e0-\
ce2c67da1af2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.916840426824997`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.5268080227620446`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384276886587*^9},ExpressionUUID->"33c16548-13cc-49a5-a983-\
1cb5038708d1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384284500896*^9},ExpressionUUID->"3a049155-36ca-4916-88c3-\
ca68aed622c9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483842845750217`*^9},ExpressionUUID->"8ab563b5-106a-426a-b172-\
65101d8f8bd2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"8.498277481250663`*^-9\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"7.149480905148149`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483842902283077`*^9},ExpressionUUID->"3853d632-1c8d-4f52-a68e-\
b220326834aa"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384297029841*^9},ExpressionUUID->"64ba153a-557c-48c0-8f24-\
838a98fb007d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483842971093893`*^9},ExpressionUUID->"f9f746c4-9360-49e2-9279-\
013d110a7d87"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.23593949171086`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.5722170670475685`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384312148589*^9},ExpressionUUID->"75df7e3e-e6e3-4cb7-8d3f-\
69fda2bbd743"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483843122007017`*^9},ExpressionUUID->"97eb1e4b-700e-4c84-872d-\
832c04461553"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.0208606740840285`*^-9\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.468299813794564`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384322326625*^9},ExpressionUUID->"75518f99-f83c-422d-b8e0-\
db337331209c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384322377308*^9},ExpressionUUID->"4544f6fc-ab34-47ec-a8b7-\
c879ba9e6b85"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384571199292*^9},ExpressionUUID->"3f7b1e4e-c74d-4792-ab01-\
7da9c378e3d0"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Lambda]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
     "M3YDataSet"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CoulombPotential", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "CoulombDataSet"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CentrifugalPotential", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}], "L", " ", 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]", "]"}], "[", "r", 
     "]"}], "+", 
    RowBox[{"CoulombPotential", "[", "r", "]"}], "+", 
    RowBox[{"CentrifugalPotential", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", 
    RowBox[{"\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<=", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"RMax", "[", 
           RowBox[{"\[Lambda]", ",", "L"}], "]"}], ",", "\[Lambda]", ",", 
          "L"}], "]"}], ",", 
        RowBox[{"r", ">", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.748059780469162*^9, 3.748059835137163*^9}, {
   3.748060818141473*^9, 3.7480608921357*^9}, 
   3.748061391426217*^9},ExpressionUUID->"57a022d4-2937-4fd8-be7a-\
d8721b96daa4"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombPhase", "[", 
     RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Arg", "[", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", 
       RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHPlus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHMinus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"+", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombF", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombG", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     "2"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"GammaAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"\[HBar]c", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"phi", "[", "R", "]"}], 
        RowBox[{"CoulombG", "[", 
         RowBox[{"L", ",", 
          FractionBox[
           RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
           RowBox[{"\[HBar]c", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]]}]], ",", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"2", "\[Mu]", " ", "Q\[Alpha]"}]], "\[HBar]c"], "R"}]}], 
         "]"}]], ")"}], "2"]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[HBar]", "=", 
        RowBox[{"6.582", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"GammaAlpha", "[", 
        RowBox[{"R", ",", "L", ",", "phi"}], "]"}]]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.748089207208042*^9, 
  3.7480892096972113`*^9}},ExpressionUUID->"071ff241-ed6a-4520-ae8b-\
de48f7941b4b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombFactor", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], ")"}], "/", "2"}]}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "-", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "+", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", "1"}], ")"}], "!"}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CoulombFactor", "[", 
      RowBox[{"\[ScriptL]", ",", "\[Eta]"}], "]"}], " ", 
     RowBox[{"WhittakerM", "[", 
      RowBox[{
       RowBox[{"I", " ", "\[Eta]"}], ",", 
       RowBox[{"\[ScriptL]", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"2", " ", "I", " ", "\[Rho]"}]}], "]"}]}], "//", "Re"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"R", ",", "\[Lambda]", ",", "L"}], "]"}], "-", 
            "E\[Alpha]"}], ")"}]}]]}], ",", 
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "\[HBar]c", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"\[Mu]", " ", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"phi", "[", "R", "]"}], 
         RowBox[{"CoulombF", "[", 
          RowBox[{"L", ",", 
           FractionBox[
            RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
            RowBox[{"\[HBar]c", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"2", "E\[Alpha]"}], "\[Mu]"]]}]], ",", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]], "\[HBar]c"], "R"}]}],
           "]"}]}], ")"}], "2"]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[HBar]", "=", 
       RowBox[{"6.582", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{
       "R", ",", "E\[Alpha]", ",", "\[Lambda]", ",", "L", ",", "phi"}], 
       "]"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.748089220308125*^9, {3.748090394959993*^9, 3.748090418205027*^9}, {
   3.748090499829041*^9, 3.748090500275651*^9}, {3.748134261479184*^9, 
   3.748134301456243*^9}},ExpressionUUID->"454c7f9e-c5e2-41ec-99e3-\
42b32b9c7e62"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Section",
 CellChangeTimes->{{3.748060992882103*^9, 3.748061028085909*^9}, {
  3.748061111161581*^9, 
  3.74806111688805*^9}},ExpressionUUID->"7f7befdc-9820-449e-888c-\
d1f96da3dce6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64107", ",", "0"}],
               "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL0"}], "Input",
 CellChangeTimes->{
  3.748061429302589*^9, {3.748061474491418*^9, 3.748061515398943*^9}, {
   3.748061729060234*^9, 3.748061961962799*^9}, {3.74806206961091*^9, 
   3.748062095155609*^9}, {3.748062138335792*^9, 3.748062139310726*^9}, {
   3.7481563502622223`*^9, 3.7481565085752783`*^9}, {3.7481607015472183`*^9, 
   3.7481608378466578`*^9}, {3.748161917703022*^9, 3.748162012903657*^9}, {
   3.7481631548052893`*^9, 3.748163171004487*^9}, {3.748163226236105*^9, 
   3.748163258873527*^9}, {3.748164380224176*^9, 3.748164473478207*^9}, {
   3.748165535164647*^9, 3.748165577898612*^9}, {3.7481656223162613`*^9, 
   3.7481656935640287`*^9}, {3.748165893580099*^9, 3.7481659182540407`*^9}, {
   3.748388480205104*^9, 
   3.748388611884572*^9}},ExpressionUUID->"a2db880d-a81c-4966-8202-\
3b164d889aa9"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,83,73,20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.748388468871369*^9, 
   3.7483886125185204`*^9}},ExpressionUUID->"9c8ce0e2-4f0b-4008-84bd-\
7e9bef621ffe"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,83,74,20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.748388468871369*^9, 
   3.748388612542611*^9}},ExpressionUUID->"0cd88919-fb18-4896-9c1b-\
289260318e63"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,83,75,20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.748388468871369*^9, 
   3.748388612561022*^9}},ExpressionUUID->"a6ff4276-05a9-4b34-99b8-\
f8dbd7cd9ba5"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,83,76,20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.748388468871369*^9, 
   3.748388612580908*^9}},ExpressionUUID->"ea349eb1-3666-4291-9c7b-\
51f9148549cf"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,83,77,
   20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.748388468871369*^9, 
   3.748388613593096*^9}},ExpressionUUID->"076b6c96-cc55-475f-9f33-\
6b6e65bf7c7f"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,83,78,
   20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.748388468871369*^9, 
   3.74838861460028*^9}},ExpressionUUID->"bdb52a4c-9a4d-4907-9994-\
b4c238493f4e"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,83,79,20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.748388468871369*^9, 
   3.748388584899766*^9}, 
   3.7483886156747837`*^9},ExpressionUUID->"b977c608-636f-48fe-8954-\
858a1abcc44c"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,83,80,20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.748388468871369*^9, 
   3.748388584899766*^9}, 
   3.748388616687193*^9},ExpressionUUID->"699e6be7-df7a-4a64-b4dc-\
800b90d33536"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8198XtrMJWV9775WkyD0ZpSKRVSFJ2ULJSBRKyU6SjIYKkRFC+lwr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       "]]},
     Annotation[#, "Charting`Private`Tag$5857#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.748156342640772*^9, 3.748156516014048*^9}, {
   3.748160696113804*^9, 3.7481608454254932`*^9}, {3.748161912303699*^9, 
   3.748161989576136*^9}, 3.7481620200669403`*^9, {3.748163163171212*^9, 
   3.748163178482584*^9}, {3.7481632349189167`*^9, 3.7481632665504723`*^9}, {
   3.748164390482648*^9, 3.748164480716765*^9}, 3.7481655431318493`*^9, {
   3.748165574077841*^9, 3.748165585158893*^9}, {3.748165630388974*^9, 
   3.748165700836142*^9}, {3.7481659027099*^9, 3.74816592521529*^9}, {
   3.7483884755019827`*^9, 
   3.748388619449538*^9}},ExpressionUUID->"f626db17-a398-4402-9df6-\
8a68f0f43513"],

Cell[BoxData["5.100029600714095`"], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.748156342640772*^9, 3.748156516014048*^9}, {
   3.748160696113804*^9, 3.7481608454254932`*^9}, {3.748161912303699*^9, 
   3.748161989576136*^9}, 3.7481620200669403`*^9, {3.748163163171212*^9, 
   3.748163178482584*^9}, {3.7481632349189167`*^9, 3.7481632665504723`*^9}, {
   3.748164390482648*^9, 3.748164480716765*^9}, 3.7481655431318493`*^9, {
   3.748165574077841*^9, 3.748165585158893*^9}, {3.748165630388974*^9, 
   3.748165700836142*^9}, {3.7481659027099*^9, 3.74816592521529*^9}, {
   3.7483884755019827`*^9, 
   3.74838861945979*^9}},ExpressionUUID->"e1c3b4d6-374e-4687-9e5f-\
752141f8eaa6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
     RowBox[{"N", "\n", 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}]}]}], "//", 
    "Re"}], "//", "N"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74806371063288*^9, 3.748063747823361*^9}, {
   3.748063827480056*^9, 3.748063829135419*^9}, {3.748063889391376*^9, 
   3.7480638903028097`*^9}, 3.7480781544419537`*^9, {3.748078253535596*^9, 
   3.748078271846971*^9}, {3.748078609896141*^9, 3.748078610479699*^9}, {
   3.748089282517755*^9, 
   3.748089287449834*^9}},ExpressionUUID->"7134158a-f548-4834-8095-\
63bf82796661"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64107", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.64107", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{
  3.7480891815787067`*^9, {3.74809042397297*^9, 3.748090444100127*^9}, 
   3.748143229440889*^9, {3.748156524236844*^9, 3.74815652598088*^9}, {
   3.748160855651786*^9, 3.7481608659724483`*^9}, {3.74816202899693*^9, 
   3.7481620307084093`*^9}, {3.748163280671342*^9, 3.7481632843272543`*^9}, {
   3.748164488085932*^9, 3.748164490501731*^9}, {3.748165932837084*^9, 
   3.7481659344851503`*^9}, {3.748388627637294*^9, 
   3.748388629260861*^9}},ExpressionUUID->"42e23fa5-4472-469a-bf56-\
aa5e4efeb08a"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,89,81,20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748165939279584*^9, 
  3.748388629903617*^9},ExpressionUUID->"a12dfa84-1eb8-4e43-906a-\
e5c0c7a384d6"],

Cell[BoxData["35.83814503500414`"], "Output",
 CellChangeTimes->{
  3.748089140974942*^9, {3.7480891863854437`*^9, 3.7480891884462547`*^9}, 
   3.748090444617118*^9, 3.748143230142728*^9, 3.7481565323922243`*^9, 
   3.7481608695919027`*^9, 3.748162032481292*^9, 3.748163290321965*^9, 
   3.7481644911939783`*^9, 3.748165939286371*^9, 
   3.748388629929596*^9},ExpressionUUID->"baa1671c-abe6-4c72-8e59-\
c6f3ce827e3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64107", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.64107", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.7481429921027946`*^9, 3.748143038632484*^9}, {
  3.748143087789072*^9, 3.7481430900444317`*^9}, {3.748156528692934*^9, 
  3.748156530669023*^9}, {3.748160857932063*^9, 3.748160867924251*^9}, {
  3.748162035349193*^9, 3.7481620373167257`*^9}, {3.748163286455299*^9, 
  3.748163288783239*^9}, {3.748164493523464*^9, 3.7481644953498898`*^9}, {
  3.748165936052732*^9, 3.748165937677006*^9}, {3.7483886318127413`*^9, 
  3.748388633268558*^9}},ExpressionUUID->"9ff2606f-615a-4523-9792-\
d2688039e59d"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,90,82,20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748165941192237*^9, 
  3.7483886337413607`*^9},ExpressionUUID->"1a34e999-86ea-417b-b25d-\
d7b630b6ed30"],

Cell[BoxData["1.2730275905712856`*^-14"], "Output",
 CellChangeTimes->{{3.748142999962434*^9, 3.748143039125675*^9}, 
   3.74814309100916*^9, 3.748160871336376*^9, 3.7481620379879007`*^9, 
   3.748163291795889*^9, 3.748164495919359*^9, 3.748165941218346*^9, 
   3.7483886337663927`*^9},ExpressionUUID->"cbf8857d-7f67-4879-b578-\
e1b4a72acf3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 SqrtBox[
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"4", "\[Pi]", " ", 
      SuperscriptBox["r", "2"], 
      SuperscriptBox["r", "2"], 
      RowBox[{"\[Rho]c", "[", "r", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "100"}], "}"}]}], "]"}], "/", 
   "Ac"}]]], "Input",
 CellChangeTimes->{{3.748156585128743*^9, 
  3.7481566467693863`*^9}},ExpressionUUID->"79ea63c9-e893-440f-a006-\
d579998deaaf"],

Cell[BoxData["4.305334405423779`"], "Output",
 CellChangeTimes->{{3.7481566184768057`*^9, 3.748156647661952*^9}, 
   3.748160880601058*^9, 3.748162040163526*^9, 3.748163293430416*^9, 
   3.74816449733013*^9, 3.748165943013558*^9, 
   3.74838863562073*^9},ExpressionUUID->"530ba32f-ac7e-4329-b357-\
1894ca4f3963"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.748163344602013*^9},ExpressionUUID->"6b821339-17ef-4a27-ab79-\
a2aee9b162d7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["a=0.54", "Subchapter",
 CellChangeTimes->{{3.748155060676806*^9, 3.7481550726611853`*^9}, {
  3.7481553030902567`*^9, 3.748155315528199*^9}, {3.74815667535502*^9, 
  3.748156675481634*^9}, {3.7481609279592648`*^9, 3.748160928598064*^9}, {
  3.7481621117269287`*^9, 3.7481621120056133`*^9}, {3.7481633521462593`*^9, 
  3.748163352465003*^9}, {3.7481645348324413`*^9, 3.748164535119216*^9}, {
  3.7482570126174603`*^9, 3.74825701352983*^9}, {3.748426847832841*^9, 
  3.748426848175527*^9}},ExpressionUUID->"6ff00f2a-bcdf-4d8a-9960-\
de11c5c32809"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.748155336631239*^9, 
  3.7481553396478443`*^9}},ExpressionUUID->"346a1bde-e8b0-45f2-9bd4-\
2bfe9f575980"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.7480610795121613`*^9, 
  3.7480611004922457`*^9}},ExpressionUUID->"cc92d243-20f6-4463-8b6c-\
b90383d1064c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"66a739ac-e0f6-48ec-9b88-eecf06ffc63d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"0c0f9c17-8b3b-4a15-ba4b-359823972836"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "50"}], ";", 
  RowBox[{"Ac", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSn100", "=", 
   RowBox[{"Ac", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MSn100"}], 
    RowBox[{"MHe4", "+", "MSn100"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7480601615642347`*^9, 3.7480601649549007`*^9}, {
  3.7480602127409353`*^9, 
  3.748060242217947*^9}},ExpressionUUID->"ddc6b542-1028-4639-9805-\
70525cbccd1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.1"}], ";"}]], "Input",
 CellChangeTimes->{{3.748060122712727*^9, 3.748060127454797*^9}, 
   3.7482959751500473`*^9},ExpressionUUID->"bf271558-77e7-431b-9dec-\
f92a5ae4bbb1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1.07", " ", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.54"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";", 
  RowBox[{"\[Mu]2", "=", "2.5"}], ";", 
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"Q\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.748049024665147*^9, 3.7480491093160353`*^9}, {
  3.748049216406859*^9, 3.748049233134603*^9}, {3.74806010563268*^9, 
  3.748060107343192*^9}, {3.748155346337131*^9, 3.748155347039887*^9}, {
  3.748156682683852*^9, 3.74815668285802*^9}, {3.7481609352788067`*^9, 
  3.748160935966474*^9}, {3.7481621200680113`*^9, 3.748162120381977*^9}, {
  3.748163361434833*^9, 3.748163362193411*^9}, {3.7481645482639217`*^9, 
  3.7481645485516987`*^9}, {3.7482570842115383`*^9, 3.748257087395377*^9}, {
  3.748426865941983*^9, 
  3.748426866901779*^9}},ExpressionUUID->"83ebbde9-7850-48a1-93d8-\
47ef0d2d27da"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"Ac", "/", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r1", "2"], 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "0", ",", "1000"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", "0.422875"}], ";"}]}], "Input",
 CellChangeTimes->{{3.748049143930035*^9, 3.748049174111806*^9}, {
  3.748049333578128*^9, 
  3.748049404768944*^9}},ExpressionUUID->"4ded70e4-2554-4604-8522-\
5546e1fd3423"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"519690dd-41c1-4496-9155-fbf34251e165"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3YDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoulombDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              FractionBox["Zc", "Ac"], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              FractionBox["Z\[Alpha]", "A\[Alpha]"], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              FractionBox[
               RowBox[{"4", "\[Pi]", " ", "e2"}], 
               SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7480494828380203`*^9, 3.748049485212708*^9}, 
   3.748060415023381*^9, {3.748060805084441*^9, 
   3.7480608060372458`*^9}},ExpressionUUID->"ba484c4b-a0ec-4509-8416-\
d15ee534d13b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483838665044127`*^9},ExpressionUUID->"8486360e-c248-4583-8569-\
280e9dfabb30"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0019661983738878328`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.907043150416075`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483839346827106`*^9},ExpressionUUID->"2aaf4f07-192d-442b-b9ed-\
2e1393369b0e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0016295046169971636`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.3757042529516466`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483839732213078`*^9},ExpressionUUID->"c215b221-d6ca-4046-9a61-\
ae7d0de69dc0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748383978161322*^9},ExpressionUUID->"da462f25-77ac-47a6-b535-\
fae6cbb39f6d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748383987229846*^9},ExpressionUUID->"38c6f997-4b11-46df-8bb3-\
39057389e741"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748383996041605*^9},ExpressionUUID->"7b8d1d47-52b0-44a9-b3a1-\
26b56a93fa97"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0004359351411402368`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.174779350677681`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840075433817`*^9},ExpressionUUID->"11c204b5-dce9-450a-bec6-\
f012562935ce"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.001350265600049764`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.292441483672699`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384012258934*^9},ExpressionUUID->"79c3045b-6b83-4262-b19b-\
edba58477e1e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840123375998`*^9},ExpressionUUID->"c0d47a9a-3d87-45e5-b32b-\
80104c841af4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00009600861028417254`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.852763379775992`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840167521553`*^9},ExpressionUUID->"df2d3ccf-0dc2-404b-8150-\
ff91781aa924"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384016835648*^9},ExpressionUUID->"bb53d145-90da-4341-993d-\
c1940d5789fa"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384021558704*^9},ExpressionUUID->"c2dc86be-046d-4b3a-8bbc-\
4dd23a92186e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384025218446*^9},ExpressionUUID->"a813a9c9-b4e9-4c6a-a0e7-\
3338fa99b394"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000021048412543597447`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.112589440924305`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384029654179*^9},ExpressionUUID->"dda4a60c-2a61-4e8c-b53f-\
edfd2070ea74"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840375660563`*^9},ExpressionUUID->"ccb96f9d-7d29-4609-a2c1-\
79f0079e16c9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384038150696*^9},ExpressionUUID->"7f3128f7-5f78-4799-b0be-\
2f1a27e7b142"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0003609260399171732`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.6558769248511965`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840460642843`*^9},ExpressionUUID->"70ab5a0b-3da2-4853-9033-\
2addf75dae5e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00007943606528385688`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.3875060798745935`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384054884705*^9},ExpressionUUID->"02fe785a-2928-4b5c-a7be-\
3e48ec0a2bba"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384055391711*^9},ExpressionUUID->"c2338ff3-1b6b-40c7-93d7-\
2aa2483b77ea"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384055471479*^9},ExpressionUUID->"c1ba7032-6853-4dd6-9e78-\
49fff88b18b7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384059773025*^9},ExpressionUUID->"22078150-1ced-4e0f-925c-\
abe1dc7b1819"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840649425983`*^9},ExpressionUUID->"76b4a894-de34-49bf-9477-\
0cd00f04187b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384065022664*^9},ExpressionUUID->"c0bf59be-959e-47e8-8263-\
1b5101751fd4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00001740703964500526`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.1691785332630895`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840707705097`*^9},ExpressionUUID->"d0f21869-d281-4e0f-a58c-\
1e8eb32c7254"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.599589576374796`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.297636321260205`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384070941519*^9},ExpressionUUID->"81b31f60-60f4-4fb0-9dbc-\
6d08543cc391"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.004160922867105453`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.64545625844252`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384074397119*^9},ExpressionUUID->"f529b7d5-9b8f-4602-b736-\
8b69c25e88d6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840753664503`*^9},ExpressionUUID->"4a5384f4-24d7-495a-a514-\
6c2d00eff90b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384078624748*^9},ExpressionUUID->"c1b84e77-932c-40be-9016-\
5c65f055580d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384078706871*^9},ExpressionUUID->"c765b098-d83d-44e7-9f61-\
38704dc28522"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384079510854*^9},ExpressionUUID->"1f2e3682-af3f-4bdb-823f-\
484217404da0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0002987941591458999`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.99302458829716`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483840845567827`*^9},ExpressionUUID->"225aebc9-fc99-4bab-b4ac-\
da7c1d2bc8f4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838408464042*^9},ExpressionUUID->"788bb398-21db-4462-bc3d-0b9e788bd2a8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00006571978144074252`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.4529034130846894`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384092909452*^9},ExpressionUUID->"d5ef45bc-b367-4c7a-ae44-\
d383f2ee735b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384092992908*^9},ExpressionUUID->"f834e279-6656-4610-82f0-\
70cb3c8c7203"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384098361312*^9},ExpressionUUID->"e1108c48-43c0-4208-8359-\
65d029d10af4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838409842017*^9},ExpressionUUID->"ab0c1bcd-9661-4f5a-a4bd-be9dbe213ecb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.0027024788528127`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.486460761959562`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384110391996*^9},ExpressionUUID->"4da7c812-c17d-455a-a18a-\
963436a7781a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000014394928018069547`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.3188417386523076`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483841122991447`*^9},ExpressionUUID->"0145454e-09a2-4e07-b75a-\
49a2fa388b67"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384112377924*^9},ExpressionUUID->"af24ea07-0700-4da8-b961-\
7c85b07bbe01"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.8025687046521796`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.233216716451017`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483841128861847`*^9},ExpressionUUID->"0610ae3d-4425-490d-839f-\
98a167671182"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0034507719089942697`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.972444119645163`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483841135318727`*^9},ExpressionUUID->"55a44dfa-f52a-4b56-a516-\
6b773c0b1b80"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384120348804*^9},ExpressionUUID->"69aa6676-3180-4906-ab3f-\
e2c840291371"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384121356915*^9},ExpressionUUID->"7af301a5-abf4-4941-a139-\
4511cdbfac38"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384121414975*^9},ExpressionUUID->"0e1050dd-751c-48df-bded-\
98af8856cb08"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384123314931*^9},ExpressionUUID->"f6b86627-2196-4ee1-b040-\
7d4e40357516"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"8.287397559817583`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.4265870689828995`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384152656774*^9},ExpressionUUID->"1f773559-aee3-4715-9c11-\
ee09c0f3e640"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0028612891881902164`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.334637613745452`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483841527781*^9},ExpressionUUID->"adc44915-29e1-426e-b261-180263b847ef"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384152863099*^9},ExpressionUUID->"06c24d9c-1683-4123-8e42-\
e1fdc0b3dc20"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.1435456954139254`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.496008361504906`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483841546206284`*^9},ExpressionUUID->"475adf5e-329f-417a-a0c7-\
a9dad296f353"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384154699258*^9},ExpressionUUID->"f52c4f1f-a648-47ed-a7c2-\
a90e33ea43b8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.1818170217605473`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.2420699770409814`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384157303087*^9},ExpressionUUID->"f201c806-e1c6-44f9-9bb8-\
23854927c727"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483841627981453`*^9},ExpressionUUID->"c4aaf36e-0d3b-4516-a55f-\
b9dd41290b44"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384162880786*^9},ExpressionUUID->"d1970851-38b6-41c0-b2e5-\
0ec892c9a4b4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384165935602*^9},ExpressionUUID->"bc4b153d-5003-422d-824e-\
0e90f6bda065"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.849399980489446`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.011714692369637`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483841932076273`*^9},ExpressionUUID->"04bcd749-3ef9-428e-8384-\
fa3484a3ffe9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384193286565*^9},ExpressionUUID->"adba75fd-888f-4b6a-a3c5-\
ce3460198fca"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.8029057715501784`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.826463628621732`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384199180746*^9},ExpressionUUID->"42739fbd-aa6d-4de5-8612-\
ecfa2b5e8af8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384200083486*^9},ExpressionUUID->"7299abdc-1d12-4d63-8f52-\
b3b06cd9f000"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483842076981573`*^9},ExpressionUUID->"7b0efead-ef0f-42a8-8111-\
9d567463e901"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483842077845182`*^9},ExpressionUUID->"ad68ba99-ab6e-4b4a-9a27-\
50bb07dccaf2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384214982353*^9},ExpressionUUID->"fe8bf679-db8c-4be9-b434-\
954431477ce0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.7406306667840976`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.057291354754904`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384235520681*^9},ExpressionUUID->"9570f7ad-8ddc-4748-9ae2-\
9ecbc34e65d4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.4899239313571205`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.2387607031122574`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384241668375*^9},ExpressionUUID->"bbbbf7e0-c1b8-4310-bdd2-\
2eb1db9d30e1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384241755228*^9},ExpressionUUID->"41353b65-b0e0-449e-8c01-\
7e8f520b2aed"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384243360147*^9},ExpressionUUID->"53ca6e5e-402f-4197-af6c-\
393eefa74a0d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.0289862926136928`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"7.480540792435513`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384248735054*^9},ExpressionUUID->"2fa951f0-331c-4bf3-82a6-\
f7a3b98966ed"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483842556980963`*^9},ExpressionUUID->"9170ed69-d419-4c0b-b668-\
75c0ba381b86"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.916840426824997`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.5268080227620446`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384276886587*^9},ExpressionUUID->"6d79d3d4-c5be-4d57-85b4-\
76d16c32bfcc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384284500896*^9},ExpressionUUID->"c748071e-b030-487c-adde-\
eee3ebcc0189"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483842845750217`*^9},ExpressionUUID->"27cebd59-6a8b-4fb4-8585-\
7806a53b3ac8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"8.498277481250663`*^-9\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"7.149480905148149`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483842902283077`*^9},ExpressionUUID->"8b472f12-ee90-48ae-9700-\
a8c5e0a0aa69"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384297029841*^9},ExpressionUUID->"ecc7821d-e02a-4b64-a9cc-\
7ac7a373fae9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483842971093893`*^9},ExpressionUUID->"7dc54171-4692-4cb8-9020-\
be53a25818ab"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.23593949171086`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.5722170670475685`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384312148589*^9},ExpressionUUID->"854200bd-313f-4840-9608-\
d1c8e83c9990"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483843122007017`*^9},ExpressionUUID->"e76af931-f396-47d4-9fce-\
2e366b53d1af"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.0208606740840285`*^-9\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.468299813794564`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384322326625*^9},ExpressionUUID->"8cc29a00-5e7f-4586-9a01-\
3a4af776e999"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384322377308*^9},ExpressionUUID->"2b1bf073-1921-4fb9-90a4-\
09a0f26842d3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748384571199292*^9},ExpressionUUID->"3c350ba4-64f8-4683-b3a3-\
e27f07751d4a"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Lambda]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
     "M3YDataSet"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CoulombPotential", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "CoulombDataSet"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CentrifugalPotential", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}], "L", " ", 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]", "]"}], "[", "r", 
     "]"}], "+", 
    RowBox[{"CoulombPotential", "[", "r", "]"}], "+", 
    RowBox[{"CentrifugalPotential", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", 
    RowBox[{"\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<=", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"RMax", "[", 
           RowBox[{"\[Lambda]", ",", "L"}], "]"}], ",", "\[Lambda]", ",", 
          "L"}], "]"}], ",", 
        RowBox[{"r", ">", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.748059780469162*^9, 3.748059835137163*^9}, {
   3.748060818141473*^9, 3.7480608921357*^9}, 
   3.748061391426217*^9},ExpressionUUID->"ba9fef69-8d5e-4106-9b81-\
309cb32316ca"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombPhase", "[", 
     RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Arg", "[", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", 
       RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHPlus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHMinus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"+", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombF", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombG", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     "2"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"GammaAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"\[HBar]c", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"phi", "[", "R", "]"}], 
        RowBox[{"CoulombG", "[", 
         RowBox[{"L", ",", 
          FractionBox[
           RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
           RowBox[{"\[HBar]c", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]]}]], ",", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"2", "\[Mu]", " ", "Q\[Alpha]"}]], "\[HBar]c"], "R"}]}], 
         "]"}]], ")"}], "2"]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[HBar]", "=", 
        RowBox[{"6.582", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"GammaAlpha", "[", 
        RowBox[{"R", ",", "L", ",", "phi"}], "]"}]]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.748089207208042*^9, 
  3.7480892096972113`*^9}},ExpressionUUID->"91637f23-8820-4427-a044-\
d274ee2978a1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombFactor", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], ")"}], "/", "2"}]}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "-", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "+", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", "1"}], ")"}], "!"}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CoulombFactor", "[", 
      RowBox[{"\[ScriptL]", ",", "\[Eta]"}], "]"}], " ", 
     RowBox[{"WhittakerM", "[", 
      RowBox[{
       RowBox[{"I", " ", "\[Eta]"}], ",", 
       RowBox[{"\[ScriptL]", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"2", " ", "I", " ", "\[Rho]"}]}], "]"}]}], "//", "Re"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"R", ",", "\[Lambda]", ",", "L"}], "]"}], "-", 
            "E\[Alpha]"}], ")"}]}]]}], ",", 
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "\[HBar]c", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"\[Mu]", " ", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"phi", "[", "R", "]"}], 
         RowBox[{"CoulombF", "[", 
          RowBox[{"L", ",", 
           FractionBox[
            RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
            RowBox[{"\[HBar]c", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"2", "E\[Alpha]"}], "\[Mu]"]]}]], ",", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]], "\[HBar]c"], "R"}]}],
           "]"}]}], ")"}], "2"]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[HBar]", "=", 
       RowBox[{"6.582", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{
       "R", ",", "E\[Alpha]", ",", "\[Lambda]", ",", "L", ",", "phi"}], 
       "]"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.748089220308125*^9, {3.748090394959993*^9, 3.748090418205027*^9}, {
   3.748090499829041*^9, 3.748090500275651*^9}, {3.748134261479184*^9, 
   3.748134301456243*^9}},ExpressionUUID->"f415e8d2-4bcb-4cc8-8b15-\
020392af0b22"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Section",
 CellChangeTimes->{{3.748060992882103*^9, 3.748061028085909*^9}, {
  3.748061111161581*^9, 
  3.74806111688805*^9}},ExpressionUUID->"215e4ffb-8e72-430a-b58d-\
adc1c88ca24f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64107", ",", "0"}],
               "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL0"}], "Input",
 CellChangeTimes->{
  3.748061429302589*^9, {3.748061474491418*^9, 3.748061515398943*^9}, {
   3.748061729060234*^9, 3.748061961962799*^9}, {3.74806206961091*^9, 
   3.748062095155609*^9}, {3.748062138335792*^9, 3.748062139310726*^9}, {
   3.7481563502622223`*^9, 3.7481565085752783`*^9}, {3.7481607015472183`*^9, 
   3.7481608378466578`*^9}, {3.748161917703022*^9, 3.748162012903657*^9}, {
   3.7481631548052893`*^9, 3.748163171004487*^9}, {3.748163226236105*^9, 
   3.748163258873527*^9}, {3.748164380224176*^9, 3.748164473478207*^9}, {
   3.748165535164647*^9, 3.748165577898612*^9}, {3.7481656223162613`*^9, 
   3.7481656935640287`*^9}, {3.748165893580099*^9, 3.7481659182540407`*^9}, {
   3.748388480205104*^9, 
   3.748388611884572*^9}},ExpressionUUID->"25ab3439-234d-4920-b1dd-\
d626810a639a"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,83,73,20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.748388468871369*^9, 
   3.7483886125185204`*^9}},ExpressionUUID->"6cf4a686-a7f5-4bc8-bfb4-\
6295eb9e1166"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,83,74,20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.748388468871369*^9, 
   3.748388612542611*^9}},ExpressionUUID->"a729826b-6f52-49b2-b4bb-\
eedb942d47b7"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,83,75,20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.748388468871369*^9, 
   3.748388612561022*^9}},ExpressionUUID->"01455de1-ccee-4d05-84d0-\
cee718d81f35"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,83,76,20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.748388468871369*^9, 
   3.748388612580908*^9}},ExpressionUUID->"270752f1-aa1d-4a89-80a9-\
49c23879c423"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,83,77,
   20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.748388468871369*^9, 
   3.748388613593096*^9}},ExpressionUUID->"23ec3753-8d5f-45e1-afd6-\
9a7f47fbf9a1"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,83,78,
   20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.748388468871369*^9, 
   3.74838861460028*^9}},ExpressionUUID->"291edc95-e7ab-483c-9ecb-\
a652e86ba800"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,83,79,20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.748388468871369*^9, 
   3.748388584899766*^9}, 
   3.7483886156747837`*^9},ExpressionUUID->"663626a7-b8b7-4c71-bbc2-\
b80ac0280ab7"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,83,80,20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.748388468871369*^9, 
   3.748388584899766*^9}, 
   3.748388616687193*^9},ExpressionUUID->"3dc49543-bebb-48a1-b03d-\
348a542faf7c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8198XtrMJWV9775WkyD0ZpSKRVSFJ2ULJSBRKyU6SjIYKkRFC+lwr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       "]]},
     Annotation[#, "Charting`Private`Tag$5857#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.748156342640772*^9, 3.748156516014048*^9}, {
   3.748160696113804*^9, 3.7481608454254932`*^9}, {3.748161912303699*^9, 
   3.748161989576136*^9}, 3.7481620200669403`*^9, {3.748163163171212*^9, 
   3.748163178482584*^9}, {3.7481632349189167`*^9, 3.7481632665504723`*^9}, {
   3.748164390482648*^9, 3.748164480716765*^9}, 3.7481655431318493`*^9, {
   3.748165574077841*^9, 3.748165585158893*^9}, {3.748165630388974*^9, 
   3.748165700836142*^9}, {3.7481659027099*^9, 3.74816592521529*^9}, {
   3.7483884755019827`*^9, 
   3.748388619449538*^9}},ExpressionUUID->"4f5573d9-40e8-41b4-8c91-\
dafbc79b3b17"],

Cell[BoxData["5.100029600714095`"], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.748156342640772*^9, 3.748156516014048*^9}, {
   3.748160696113804*^9, 3.7481608454254932`*^9}, {3.748161912303699*^9, 
   3.748161989576136*^9}, 3.7481620200669403`*^9, {3.748163163171212*^9, 
   3.748163178482584*^9}, {3.7481632349189167`*^9, 3.7481632665504723`*^9}, {
   3.748164390482648*^9, 3.748164480716765*^9}, 3.7481655431318493`*^9, {
   3.748165574077841*^9, 3.748165585158893*^9}, {3.748165630388974*^9, 
   3.748165700836142*^9}, {3.7481659027099*^9, 3.74816592521529*^9}, {
   3.7483884755019827`*^9, 
   3.74838861945979*^9}},ExpressionUUID->"b34446f5-a6da-4ee7-8e82-\
85d2cef84a7b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
     RowBox[{"N", "\n", 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}]}]}], "//", 
    "Re"}], "//", "N"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74806371063288*^9, 3.748063747823361*^9}, {
   3.748063827480056*^9, 3.748063829135419*^9}, {3.748063889391376*^9, 
   3.7480638903028097`*^9}, 3.7480781544419537`*^9, {3.748078253535596*^9, 
   3.748078271846971*^9}, {3.748078609896141*^9, 3.748078610479699*^9}, {
   3.748089282517755*^9, 
   3.748089287449834*^9}},ExpressionUUID->"84e70250-b261-4160-b155-\
5b667bffd484"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64107", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.64107", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{
  3.7480891815787067`*^9, {3.74809042397297*^9, 3.748090444100127*^9}, 
   3.748143229440889*^9, {3.748156524236844*^9, 3.74815652598088*^9}, {
   3.748160855651786*^9, 3.7481608659724483`*^9}, {3.74816202899693*^9, 
   3.7481620307084093`*^9}, {3.748163280671342*^9, 3.7481632843272543`*^9}, {
   3.748164488085932*^9, 3.748164490501731*^9}, {3.748165932837084*^9, 
   3.7481659344851503`*^9}, {3.748388627637294*^9, 
   3.748388629260861*^9}},ExpressionUUID->"7dd80089-303b-468a-8ca5-\
407dfbf90515"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,89,81,20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748165939279584*^9, 
  3.748388629903617*^9},ExpressionUUID->"053caa67-2bf7-4ae7-9903-\
579f094617ed"],

Cell[BoxData["35.83814503500414`"], "Output",
 CellChangeTimes->{
  3.748089140974942*^9, {3.7480891863854437`*^9, 3.7480891884462547`*^9}, 
   3.748090444617118*^9, 3.748143230142728*^9, 3.7481565323922243`*^9, 
   3.7481608695919027`*^9, 3.748162032481292*^9, 3.748163290321965*^9, 
   3.7481644911939783`*^9, 3.748165939286371*^9, 
   3.748388629929596*^9},ExpressionUUID->"1353670a-4e92-402e-a16e-\
0b88f9c62418"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64107", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.64107", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.7481429921027946`*^9, 3.748143038632484*^9}, {
  3.748143087789072*^9, 3.7481430900444317`*^9}, {3.748156528692934*^9, 
  3.748156530669023*^9}, {3.748160857932063*^9, 3.748160867924251*^9}, {
  3.748162035349193*^9, 3.7481620373167257`*^9}, {3.748163286455299*^9, 
  3.748163288783239*^9}, {3.748164493523464*^9, 3.7481644953498898`*^9}, {
  3.748165936052732*^9, 3.748165937677006*^9}, {3.7483886318127413`*^9, 
  3.748388633268558*^9}},ExpressionUUID->"ceb1c8c0-279e-46cd-9877-\
6779d03dfdc8"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,90,82,20395987684918624952,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748165941192237*^9, 
  3.7483886337413607`*^9},ExpressionUUID->"4a24488c-faba-419a-966a-\
55830c7f618b"],

Cell[BoxData["1.2730275905712856`*^-14"], "Output",
 CellChangeTimes->{{3.748142999962434*^9, 3.748143039125675*^9}, 
   3.74814309100916*^9, 3.748160871336376*^9, 3.7481620379879007`*^9, 
   3.748163291795889*^9, 3.748164495919359*^9, 3.748165941218346*^9, 
   3.7483886337663927`*^9},ExpressionUUID->"611e1a2f-ed57-4754-8e88-\
b0ed3374595b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 SqrtBox[
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"4", "\[Pi]", " ", 
      SuperscriptBox["r", "2"], 
      SuperscriptBox["r", "2"], 
      RowBox[{"\[Rho]c", "[", "r", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "100"}], "}"}]}], "]"}], "/", 
   "Ac"}]]], "Input",
 CellChangeTimes->{{3.748156585128743*^9, 
  3.7481566467693863`*^9}},ExpressionUUID->"df7931ba-ac99-4614-9a84-\
fa76974a051d"],

Cell[BoxData["4.339220002888558`"], "Output",
 CellChangeTimes->{{3.7481566184768057`*^9, 3.748156647661952*^9}, 
   3.748160880601058*^9, 3.748162040163526*^9, 3.748163293430416*^9, 
   3.74816449733013*^9, 3.748165943013558*^9, 3.74838863562073*^9, 
   3.748426881220752*^9},ExpressionUUID->"73114924-aa77-406f-992f-\
7a6a6831f645"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.748163344602013*^9},ExpressionUUID->"2371f9f0-ef18-4e8c-b75f-\
b75ce3860829"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["a=0.56", "Subchapter",
 CellChangeTimes->{{3.748155060676806*^9, 3.7481550726611853`*^9}, {
  3.7481553030902567`*^9, 3.748155315528199*^9}, {3.74815667535502*^9, 
  3.748156675481634*^9}, {3.7481609279592648`*^9, 3.748160928598064*^9}, {
  3.7481621117269287`*^9, 3.7481621120056133`*^9}, {3.7481633521462593`*^9, 
  3.748163352465003*^9}, {3.7481645348324413`*^9, 3.748164535119216*^9}, {
  3.7481660326831083`*^9, 3.748166033017519*^9}, {3.748167309002018*^9, 
  3.7481673108488073`*^9}, {3.7481685767672453`*^9, 3.748168577502119*^9}, {
  3.748170524888878*^9, 3.748170525639629*^9}, {3.748172359248671*^9, 
  3.748172359399253*^9}, {3.748173463871079*^9, 3.748173464077992*^9}, {
  3.748256899240634*^9, 3.748256899719605*^9}, {3.748257022921719*^9, 
  3.748257042234391*^9}},ExpressionUUID->"b95e20db-cf83-4d7a-85a7-\
29fb31b70870"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.748155336631239*^9, 
  3.7481553396478443`*^9}},ExpressionUUID->"a47241d4-4f33-4d5e-8f2a-\
859976ca6f1e"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.7480610795121613`*^9, 
  3.7480611004922457`*^9}},ExpressionUUID->"fc57082e-9d6a-4e5a-8757-\
5b287c4fc8f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"39b94ceb-66a0-4437-81de-0145a4956d47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"bbff075a-9820-4f0e-8c31-7e09b275ab3c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "50"}], ";", 
  RowBox[{"Ac", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSn100", "=", 
   RowBox[{"Ac", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MSn100"}], 
    RowBox[{"MHe4", "+", "MSn100"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7480601615642347`*^9, 3.7480601649549007`*^9}, {
  3.7480602127409353`*^9, 
  3.748060242217947*^9}},ExpressionUUID->"52401c9c-03cb-421d-8570-\
49bf26d7ac7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.1"}], ";"}]], "Input",
 CellChangeTimes->{{3.748060122712727*^9, 3.748060127454797*^9}, 
   3.7482959883129797`*^9},ExpressionUUID->"89337707-b9b1-48b7-8fde-\
73bec93abf1d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1.07", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.56"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";", 
  RowBox[{"\[Mu]2", "=", "2.5"}], ";", 
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"Q\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.748049024665147*^9, 3.7480491093160353`*^9}, {
  3.748049216406859*^9, 3.748049233134603*^9}, {3.74806010563268*^9, 
  3.748060107343192*^9}, {3.748155346337131*^9, 3.748155347039887*^9}, {
  3.748156682683852*^9, 3.74815668285802*^9}, {3.7481609352788067`*^9, 
  3.748160935966474*^9}, {3.7481621200680113`*^9, 3.748162120381977*^9}, {
  3.748163361434833*^9, 3.748163362193411*^9}, {3.7481645482639217`*^9, 
  3.7481645485516987`*^9}, {3.748166038608224*^9, 3.748166039914103*^9}, {
  3.748167331562599*^9, 3.7481673323854647`*^9}, {3.7481673629465714`*^9, 
  3.7481673637138367`*^9}, {3.748168583079009*^9, 3.7481685838468122`*^9}, {
  3.748170532783855*^9, 3.748170533792079*^9}, {3.74817236613591*^9, 
  3.748172366303884*^9}, {3.748173469958337*^9, 3.748173470294188*^9}, {
  3.748256978921598*^9, 3.7482569793375797`*^9}, {3.7482570936597977`*^9, 
  3.74825709769162*^9}},ExpressionUUID->"4bd47a8c-7b4b-46c0-bc2a-\
00099c0a08b0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"Ac", "/", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r1", "2"], 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "0", ",", "1000"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", "0.422875"}], ";"}]}], "Input",
 CellChangeTimes->{{3.748049143930035*^9, 3.748049174111806*^9}, {
  3.748049333578128*^9, 
  3.748049404768944*^9}},ExpressionUUID->"4c196f4b-1054-40a3-a299-\
8455aaf7a96f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"36e0b1a7-f620-4064-8bc7-677d2153b9b1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3YDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoulombDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              FractionBox["Zc", "Ac"], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              FractionBox["Z\[Alpha]", "A\[Alpha]"], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              FractionBox[
               RowBox[{"4", "\[Pi]", " ", "e2"}], 
               SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7480494828380203`*^9, 3.748049485212708*^9}, 
   3.748060415023381*^9, {3.748060805084441*^9, 
   3.7480608060372458`*^9}},ExpressionUUID->"f22afe21-e858-4c00-af88-\
4b52ee569ca1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748388823843379*^9},ExpressionUUID->"337dc447-080d-450f-9c5e-\
cad6722b372b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.003762462526853555`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.518795596983944`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483888867223673`*^9},ExpressionUUID->"b98b93f4-2981-4c01-a446-\
36f059e5850a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483889190502443`*^9},ExpressionUUID->"31eeb7a1-ead5-4000-8daf-\
09d5da1a575b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0031580473168679878`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.186509104910512`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748388924549569*^9},ExpressionUUID->"a1016ecc-00a5-43fd-8118-\
b0b6606e384f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748388932530881*^9},ExpressionUUID->"3927e73e-6002-4433-98dc-\
a8e5cb7ed7dc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748388946661796*^9},ExpressionUUID->"07ba5bf7-3baf-4de9-8e5d-\
e03aac628a9a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0009242866197444986`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.765068526110051`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748388948174238*^9},ExpressionUUID->"bbf9dfb6-a352-4724-bec8-\
76e560f18b72"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748388957151245*^9},ExpressionUUID->"ff66f8ef-b093-422a-b245-\
e298459b1cd8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00022593016368906594`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.0468230596801235`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483889615970716`*^9},ExpressionUUID->"6353cc14-eba0-4a29-9021-\
66771443c1e9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0026504258877833404`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.801710811013469`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838896205971*^9},ExpressionUUID->"f4fc458e-016e-4b9b-af6d-d7dc33ee4634"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748388962168096*^9},ExpressionUUID->"3dd0eeba-73c2-4e22-9426-\
5279c3394722"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748388969924512*^9},ExpressionUUID->"835e69e2-0737-4240-b80c-\
04d19c4d2c8e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748388977023242*^9},ExpressionUUID->"7dcbd2f0-b66a-4093-a4ec-\
1d3d1e9a20f9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00005504196332747034`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.063718509823115`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483889793858232`*^9},ExpressionUUID->"27d8eec2-0050-4728-af6e-\
b53dc937a349"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0007752243465065783`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.202975456475562`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748388986630468*^9},ExpressionUUID->"879289e8-6200-4c61-9701-\
f5d53e77c671"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838898761205*^9},ExpressionUUID->"6de198f0-ebac-495e-944e-4a4a2c61d3ae"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748388995682516*^9},ExpressionUUID->"dbc77c0e-f65c-4c0a-82c7-\
1dcec8b9d5b6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748388995784473*^9},ExpressionUUID->"8bcf702e-6cd1-422a-aa02-\
85f5f3fcbf3d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0001894011428975051`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.392769867752639`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748388998858266*^9},ExpressionUUID->"db162cf4-8da4-40ff-86f8-\
de4fb425a904"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483890071273937`*^9},ExpressionUUID->"2e8110cb-e55a-4e9b-87a8-\
aadbfb456c9e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389007234972*^9},ExpressionUUID->"21f21565-f368-4a01-a54e-\
6bb84fc5c3aa"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389008675413*^9},ExpressionUUID->"79747734-5e4e-4749-925c-\
496b0f2b52e7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000013377851586596725`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.520693581630567`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838901007622*^9},ExpressionUUID->"d4c97489-489f-4792-af59-bbc4e3b91c71"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838901824127*^9},ExpressionUUID->"63b1a7ff-4bbd-417f-918f-365894c5f5f2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00004612699691187809`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.682778421748736`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483890212784767`*^9},ExpressionUUID->"7d554c06-b01d-4646-b672-\
9e4286066ef6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0006501546621460495`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.793809917375932`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389024441845*^9},ExpressionUUID->"46fb446d-ff4e-49fc-a0f2-\
1a34d01da041"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483890245369253`*^9},ExpressionUUID->"4b27172c-1605-44f0-a3a8-\
77d337c6b2eb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389028903182*^9},ExpressionUUID->"aefe41da-3c06-430a-be37-\
0c25f460ba18"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483890289784193`*^9},ExpressionUUID->"a2279cf3-32e7-49c2-ba49-\
3121e5594615"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00015877045799868984`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.248624822072839`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389036263324*^9},ExpressionUUID->"06672f05-1cde-4884-a00f-\
3a40cbb1b6c3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389036340103*^9},ExpressionUUID->"a0e0525a-e71e-43d4-955f-\
bda88e037f54"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.2457069640886432`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.2336816615998285`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389043366602*^9},ExpressionUUID->"282993ee-81d3-4284-8f19-\
1d868a429351"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389051116898*^9},ExpressionUUID->"bf0ba260-0694-4dd6-8d61-\
84bbb64872a0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000011208298984877185`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.163010795345256`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483890512451887`*^9},ExpressionUUID->"a402dc8e-8280-4f3c-b5df-\
77b2b341c81d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389051651103*^9},ExpressionUUID->"58145384-c993-4e38-a7ad-\
9607d229dfeb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483890595107183`*^9},ExpressionUUID->"c64c6176-3f99-42ee-ba43-\
43c1f71ba9af"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389059582901*^9},ExpressionUUID->"44a0a042-ae5e-4819-83e6-\
88fb47b556ca"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00003865460026939685`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.889437980389683`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389062889873*^9},ExpressionUUID->"157190e9-45eb-421a-8609-\
c7841eb9846b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389062991239*^9},ExpressionUUID->"e0d3b8d4-2599-4e4d-82af-\
7bf17a8de2eb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.863736872296134`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.093336732907388`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389084140449*^9},ExpressionUUID->"8fa75a68-a2e8-4fe0-9a4f-\
15a18efb9e56"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.7188144514390944`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.0978354729953746`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389085227195*^9},ExpressionUUID->"44c2736f-18ed-4a7e-8a08-\
92a23c8d3962"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389092477127*^9},ExpressionUUID->"a4ca9804-f7c6-45dc-ad4e-\
753dfcf07310"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"9.390345940971361`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.173501158234772`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389092605739*^9},ExpressionUUID->"e47628ad-033e-4b03-8a63-\
3cf66de1cf16"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389092709532*^9},ExpressionUUID->"c8d48559-8ad3-4124-bf24-\
707f0977f85a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389093568275*^9},ExpressionUUID->"2d0a17c5-b1c9-47b0-9a77-\
02fa0ee5c3e9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389093661697*^9},ExpressionUUID->"dfb4076f-02ee-410d-af79-\
206baeae9c9d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00448201433852504`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.498836182144034`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483891156165457`*^9},ExpressionUUID->"1865e94e-0756-4a2f-bfb0-\
34aee711c6a9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389124056807*^9},ExpressionUUID->"4264783d-ca3f-4b8f-8318-\
4877aa00d29e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.586161827984763`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.109679251114663`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483891244279137`*^9},ExpressionUUID->"f367d174-b010-4cad-86b7-\
8dbf12a8c3e8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483891254127293`*^9},ExpressionUUID->"3c81070a-7d2d-4655-b765-\
00a9b87df363"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.277406786533459`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.963849198877175`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389126178207*^9},ExpressionUUID->"14ba3cda-80a0-4c1e-a3d5-\
2661e609cb98"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389126279292*^9},ExpressionUUID->"a584eefe-08f4-4d65-be32-\
c1a7455f4f6a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389132755916*^9},ExpressionUUID->"8aed8740-9f5a-41ec-bdd0-\
0109e6530c7d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838913284807*^9},ExpressionUUID->"17e134f1-7819-4c69-877d-41d5f3ef4464"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.9030980692307268`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.970308350542158`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389157675551*^9},ExpressionUUID->"a170f7d4-7f16-4852-a66e-\
a94819a522f8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483891642444477`*^9},ExpressionUUID->"109a23ef-9903-4261-9d9c-\
9de1108c1062"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389165416451*^9},ExpressionUUID->"f9bfb861-a7a3-43da-b292-\
05a482035953"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"5.516196997738115`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.743685086062088`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389167279798*^9},ExpressionUUID->"af5201b7-7494-4350-9c21-\
dfa65a1fa5c2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74838916738344*^9},ExpressionUUID->"5de1df32-bafe-4665-9ceb-604adbc66e0e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.5937128361107056`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.27186748371145`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483891995301323`*^9},ExpressionUUID->"2dbc85a3-17c2-4f28-a0a2-\
2ffe34f8f401"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.601340974214052`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.5532514372630365`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389199637093*^9},ExpressionUUID->"fc3a350a-323e-4644-b251-\
5884779948fd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389206507111*^9},ExpressionUUID->"60ba3818-7905-44cb-b017-\
87fdff946d2c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483892078814917`*^9},ExpressionUUID->"024f7d6d-e682-450e-a1c4-\
167394783cf6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389207986412*^9},ExpressionUUID->"aa6c0428-8ea4-468a-8e98-\
7e2815ea6321"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.334600094950024`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.525574598451619`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483892382680683`*^9},ExpressionUUID->"67ebf7d0-0bab-4b5d-822f-\
7713fc8e5ae6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389238332691*^9},ExpressionUUID->"8fc4fbaa-5a61-46b2-a0fb-\
005436f93eaa"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.852749885790985`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.384900220469813`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483892385291*^9},ExpressionUUID->"58f264c4-9f49-4e8b-8e9c-988d7030609b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389245258363*^9},ExpressionUUID->"53382564-e606-4cbc-8f45-\
d516dafe6759"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483892453553333`*^9},ExpressionUUID->"20495e2a-de0a-47e6-94cd-\
b55190a9ab18"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.2261330094895437`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.481666357754856`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483892710674067`*^9},ExpressionUUID->"9cb422b0-308e-4aae-ae26-\
0d0fef062af7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748389271142817*^9},ExpressionUUID->"97201b64-e5a0-4fdd-be96-\
80046a2bde2c"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Lambda]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
     "M3YDataSet"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CoulombPotential", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "CoulombDataSet"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CentrifugalPotential", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}], "L", " ", 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]", "]"}], "[", "r", 
     "]"}], "+", 
    RowBox[{"CoulombPotential", "[", "r", "]"}], "+", 
    RowBox[{"CentrifugalPotential", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", 
    RowBox[{"\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<=", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"RMax", "[", 
           RowBox[{"\[Lambda]", ",", "L"}], "]"}], ",", "\[Lambda]", ",", 
          "L"}], "]"}], ",", 
        RowBox[{"r", ">", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.748059780469162*^9, 3.748059835137163*^9}, {
   3.748060818141473*^9, 3.7480608921357*^9}, 
   3.748061391426217*^9},ExpressionUUID->"505fe7d2-5594-4481-9530-\
9659b864b376"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombPhase", "[", 
     RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Arg", "[", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", 
       RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHPlus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHMinus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"+", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombF", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombG", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     "2"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"GammaAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"\[HBar]c", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"phi", "[", "R", "]"}], 
        RowBox[{"CoulombG", "[", 
         RowBox[{"L", ",", 
          FractionBox[
           RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
           RowBox[{"\[HBar]c", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]]}]], ",", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"2", "\[Mu]", " ", "Q\[Alpha]"}]], "\[HBar]c"], "R"}]}], 
         "]"}]], ")"}], "2"]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[HBar]", "=", 
        RowBox[{"6.582", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"GammaAlpha", "[", 
        RowBox[{"R", ",", "L", ",", "phi"}], "]"}]]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.748089207208042*^9, 
  3.7480892096972113`*^9}},ExpressionUUID->"71c76548-603a-42f8-82e9-\
140abd0efaae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombFactor", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], ")"}], "/", "2"}]}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "-", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "+", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", "1"}], ")"}], "!"}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CoulombFactor", "[", 
      RowBox[{"\[ScriptL]", ",", "\[Eta]"}], "]"}], " ", 
     RowBox[{"WhittakerM", "[", 
      RowBox[{
       RowBox[{"I", " ", "\[Eta]"}], ",", 
       RowBox[{"\[ScriptL]", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"2", " ", "I", " ", "\[Rho]"}]}], "]"}]}], "//", "Re"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"R", ",", "\[Lambda]", ",", "L"}], "]"}], "-", 
            "E\[Alpha]"}], ")"}]}]]}], ",", 
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "\[HBar]c", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"\[Mu]", " ", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"phi", "[", "R", "]"}], 
         RowBox[{"CoulombF", "[", 
          RowBox[{"L", ",", 
           FractionBox[
            RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
            RowBox[{"\[HBar]c", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"2", "E\[Alpha]"}], "\[Mu]"]]}]], ",", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]], "\[HBar]c"], "R"}]}],
           "]"}]}], ")"}], "2"]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[HBar]", "=", 
       RowBox[{"6.582", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{
       "R", ",", "E\[Alpha]", ",", "\[Lambda]", ",", "L", ",", "phi"}], 
       "]"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.748089220308125*^9, {3.748090394959993*^9, 3.748090418205027*^9}, {
   3.748090499829041*^9, 3.748090500275651*^9}, {3.748134261479184*^9, 
   3.748134301456243*^9}},ExpressionUUID->"f15bff83-7a7c-4efa-ad97-\
67f00db932cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Section",
 CellChangeTimes->{{3.748060992882103*^9, 3.748061028085909*^9}, {
  3.748061111161581*^9, 
  3.74806111688805*^9}},ExpressionUUID->"0313c32c-d66a-483b-aeca-\
1395b0ee7f87"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64739", ",", "0"}],
               "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL0"}], "Input",
 CellChangeTimes->{
  3.748061429302589*^9, {3.748061474491418*^9, 3.748061515398943*^9}, {
   3.748061729060234*^9, 3.748061961962799*^9}, {3.74806206961091*^9, 
   3.748062095155609*^9}, {3.748062138335792*^9, 3.748062139310726*^9}, {
   3.7481563502622223`*^9, 3.7481565085752783`*^9}, {3.7481607015472183`*^9, 
   3.7481608378466578`*^9}, {3.748161917703022*^9, 3.748162012903657*^9}, {
   3.7481631548052893`*^9, 3.748163171004487*^9}, {3.748163226236105*^9, 
   3.748163258873527*^9}, {3.748164380224176*^9, 3.748164473478207*^9}, {
   3.748165535164647*^9, 3.748165577898612*^9}, {3.7481656223162613`*^9, 
   3.7481656935640287`*^9}, {3.748165893580099*^9, 3.7481659182540407`*^9}, {
   3.748167067870347*^9, 3.748167186185594*^9}, {3.7481683908598557`*^9, 
   3.7481684518878927`*^9}, {3.748168513738331*^9, 3.748168515319552*^9}, {
   3.7481701966338577`*^9, 3.748170466513399*^9}, {3.748172170327272*^9, 
   3.748172298778277*^9}, {3.7481733052143497`*^9, 3.7481733866052303`*^9}, {
   3.748174489873213*^9, 3.748174576161957*^9}, {3.7483899960078*^9, 
   3.748390101710423*^9}},ExpressionUUID->"628df1cc-ea10-430d-9b0a-\
9be6923312b2"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,89,45,
   20396020216998566217,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.7481670700522957`*^9, 
   3.74816718782555*^9}, {3.748168393084878*^9, 3.748168453181595*^9}, 
   3.748168516642655*^9, {3.7481701978114777`*^9, 3.74817046807349*^9}, {
   3.748172172868784*^9, 3.748172299079109*^9}, {3.748173307123083*^9, 
   3.748173387930213*^9}, {3.748174490834834*^9, 3.748174576415495*^9}, {
   3.748389984170381*^9, 
   3.748390103276492*^9}},ExpressionUUID->"c41e364e-f99c-4c6b-9a90-\
fc151d6b1dca"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,89,46,
   20396020216998566217,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.7481670700522957`*^9, 
   3.74816718782555*^9}, {3.748168393084878*^9, 3.748168453181595*^9}, 
   3.748168516642655*^9, {3.7481701978114777`*^9, 3.74817046807349*^9}, {
   3.748172172868784*^9, 3.748172299079109*^9}, {3.748173307123083*^9, 
   3.748173387930213*^9}, {3.748174490834834*^9, 3.748174576415495*^9}, {
   3.748389984170381*^9, 
   3.7483901042977247`*^9}},ExpressionUUID->"d61567be-3a3b-4343-bc71-\
b379e1caa443"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,89,47,20396020216998566217,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.7481670700522957`*^9, 
   3.74816718782555*^9}, {3.748168393084878*^9, 3.748168453181595*^9}, 
   3.748168516642655*^9, {3.7481701978114777`*^9, 3.74817046807349*^9}, {
   3.748172172868784*^9, 3.748172299079109*^9}, {3.748173307123083*^9, 
   3.748173387930213*^9}, {3.748174490834834*^9, 3.748174576415495*^9}, {
   3.748389984170381*^9, 
   3.7483901053410473`*^9}},ExpressionUUID->"b787c93f-6555-4a6c-838e-\
a9d142961a32"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,89,48,20396020216998566217,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.7481670700522957`*^9, 
   3.74816718782555*^9}, {3.748168393084878*^9, 3.748168453181595*^9}, 
   3.748168516642655*^9, {3.7481701978114777`*^9, 3.74817046807349*^9}, {
   3.748172172868784*^9, 3.748172299079109*^9}, {3.748173307123083*^9, 
   3.748173387930213*^9}, {3.748174490834834*^9, 3.748174576415495*^9}, {
   3.748389984170381*^9, 
   3.748390106388998*^9}},ExpressionUUID->"8b960dfe-52ce-495f-b630-\
8d3d67673127"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUl3c8198Xx43sPbKSvXeiFHVPZZb4mqlQyUyRUlRSIUkRsqKQCFkpO32u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       "]]},
     Annotation[#, "Charting`Private`Tag$6008#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.748156342640772*^9, 3.748156516014048*^9}, {
   3.748160696113804*^9, 3.7481608454254932`*^9}, {3.748161912303699*^9, 
   3.748161989576136*^9}, 3.7481620200669403`*^9, {3.748163163171212*^9, 
   3.748163178482584*^9}, {3.7481632349189167`*^9, 3.7481632665504723`*^9}, {
   3.748164390482648*^9, 3.748164480716765*^9}, 3.7481655431318493`*^9, {
   3.748165574077841*^9, 3.748165585158893*^9}, {3.748165630388974*^9, 
   3.748165700836142*^9}, {3.7481659027099*^9, 3.74816592521529*^9}, {
   3.7481670763594646`*^9, 3.748167193835146*^9}, {3.748168399064988*^9, 
   3.748168459803913*^9}, 3.7481685226670637`*^9, {3.7481702047363043`*^9, 
   3.748170473863517*^9}, {3.7481721785570583`*^9, 3.748172305776429*^9}, {
   3.7481733128945436`*^9, 3.748173393642565*^9}, {3.748174497607004*^9, 
   3.748174583018523*^9}, {3.74838999004941*^9, 
   3.7483901091089163`*^9}},ExpressionUUID->"29731ae1-44c8-40f4-8a17-\
8659610f766b"],

Cell[BoxData["5.10049793176222`"], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.748156342640772*^9, 3.748156516014048*^9}, {
   3.748160696113804*^9, 3.7481608454254932`*^9}, {3.748161912303699*^9, 
   3.748161989576136*^9}, 3.7481620200669403`*^9, {3.748163163171212*^9, 
   3.748163178482584*^9}, {3.7481632349189167`*^9, 3.7481632665504723`*^9}, {
   3.748164390482648*^9, 3.748164480716765*^9}, 3.7481655431318493`*^9, {
   3.748165574077841*^9, 3.748165585158893*^9}, {3.748165630388974*^9, 
   3.748165700836142*^9}, {3.7481659027099*^9, 3.74816592521529*^9}, {
   3.7481670763594646`*^9, 3.748167193835146*^9}, {3.748168399064988*^9, 
   3.748168459803913*^9}, 3.7481685226670637`*^9, {3.7481702047363043`*^9, 
   3.748170473863517*^9}, {3.7481721785570583`*^9, 3.748172305776429*^9}, {
   3.7481733128945436`*^9, 3.748173393642565*^9}, {3.748174497607004*^9, 
   3.748174583018523*^9}, {3.74838999004941*^9, 
   3.748390109116949*^9}},ExpressionUUID->"45c27590-2942-4773-b1b0-\
7f1f1e5e31d9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
     RowBox[{"N", "\n", 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}]}]}], "//", 
    "Re"}], "//", "N"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74806371063288*^9, 3.748063747823361*^9}, {
   3.748063827480056*^9, 3.748063829135419*^9}, {3.748063889391376*^9, 
   3.7480638903028097`*^9}, 3.7480781544419537`*^9, {3.748078253535596*^9, 
   3.748078271846971*^9}, {3.748078609896141*^9, 3.748078610479699*^9}, {
   3.748089282517755*^9, 
   3.748089287449834*^9}},ExpressionUUID->"fc1cce1b-99e1-42dc-bee6-\
33d8c7e175cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64739", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.64739", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{
  3.7480891815787067`*^9, {3.74809042397297*^9, 3.748090444100127*^9}, 
   3.748143229440889*^9, {3.748156524236844*^9, 3.74815652598088*^9}, {
   3.748160855651786*^9, 3.7481608659724483`*^9}, {3.74816202899693*^9, 
   3.7481620307084093`*^9}, {3.748163280671342*^9, 3.7481632843272543`*^9}, {
   3.748164488085932*^9, 3.748164490501731*^9}, {3.748165932837084*^9, 
   3.7481659344851503`*^9}, {3.748167200431217*^9, 3.748167202213504*^9}, {
   3.748168529884715*^9, 3.7481685317011967`*^9}, {3.748170480246728*^9, 
   3.7481704849665747`*^9}, {3.7481723162840014`*^9, 
   3.7481723178759203`*^9}, {3.748173401804821*^9, 3.748173403804555*^9}, {
   3.748174589999753*^9, 3.748174591639579*^9}, {3.748390116571854*^9, 
   3.748390118203248*^9}},ExpressionUUID->"11254dd4-1f91-476c-a473-\
19555152ed25"],

Cell[BoxData["27.841776347933482`"], "Output",
 CellChangeTimes->{
  3.748089140974942*^9, {3.7480891863854437`*^9, 3.7480891884462547`*^9}, 
   3.748090444617118*^9, 3.748143230142728*^9, 3.7481565323922243`*^9, 
   3.7481608695919027`*^9, 3.748162032481292*^9, 3.748163290321965*^9, 
   3.7481644911939783`*^9, 3.748165939286371*^9, 3.7481672030391808`*^9, 
   3.7481685361666183`*^9, 3.748170487105321*^9, 3.748172318673677*^9, 
   3.748173407863079*^9, 3.748174592122039*^9, 
   3.7483901186912737`*^9},ExpressionUUID->"07343c6f-cff2-4298-be3e-\
8d75816f663d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64739", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.64739", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.7481429921027946`*^9, 3.748143038632484*^9}, {
  3.748143087789072*^9, 3.7481430900444317`*^9}, {3.748156528692934*^9, 
  3.748156530669023*^9}, {3.748160857932063*^9, 3.748160867924251*^9}, {
  3.748162035349193*^9, 3.7481620373167257`*^9}, {3.748163286455299*^9, 
  3.748163288783239*^9}, {3.748164493523464*^9, 3.7481644953498898`*^9}, {
  3.748165936052732*^9, 3.748165937677006*^9}, {3.748167204983233*^9, 
  3.748167206790403*^9}, {3.748168533084676*^9, 3.748168534647147*^9}, {
  3.7481704819665813`*^9, 3.748170483422196*^9}, {3.748172320604998*^9, 
  3.748172322187744*^9}, {3.748173410781238*^9, 3.748173412356965*^9}, {
  3.748174594183345*^9, 3.7481745964962797`*^9}, {3.7483901208033743`*^9, 
  3.748390122178925*^9}},ExpressionUUID->"a723c414-3ae6-4398-ae47-\
6ff81d6c4e7d"],

Cell[BoxData["1.6386507403232516`*^-14"], "Output",
 CellChangeTimes->{{3.748142999962434*^9, 3.748143039125675*^9}, 
   3.74814309100916*^9, 3.748160871336376*^9, 3.7481620379879007`*^9, 
   3.748163291795889*^9, 3.748164495919359*^9, 3.748165941218346*^9, 
   3.748167207161613*^9, 3.748168537485796*^9, 3.74817048847432*^9, 
   3.748172322670149*^9, 3.748173412823784*^9, {3.7481745947555323`*^9, 
   3.748174596849607*^9}, 
   3.748390122639709*^9},ExpressionUUID->"032a7b56-729b-4dd8-8f90-\
54530ee0dd0f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 SqrtBox[
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"4", "\[Pi]", " ", 
      SuperscriptBox["r", "2"], 
      SuperscriptBox["r", "2"], 
      RowBox[{"\[Rho]c", "[", "r", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "100"}], "}"}]}], "]"}], "/", 
   "Ac"}]]], "Input",
 CellChangeTimes->{{3.748156585128743*^9, 
  3.7481566467693863`*^9}},ExpressionUUID->"32cfd167-0855-4fa9-b21e-\
97c236a8a8fa"],

Cell[BoxData["4.374106565639308`"], "Output",
 CellChangeTimes->{{3.7481566184768057`*^9, 3.748156647661952*^9}, 
   3.748160880601058*^9, 3.748162040163526*^9, 3.748163293430416*^9, 
   3.74816449733013*^9, 3.748165943013558*^9, 3.748167208816339*^9, 
   3.748167342776614*^9, 3.748168539326281*^9, 3.748170490264476*^9, 
   3.748172324997569*^9, 3.748173414809847*^9, 3.7481746365399027`*^9, 
   3.748390124776428*^9},ExpressionUUID->"f635f00e-5869-477b-ac47-\
fabe5cb6c471"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["a = 0.58", "Subchapter",
 CellChangeTimes->{{3.748155060676806*^9, 3.7481550726611853`*^9}, {
  3.7481553030902567`*^9, 3.748155315528199*^9}, {3.74815667535502*^9, 
  3.748156675481634*^9}, {3.7481609279592648`*^9, 3.748160928598064*^9}, {
  3.7481621117269287`*^9, 3.7481621120056133`*^9}, {3.7481633521462593`*^9, 
  3.748163352465003*^9}, {3.7481645348324413`*^9, 3.748164535119216*^9}, {
  3.7481660326831083`*^9, 3.748166033017519*^9}, {3.748167309002018*^9, 
  3.7481673108488073`*^9}, {3.7481685767672453`*^9, 3.748168577502119*^9}, {
  3.748170524888878*^9, 3.748170525639629*^9}, {3.748172359248671*^9, 
  3.748172359399253*^9}, {3.748173463871079*^9, 3.748173464077992*^9}, {
  3.748256899240634*^9, 3.7482569051997128`*^9}, {3.748257060724525*^9, 
  3.748257061786869*^9}, {3.748390158821913*^9, 
  3.748390159108719*^9}},ExpressionUUID->"60cb9982-a540-4814-ad97-\
172c55fb25a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.748155336631239*^9, 
  3.7481553396478443`*^9}},ExpressionUUID->"fb6ee4b1-145d-42d5-97d5-\
bda3b3269217"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.7480610795121613`*^9, 
  3.7480611004922457`*^9}},ExpressionUUID->"a2d6a7dc-ed3b-4146-9f69-\
7e13e1fa0029"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"a5f0599d-aabf-40ae-95f0-6e12a4a280f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"516edc43-761c-4b85-8afc-a6a2b0bd2311"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "50"}], ";", 
  RowBox[{"Ac", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSn100", "=", 
   RowBox[{"Ac", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MSn100"}], 
    RowBox[{"MHe4", "+", "MSn100"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7480601615642347`*^9, 3.7480601649549007`*^9}, {
  3.7480602127409353`*^9, 
  3.748060242217947*^9}},ExpressionUUID->"246561e0-bcb5-4e09-8270-\
329a27da9f9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.1"}], ";"}]], "Input",
 CellChangeTimes->{{3.748060122712727*^9, 3.748060127454797*^9}, 
   3.748295994117609*^9},ExpressionUUID->"3cbe7f9d-edef-4227-adbb-\
727ad1cf0c00"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1.07", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.58"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";", 
  RowBox[{"\[Mu]2", "=", "2.5"}], ";", 
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"Q\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.748049024665147*^9, 3.7480491093160353`*^9}, {
  3.748049216406859*^9, 3.748049233134603*^9}, {3.74806010563268*^9, 
  3.748060107343192*^9}, {3.748155346337131*^9, 3.748155347039887*^9}, {
  3.748156682683852*^9, 3.74815668285802*^9}, {3.7481609352788067`*^9, 
  3.748160935966474*^9}, {3.7481621200680113`*^9, 3.748162120381977*^9}, {
  3.748163361434833*^9, 3.748163362193411*^9}, {3.7481645482639217`*^9, 
  3.7481645485516987`*^9}, {3.748166038608224*^9, 3.748166039914103*^9}, {
  3.748167331562599*^9, 3.7481673323854647`*^9}, {3.7481673629465714`*^9, 
  3.7481673637138367`*^9}, {3.748168583079009*^9, 3.7481685838468122`*^9}, {
  3.748170532783855*^9, 3.748170533792079*^9}, {3.74817236613591*^9, 
  3.748172366303884*^9}, {3.748173469958337*^9, 3.748173470294188*^9}, {
  3.748256939381053*^9, 3.748256940640697*^9}, {3.748257105236058*^9, 
  3.7482571084118233`*^9}},ExpressionUUID->"d26c860a-405b-483d-95f2-\
7dd0a067b761"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"Ac", "/", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r1", "2"], 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "0", ",", "1000"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", "0.422875"}], ";"}]}], "Input",
 CellChangeTimes->{{3.748049143930035*^9, 3.748049174111806*^9}, {
  3.748049333578128*^9, 
  3.748049404768944*^9}},ExpressionUUID->"aa964839-ac11-4d95-b9fa-\
570e3d9cddf3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"142c2094-86a2-4bc6-a54b-9158e893a215"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3YDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoulombDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              FractionBox["Zc", "Ac"], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              FractionBox["Z\[Alpha]", "A\[Alpha]"], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              FractionBox[
               RowBox[{"4", "\[Pi]", " ", "e2"}], 
               SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7480494828380203`*^9, 3.748049485212708*^9}, 
   3.748060415023381*^9, {3.748060805084441*^9, 
   3.7480608060372458`*^9}},ExpressionUUID->"fcbc9045-e6df-4824-835e-\
99090d314abb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74839022249431*^9},ExpressionUUID->"9493c2ce-c5ba-4524-bcd9-11059cb373ec"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483903394626637`*^9},ExpressionUUID->"ec1c7b24-2630-4852-b593-\
cffb8cb2f95d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390345705841*^9},ExpressionUUID->"fa4fdca3-c089-42e2-9327-\
66ac4a3da4a2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0013119244118690206`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.795859317528707`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390355036707*^9},ExpressionUUID->"ba2fead2-bdf5-4834-aa83-\
82db45635b62"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.003631868279318454`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.933852516945436`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483903641057177`*^9},ExpressionUUID->"da723e24-e17a-4d90-abab-\
501d14a5f764"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390364219816*^9},ExpressionUUID->"aab3b227-64ea-4c35-a4ef-\
89b990362ac2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0003362604781244616`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.6636478320107165`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390369936171*^9},ExpressionUUID->"70565b10-d9b5-4675-abcb-\
d31dc7bdd8c1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390378375967*^9},ExpressionUUID->"7eaaa8f0-0611-46bb-8d08-\
ec34b55ac26f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0000859350781400349`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.038160139524368`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390379421102*^9},ExpressionUUID->"d50a3a6c-eb23-4302-8c2d-\
717dec5a28e1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483903795162992`*^9},ExpressionUUID->"b3163cc6-c341-4e37-9cb8-\
dfd1ff17028f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390387818787*^9},ExpressionUUID->"b6a17759-bb57-4605-b8c3-\
68dec321d62b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0011068594165565737`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.943613960110364`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390394648864*^9},ExpressionUUID->"65d8f95d-6904-49e9-b9a6-\
a1973711167b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0030656091668976194`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.888550983732518`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390403299199*^9},ExpressionUUID->"80672c77-93df-4f8f-83ba-\
44e2efa3c87d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390403807295*^9},ExpressionUUID->"73259b4c-6235-4e10-ad39-\
84d69e7714d8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00028357816679698555`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.365892817806469`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390407531755*^9},ExpressionUUID->"537db504-c1c1-48c9-af74-\
01275ddc2478"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390409907961*^9},ExpressionUUID->"87426187-73da-4d59-863a-\
445ffc3bf335"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000021915917637053105`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.238421690322961`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390414253186*^9},ExpressionUUID->"ba91e66f-b28a-4292-a19d-\
8b15eb4a2b7c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390415988638*^9},ExpressionUUID->"d2f28c5f-2b72-45c6-a56a-\
ff30cb68171e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390416082066*^9},ExpressionUUID->"6d5fcc13-f451-4b75-9e6c-\
3755dd1e2025"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0000724499434438798`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.765018761190627`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390422314685*^9},ExpressionUUID->"da5030b5-4624-4c88-b0cf-\
33ad5b5c1242"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390422628495*^9},ExpressionUUID->"1ab547c2-3f44-4cd4-a17f-\
7bb86b76c9ea"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390430039673*^9},ExpressionUUID->"bade5208-0177-4636-86df-\
a0acf7468b73"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390430134055*^9},ExpressionUUID->"856b2a70-58df-4aed-9318-\
e97e80660256"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0009337882659615259`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.025402845341674`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390434001018*^9},ExpressionUUID->"701419a7-85d6-447f-a7ab-\
8bf6e89adde8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483904340712337`*^9},ExpressionUUID->"a33be2fa-460b-4643-aa65-\
5db59a357901"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.002587405873491055`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.9729393995007185`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483904423843327`*^9},ExpressionUUID->"879d8958-68b8-47c0-957b-\
cf42289a0502"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390442485425*^9},ExpressionUUID->"295af9f0-61c0-4522-96fb-\
33f99682b63f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390443222036*^9},ExpressionUUID->"a8080653-4b98-4fe7-a148-\
5aa4ea10d2a2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390443318408*^9},ExpressionUUID->"8cf57651-b7f3-4c07-bc4e-\
fef821334990"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"5.580400258472021`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.528396160245881`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390445155756*^9},ExpressionUUID->"5cd7a036-d38c-417e-9fa6-\
81f334603486"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00023913936146668585`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.689457349952929`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390446723546*^9},ExpressionUUID->"52f84258-c87d-4774-b753-\
ffb5fc393d11"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390446819023*^9},ExpressionUUID->"d6da4526-cd69-4947-8838-\
8cf26e13ef65"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390447383383*^9},ExpressionUUID->"21341e27-ddad-4649-afba-\
9f5dcd581baf"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390453644615*^9},ExpressionUUID->"1e70a2f6-141d-4ccf-aa1f-\
457f2f8095ab"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000018472757109290472`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.57155608123191`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390456222436*^9},ExpressionUUID->"2ef5f05f-df60-4cc3-b449-\
15ff01879bee"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00006107903508003254`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.076404214561058`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390463928434*^9},ExpressionUUID->"4363677e-7c32-4523-ba44-\
db7231c7e6f1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390464020443*^9},ExpressionUUID->"78b21300-a7d6-4aa1-94e8-\
2ca028ff49e8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390464574312*^9},ExpressionUUID->"47abaaa8-15ab-4c8f-8139-\
31677a59b18a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74839046467028*^9},ExpressionUUID->"82b2dbef-4402-4d6f-9c22-b0b4b299d58a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.419156803670696`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.3627249081789714`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390481248947*^9},ExpressionUUID->"441dd613-7c35-40c2-99a8-\
7b6b18642fb3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.7028722991579106`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.045224855223797`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483904875313253`*^9},ExpressionUUID->"aaa860d9-e1fb-4fc6-bdd0-\
62b426da6184"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390489751417*^9},ExpressionUUID->"5c2f576d-e9be-4eb2-8813-\
8094b333925c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390496054152*^9},ExpressionUUID->"76a298e5-c3b7-43b4-9f4c-\
ddca02adf692"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390496141884*^9},ExpressionUUID->"617bd82f-af7b-4c0d-ab92-\
22f910f4fd78"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000015570177129235177`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.122865863318132`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390497636334*^9},ExpressionUUID->"db5aa19a-8db0-44a1-83f3-\
3d7144c58a31"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390497739092*^9},ExpressionUUID->"236d201a-d3be-4a32-a1ac-\
bf9703715a8c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390514313273*^9},ExpressionUUID->"d7bce5dc-6930-45dc-8b39-\
7b525fa07cde"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.1958249163043777`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.21045651368941`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390524444018*^9},ExpressionUUID->"202c755d-a9e4-4347-acbd-\
e4743a51ae0e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.963268429677362`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.386018371987793`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390531356572*^9},ExpressionUUID->"c4778cde-df1a-4df3-9ce4-\
57e5303db90b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390531444542*^9},ExpressionUUID->"0155f155-65c0-4b78-8954-\
d1112d1e78c2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483905329859533`*^9},ExpressionUUID->"38b08d41-e23e-4192-8467-\
8742f7213639"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390533078072*^9},ExpressionUUID->"dacdd3f6-478a-44cd-83ba-\
87570e445dcd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.605402316229217`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.851538549850226`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74839054911719*^9},ExpressionUUID->"4e1b32ea-c2da-4cc9-b934-c1beeaf07b82"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483905569203176`*^9},ExpressionUUID->"558548ea-d156-4b28-b5e1-\
b375a35187de"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.0076383001533188`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.624684667929019`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483905670864277`*^9},ExpressionUUID->"2eed07ba-96e6-40e5-9fad-\
69b72610fae8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390567160318*^9},ExpressionUUID->"b2260d1e-ebdb-4239-99d6-\
6553b0d68093"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483905697141933`*^9},ExpressionUUID->"51f99f6a-4f82-4935-9d50-\
6e61f3237a26"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.037681611008092`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.166535896123349`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390592158257*^9},ExpressionUUID->"ac0f6e39-25cc-4909-a1ed-\
a1f6f1968e7a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483906009412527`*^9},ExpressionUUID->"4e557e6d-6ae3-4ede-91f3-\
fe680ec70900"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74839060103377*^9},ExpressionUUID->"b0d013ec-2017-426d-aa8e-e6d3aec7d536"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"9.151631289935902`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.500694083087869`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390604101932*^9},ExpressionUUID->"b88fca2f-0991-4156-9818-\
b0aedcfded94"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390610252263*^9},ExpressionUUID->"52396fef-6e1f-4238-8fbf-\
6e4eb661c8d5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.5593333474044355`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.524576266367021`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390635337216*^9},ExpressionUUID->"7db8d0bb-e7a0-4405-b3d2-\
bac4428c432e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390635435544*^9},ExpressionUUID->"6f49f247-b40c-4c1e-bafe-\
bfec964ad530"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.715861755085602`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.274753414120188`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390645501355*^9},ExpressionUUID->"ec07ba7c-ba97-43cd-96c7-\
57c3c925f195"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390653040309*^9},ExpressionUUID->"5eb8bfee-c612-4234-b2dd-\
8dfcf3f43032"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74839065311823*^9},ExpressionUUID->"37d38ac0-a875-4b23-9b38-623c1bcc71ae"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.495170175215958`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.4322487634447075`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748390680421351*^9},ExpressionUUID->"1b0789ea-261d-4c5b-8d12-\
77a7af4ae7fc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483906804786654`*^9},ExpressionUUID->"005f570d-18a4-4117-aed5-\
6b3ebd558f8d"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Lambda]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
     "M3YDataSet"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CoulombPotential", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "CoulombDataSet"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CentrifugalPotential", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}], "L", " ", 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]", "]"}], "[", "r", 
     "]"}], "+", 
    RowBox[{"CoulombPotential", "[", "r", "]"}], "+", 
    RowBox[{"CentrifugalPotential", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", 
    RowBox[{"\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<=", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"RMax", "[", 
           RowBox[{"\[Lambda]", ",", "L"}], "]"}], ",", "\[Lambda]", ",", 
          "L"}], "]"}], ",", 
        RowBox[{"r", ">", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.748059780469162*^9, 3.748059835137163*^9}, {
   3.748060818141473*^9, 3.7480608921357*^9}, 
   3.748061391426217*^9},ExpressionUUID->"f067ac56-1c03-4ced-aa56-\
d608e61e32f8"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombPhase", "[", 
     RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Arg", "[", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", 
       RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHPlus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHMinus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"+", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombF", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombG", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     "2"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"GammaAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"\[HBar]c", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"phi", "[", "R", "]"}], 
        RowBox[{"CoulombG", "[", 
         RowBox[{"L", ",", 
          FractionBox[
           RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
           RowBox[{"\[HBar]c", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]]}]], ",", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"2", "\[Mu]", " ", "Q\[Alpha]"}]], "\[HBar]c"], "R"}]}], 
         "]"}]], ")"}], "2"]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[HBar]", "=", 
        RowBox[{"6.582", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"GammaAlpha", "[", 
        RowBox[{"R", ",", "L", ",", "phi"}], "]"}]]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.748089207208042*^9, 
  3.7480892096972113`*^9}},ExpressionUUID->"aa27d993-05db-4e21-8f2c-\
906d547e264d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombFactor", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], ")"}], "/", "2"}]}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "-", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "+", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", "1"}], ")"}], "!"}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CoulombFactor", "[", 
      RowBox[{"\[ScriptL]", ",", "\[Eta]"}], "]"}], " ", 
     RowBox[{"WhittakerM", "[", 
      RowBox[{
       RowBox[{"I", " ", "\[Eta]"}], ",", 
       RowBox[{"\[ScriptL]", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"2", " ", "I", " ", "\[Rho]"}]}], "]"}]}], "//", "Re"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"R", ",", "\[Lambda]", ",", "L"}], "]"}], "-", 
            "E\[Alpha]"}], ")"}]}]]}], ",", 
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "\[HBar]c", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"\[Mu]", " ", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"phi", "[", "R", "]"}], 
         RowBox[{"CoulombF", "[", 
          RowBox[{"L", ",", 
           FractionBox[
            RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
            RowBox[{"\[HBar]c", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"2", "E\[Alpha]"}], "\[Mu]"]]}]], ",", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]], "\[HBar]c"], "R"}]}],
           "]"}]}], ")"}], "2"]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[HBar]", "=", 
       RowBox[{"6.582", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{
       "R", ",", "E\[Alpha]", ",", "\[Lambda]", ",", "L", ",", "phi"}], 
       "]"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.748089220308125*^9, {3.748090394959993*^9, 3.748090418205027*^9}, {
   3.748090499829041*^9, 3.748090500275651*^9}, {3.748134261479184*^9, 
   3.748134301456243*^9}},ExpressionUUID->"7264a894-640f-4cb5-944d-\
03c53cfe77c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Section",
 CellChangeTimes->{{3.748060992882103*^9, 3.748061028085909*^9}, {
  3.748061111161581*^9, 
  3.74806111688805*^9}},ExpressionUUID->"64b7b89b-1819-4215-9fc6-\
7ddf8a788032"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.65072", ",", "0"}],
               "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL0"}], "Input",
 CellChangeTimes->{
  3.748061429302589*^9, {3.748061474491418*^9, 3.748061515398943*^9}, {
   3.748061729060234*^9, 3.748061961962799*^9}, {3.74806206961091*^9, 
   3.748062095155609*^9}, {3.748062138335792*^9, 3.748062139310726*^9}, {
   3.7481563502622223`*^9, 3.7481565085752783`*^9}, {3.7481607015472183`*^9, 
   3.7481608378466578`*^9}, {3.748161917703022*^9, 3.748162012903657*^9}, {
   3.7481631548052893`*^9, 3.748163171004487*^9}, {3.748163226236105*^9, 
   3.748163258873527*^9}, {3.748164380224176*^9, 3.748164473478207*^9}, {
   3.748165535164647*^9, 3.748165577898612*^9}, {3.7481656223162613`*^9, 
   3.7481656935640287`*^9}, {3.748165893580099*^9, 3.7481659182540407`*^9}, {
   3.748167067870347*^9, 3.748167186185594*^9}, {3.7481683908598557`*^9, 
   3.7481684518878927`*^9}, {3.748168513738331*^9, 3.748168515319552*^9}, {
   3.7481701966338577`*^9, 3.748170466513399*^9}, {3.748172170327272*^9, 
   3.748172298778277*^9}, {3.7481733052143497`*^9, 3.7481733866052303`*^9}, {
   3.748174489873213*^9, 3.748174576161957*^9}, {3.7483917638731127`*^9, 
   3.748391864439094*^9}},ExpressionUUID->"d3cf546d-8c0c-47e8-a602-\
b4a1da0415a4"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,77,33,
   20396029365825596640,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.7481670700522957`*^9, 
   3.74816718782555*^9}, {3.748168393084878*^9, 3.748168453181595*^9}, 
   3.748168516642655*^9, {3.7481701978114777`*^9, 3.74817046807349*^9}, {
   3.748172172868784*^9, 3.748172299079109*^9}, {3.748173307123083*^9, 
   3.748173387930213*^9}, {3.748174490834834*^9, 3.748174576415495*^9}, {
   3.74839175098319*^9, 
   3.748391865791417*^9}},ExpressionUUID->"7fea24ca-bbe2-49dc-8d25-\
2efc4e31a2c3"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,77,34,
   20396029365825596640,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.7481670700522957`*^9, 
   3.74816718782555*^9}, {3.748168393084878*^9, 3.748168453181595*^9}, 
   3.748168516642655*^9, {3.7481701978114777`*^9, 3.74817046807349*^9}, {
   3.748172172868784*^9, 3.748172299079109*^9}, {3.748173307123083*^9, 
   3.748173387930213*^9}, {3.748174490834834*^9, 3.748174576415495*^9}, {
   3.74839175098319*^9, 
   3.7483918668816347`*^9}},ExpressionUUID->"fe1fb03d-0cb1-47e6-bb55-\
1fdfcbc2155d"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,77,35,20396029365825596640,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.7481670700522957`*^9, 
   3.74816718782555*^9}, {3.748168393084878*^9, 3.748168453181595*^9}, 
   3.748168516642655*^9, {3.7481701978114777`*^9, 3.74817046807349*^9}, {
   3.748172172868784*^9, 3.748172299079109*^9}, {3.748173307123083*^9, 
   3.748173387930213*^9}, {3.748174490834834*^9, 3.748174576415495*^9}, {
   3.74839175098319*^9, 
   3.748391867916016*^9}},ExpressionUUID->"aa03658d-a1ec-4b0f-a38c-\
ff638d0e453b"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,77,36,20396029365825596640,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.7481670700522957`*^9, 
   3.74816718782555*^9}, {3.748168393084878*^9, 3.748168453181595*^9}, 
   3.748168516642655*^9, {3.7481701978114777`*^9, 3.74817046807349*^9}, {
   3.748172172868784*^9, 3.748172299079109*^9}, {3.748173307123083*^9, 
   3.748173387930213*^9}, {3.748174490834834*^9, 3.748174576415495*^9}, {
   3.74839175098319*^9, 
   3.748391868975107*^9}},ExpressionUUID->"59e43ccf-8376-4abd-8b27-\
3b8f69d9a64c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c81t8XJ3tlZiV77zRUqnsiSUmyKyHJyIiGMsIXSWVnFRmlQZKQlZ5r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       "]]},
     Annotation[#, "Charting`Private`Tag$6043#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.748156342640772*^9, 3.748156516014048*^9}, {
   3.748160696113804*^9, 3.7481608454254932`*^9}, {3.748161912303699*^9, 
   3.748161989576136*^9}, 3.7481620200669403`*^9, {3.748163163171212*^9, 
   3.748163178482584*^9}, {3.7481632349189167`*^9, 3.7481632665504723`*^9}, {
   3.748164390482648*^9, 3.748164480716765*^9}, 3.7481655431318493`*^9, {
   3.748165574077841*^9, 3.748165585158893*^9}, {3.748165630388974*^9, 
   3.748165700836142*^9}, {3.7481659027099*^9, 3.74816592521529*^9}, {
   3.7481670763594646`*^9, 3.748167193835146*^9}, {3.748168399064988*^9, 
   3.748168459803913*^9}, 3.7481685226670637`*^9, {3.7481702047363043`*^9, 
   3.748170473863517*^9}, {3.7481721785570583`*^9, 3.748172305776429*^9}, {
   3.7481733128945436`*^9, 3.748173393642565*^9}, {3.748174497607004*^9, 
   3.748174583018523*^9}, {3.748391756788126*^9, 
   3.748391871690695*^9}},ExpressionUUID->"55f9e1f6-faf3-440e-bf6e-\
c981c762b199"],

Cell[BoxData["5.10075417421865`"], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.748156342640772*^9, 3.748156516014048*^9}, {
   3.748160696113804*^9, 3.7481608454254932`*^9}, {3.748161912303699*^9, 
   3.748161989576136*^9}, 3.7481620200669403`*^9, {3.748163163171212*^9, 
   3.748163178482584*^9}, {3.7481632349189167`*^9, 3.7481632665504723`*^9}, {
   3.748164390482648*^9, 3.748164480716765*^9}, 3.7481655431318493`*^9, {
   3.748165574077841*^9, 3.748165585158893*^9}, {3.748165630388974*^9, 
   3.748165700836142*^9}, {3.7481659027099*^9, 3.74816592521529*^9}, {
   3.7481670763594646`*^9, 3.748167193835146*^9}, {3.748168399064988*^9, 
   3.748168459803913*^9}, 3.7481685226670637`*^9, {3.7481702047363043`*^9, 
   3.748170473863517*^9}, {3.7481721785570583`*^9, 3.748172305776429*^9}, {
   3.7481733128945436`*^9, 3.748173393642565*^9}, {3.748174497607004*^9, 
   3.748174583018523*^9}, {3.748391756788126*^9, 
   3.748391871698835*^9}},ExpressionUUID->"ed82f68a-072f-44d8-9836-\
2a53d7396ce3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
     RowBox[{"N", "\n", 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}]}]}], "//", 
    "Re"}], "//", "N"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74806371063288*^9, 3.748063747823361*^9}, {
   3.748063827480056*^9, 3.748063829135419*^9}, {3.748063889391376*^9, 
   3.7480638903028097`*^9}, 3.7480781544419537`*^9, {3.748078253535596*^9, 
   3.748078271846971*^9}, {3.748078609896141*^9, 3.748078610479699*^9}, {
   3.748089282517755*^9, 
   3.748089287449834*^9}},ExpressionUUID->"ed26680a-a279-4a96-853c-\
55ed85c31905"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.65072", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.65072", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{
  3.7480891815787067`*^9, {3.74809042397297*^9, 3.748090444100127*^9}, 
   3.748143229440889*^9, {3.748156524236844*^9, 3.74815652598088*^9}, {
   3.748160855651786*^9, 3.7481608659724483`*^9}, {3.74816202899693*^9, 
   3.7481620307084093`*^9}, {3.748163280671342*^9, 3.7481632843272543`*^9}, {
   3.748164488085932*^9, 3.748164490501731*^9}, {3.748165932837084*^9, 
   3.7481659344851503`*^9}, {3.748167200431217*^9, 3.748167202213504*^9}, {
   3.748168529884715*^9, 3.7481685317011967`*^9}, {3.748170480246728*^9, 
   3.7481704849665747`*^9}, {3.7481723162840014`*^9, 
   3.7481723178759203`*^9}, {3.748173401804821*^9, 3.748173403804555*^9}, {
   3.748174589999753*^9, 3.748174591639579*^9}, {3.748391878919551*^9, 
   3.748391880391605*^9}},ExpressionUUID->"1651341f-8e75-4079-808f-\
d1763fea47b8"],

Cell[BoxData["24.446361135591513`"], "Output",
 CellChangeTimes->{
  3.748089140974942*^9, {3.7480891863854437`*^9, 3.7480891884462547`*^9}, 
   3.748090444617118*^9, 3.748143230142728*^9, 3.7481565323922243`*^9, 
   3.7481608695919027`*^9, 3.748162032481292*^9, 3.748163290321965*^9, 
   3.7481644911939783`*^9, 3.748165939286371*^9, 3.7481672030391808`*^9, 
   3.7481685361666183`*^9, 3.748170487105321*^9, 3.748172318673677*^9, 
   3.748173407863079*^9, 3.748174592122039*^9, 
   3.748391881177429*^9},ExpressionUUID->"584a6838-a132-4124-ae5d-\
1782e1c743ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.65072", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.65072", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.7481429921027946`*^9, 3.748143038632484*^9}, {
  3.748143087789072*^9, 3.7481430900444317`*^9}, {3.748156528692934*^9, 
  3.748156530669023*^9}, {3.748160857932063*^9, 3.748160867924251*^9}, {
  3.748162035349193*^9, 3.7481620373167257`*^9}, {3.748163286455299*^9, 
  3.748163288783239*^9}, {3.748164493523464*^9, 3.7481644953498898`*^9}, {
  3.748165936052732*^9, 3.748165937677006*^9}, {3.748167204983233*^9, 
  3.748167206790403*^9}, {3.748168533084676*^9, 3.748168534647147*^9}, {
  3.7481704819665813`*^9, 3.748170483422196*^9}, {3.748172320604998*^9, 
  3.748172322187744*^9}, {3.748173410781238*^9, 3.748173412356965*^9}, {
  3.748174594183345*^9, 3.7481745964962797`*^9}, {3.748391882943241*^9, 
  3.748391884670987*^9}},ExpressionUUID->"7d4e83b3-4b10-4b59-b6fc-\
07b5e17385d6"],

Cell[BoxData["1.8662469711303184`*^-14"], "Output",
 CellChangeTimes->{{3.748142999962434*^9, 3.748143039125675*^9}, 
   3.74814309100916*^9, 3.748160871336376*^9, 3.7481620379879007`*^9, 
   3.748163291795889*^9, 3.748164495919359*^9, 3.748165941218346*^9, 
   3.748167207161613*^9, 3.748168537485796*^9, 3.74817048847432*^9, 
   3.748172322670149*^9, 3.748173412823784*^9, {3.7481745947555323`*^9, 
   3.748174596849607*^9}, 
   3.7483918851700974`*^9},ExpressionUUID->"99a9c5e0-ab76-44e3-8eeb-\
b47ecf9775dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 SqrtBox[
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"4", "\[Pi]", " ", 
      SuperscriptBox["r", "2"], 
      SuperscriptBox["r", "2"], 
      RowBox[{"\[Rho]c", "[", "r", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "100"}], "}"}]}], "]"}], "/", 
   "Ac"}]]], "Input",
 CellChangeTimes->{{3.748156585128743*^9, 
  3.7481566467693863`*^9}},ExpressionUUID->"2f1f6737-2526-434d-a22d-\
ca5e239df214"],

Cell[BoxData["4.40997026633191`"], "Output",
 CellChangeTimes->{{3.7481566184768057`*^9, 3.748156647661952*^9}, 
   3.748160880601058*^9, 3.748162040163526*^9, 3.748163293430416*^9, 
   3.74816449733013*^9, 3.748165943013558*^9, 3.748167208816339*^9, 
   3.748167342776614*^9, 3.748168539326281*^9, 3.748170490264476*^9, 
   3.748172324997569*^9, 3.748173414809847*^9, 3.7481746365399027`*^9, 
   3.74839188874905*^9},ExpressionUUID->"8e517cbb-d9fe-4ecd-abf4-\
5f47875fa6e6"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["a = 0.60", "Subchapter",
 CellChangeTimes->{{3.748155060676806*^9, 3.7481550726611853`*^9}, {
  3.7481553030902567`*^9, 3.748155315528199*^9}, {3.74815667535502*^9, 
  3.748156675481634*^9}, {3.7481609279592648`*^9, 3.748160928598064*^9}, {
  3.7481621117269287`*^9, 3.7481621120056133`*^9}, {3.7481633521462593`*^9, 
  3.748163352465003*^9}, {3.7481645348324413`*^9, 3.748164535119216*^9}, {
  3.7481660326831083`*^9, 3.748166033017519*^9}, {3.748167309002018*^9, 
  3.7481673108488073`*^9}, {3.7481685767672453`*^9, 3.748168577502119*^9}, {
  3.748170524888878*^9, 3.748170525639629*^9}, {3.748172359248671*^9, 
  3.748172359399253*^9}, {3.748173463871079*^9, 3.748173464077992*^9}, {
  3.748256899240634*^9, 3.748256908783774*^9}, {3.748257063682828*^9, 
  3.748257064666984*^9}, {3.748390174469055*^9, 
  3.7483901764928703`*^9}},ExpressionUUID->"63394eb3-b139-404d-a100-\
d542295f23cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.748155336631239*^9, 
  3.7481553396478443`*^9}},ExpressionUUID->"6926a6b8-19bf-4e75-9129-\
49cd2f176b44"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.7480610795121613`*^9, 
  3.7480611004922457`*^9}},ExpressionUUID->"2461785f-9f9c-4014-855e-\
d349c03c1ce3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"c9b32d80-f2d1-4fc2-ad70-fb82c548ede7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"761db9ca-82b5-4401-b02c-709aa2b0b178"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "50"}], ";", 
  RowBox[{"Ac", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSn100", "=", 
   RowBox[{"Ac", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MSn100"}], 
    RowBox[{"MHe4", "+", "MSn100"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7480601615642347`*^9, 3.7480601649549007`*^9}, {
  3.7480602127409353`*^9, 
  3.748060242217947*^9}},ExpressionUUID->"3d3a758c-17d2-4e8e-b9e8-\
8d84ece4a716"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.1"}], ";"}]], "Input",
 CellChangeTimes->{{3.748060122712727*^9, 3.748060127454797*^9}, 
   3.748295997297505*^9},ExpressionUUID->"fe3fb2a7-1121-44de-b6a0-\
b078c91313ff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1.07", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.60"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";", 
  RowBox[{"\[Mu]2", "=", "2.5"}], ";", 
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"Q\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.748049024665147*^9, 3.7480491093160353`*^9}, {
  3.748049216406859*^9, 3.748049233134603*^9}, {3.74806010563268*^9, 
  3.748060107343192*^9}, {3.748155346337131*^9, 3.748155347039887*^9}, {
  3.748156682683852*^9, 3.74815668285802*^9}, {3.7481609352788067`*^9, 
  3.748160935966474*^9}, {3.7481621200680113`*^9, 3.748162120381977*^9}, {
  3.748163361434833*^9, 3.748163362193411*^9}, {3.7481645482639217`*^9, 
  3.7481645485516987`*^9}, {3.748166038608224*^9, 3.748166039914103*^9}, {
  3.748167331562599*^9, 3.7481673323854647`*^9}, {3.7481673629465714`*^9, 
  3.7481673637138367`*^9}, {3.748168583079009*^9, 3.7481685838468122`*^9}, {
  3.748170532783855*^9, 3.748170533792079*^9}, {3.74817236613591*^9, 
  3.748172366303884*^9}, {3.748173469958337*^9, 3.748173470294188*^9}, {
  3.748256953096902*^9, 3.748256958049223*^9}, {3.7482571138680277`*^9, 
  3.748257117236061*^9}},ExpressionUUID->"e687131f-c4d2-426f-9bc5-\
f5bf370d04a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"Ac", "/", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r1", "2"], 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "0", ",", "1000"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", "0.422875"}], ";"}]}], "Input",
 CellChangeTimes->{{3.748049143930035*^9, 3.748049174111806*^9}, {
  3.748049333578128*^9, 
  3.748049404768944*^9}},ExpressionUUID->"5bf09291-9397-4417-b8ce-\
565d21214da0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"db1cc8b8-e328-402e-a878-51c6108aa87e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3YDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoulombDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              FractionBox["Zc", "Ac"], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              FractionBox["Z\[Alpha]", "A\[Alpha]"], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              FractionBox[
               RowBox[{"4", "\[Pi]", " ", "e2"}], 
               SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7480494828380203`*^9, 3.748049485212708*^9}, 
   3.748060415023381*^9, {3.748060805084441*^9, 
   3.7480608060372458`*^9}},ExpressionUUID->"8c247756-b3d7-4b48-a0d0-\
54349ceb8912"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748391977536162*^9},ExpressionUUID->"c36c5647-7db9-4928-9b32-\
041b70d574e0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74839209095151*^9},ExpressionUUID->"c5534881-f8f1-4954-825a-df2da59877dc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483920980725527`*^9},ExpressionUUID->"5b675909-4693-4e6f-b13b-\
00d309da669c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0018315547357900144`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.827152626887506`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392113030973*^9},ExpressionUUID->"169a4a85-ced7-43e8-b2e5-\
ecf9516742ca"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0004908293522849216`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.89147583554244`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392121248835*^9},ExpressionUUID->"a1e1aa7a-328e-402d-89e0-\
87ec5264f5b7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74839212733889*^9},ExpressionUUID->"8b317b43-a784-43eb-ba0e-422f1f009827"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392129655488*^9},ExpressionUUID->"e63b806e-65ed-4553-ab2b-\
a16f6861a8a2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00013119113606530758`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.5189208345230722`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392132194569*^9},ExpressionUUID->"6c93edb8-7a7d-4f72-923e-\
daf268a09648"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392140499444*^9},ExpressionUUID->"f45a4eae-b783-4a6f-b0dc-\
9ea8d8c74717"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.004163273270147898`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.656461676394039`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392148152782*^9},ExpressionUUID->"eed3cadf-18e2-41d1-aeab-\
e97871845e3e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0015538608072942226`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.243412397331103`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483921517582397`*^9},ExpressionUUID->"e831f035-f416-41db-a8db-\
fe5b03d1bfc6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00041625171808239825`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.865407622341714`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483921586813498`*^9},ExpressionUUID->"920d93e1-1394-410e-aec1-\
1a5719764496"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392160009684*^9},ExpressionUUID->"bf318e45-c3aa-4f91-abb5-\
cfb7bf3eeade"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00003499982970589086`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.6373073055414468`*^-7\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483921648410063`*^9},ExpressionUUID->"da3059ba-79bc-4ae9-91d5-\
0682dc9c34ce"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392167174724*^9},ExpressionUUID->"ff6115e9-773a-425f-811a-\
60a61c40bfa3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392167244343*^9},ExpressionUUID->"b348e656-542f-4849-9dd6-\
58c7016680cb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392173223007*^9},ExpressionUUID->"d9f62ecb-1dfc-4b85-aeca-\
9db25fc8beba"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00011122801917934306`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.605698818264946`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392174888068*^9},ExpressionUUID->"82f978d0-8802-40cd-9359-\
ff084bcb8d4b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392182460972*^9},ExpressionUUID->"173c0583-037e-4a50-9754-\
33c7327d0efd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392182560747*^9},ExpressionUUID->"85bf8436-6d48-4a80-89af-\
af7b595349e8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.003533247544367988`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.8538866480559744`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483921868902483`*^9},ExpressionUUID->"45806f13-9d45-4f5d-86c1-\
6748392a72ec"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392190845546*^9},ExpressionUUID->"1fd2a254-ccf3-4464-b03f-\
3ab94a346826"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0013181947379909107`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.520674809009166`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392191053171*^9},ExpressionUUID->"53493bd0-2045-4980-8149-\
250c699136e7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392191123076*^9},ExpressionUUID->"956583e8-00ff-40e5-bbe8-\
d47b0a19df52"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"9.32414963591673`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.999853462490438`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392193832391*^9},ExpressionUUID->"9bf0a94e-5cb7-4f1b-94e5-\
93ceccc0c33c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0003529919993197059`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.825865457469863`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392196446904*^9},ExpressionUUID->"c2d95ecb-3533-4373-99f6-\
b1102f8b8d2a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483921965460777`*^9},ExpressionUUID->"f5b2ebde-4b41-4a48-b06e-\
424310a0ee36"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392199548768*^9},ExpressionUUID->"6ad2992a-bb27-4db2-8af5-\
c8e04bd6bb85"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483922022476397`*^9},ExpressionUUID->"efa976c0-e750-4525-8758-\
c68434260dc9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000029668090276716198`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.340894335255561`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392209351615*^9},ExpressionUUID->"81b9a1f9-4bcc-4e78-a8a8-\
a0bdeccc3511"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00009430002935240621`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.972572901348597`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74839221635301*^9},ExpressionUUID->"f9412bd5-880a-4fce-a627-c4a6a7e6198c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392216446064*^9},ExpressionUUID->"bf214785-6c9e-4935-a3fa-\
7cf2cb9fc128"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483922177896976`*^9},ExpressionUUID->"c44418c7-6175-40bd-b511-\
20969cc2db14"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392217880731*^9},ExpressionUUID->"65707800-97b2-42b0-8675-\
97b9adee6220"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.4811861016327263`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.415916915790585`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483922243800287`*^9},ExpressionUUID->"e6f6dd31-008d-49c3-9e7d-\
2b766a9991e0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0029983361244101843`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.9693245614160005`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483922264108553`*^9},ExpressionUUID->"dbaa16ba-1b41-4e05-92de-\
49edcf4a03d8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392226514359*^9},ExpressionUUID->"0057c12f-55c6-4c91-9af3-\
c5dde9e7c13b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483922327094593`*^9},ExpressionUUID->"3b569b8f-4ad1-485b-a239-\
29f4bf84425b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.902516743455486`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.175924102174088`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483922359864883`*^9},ExpressionUUID->"e14eff24-e332-4839-97c6-\
74139f47395f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392239665414*^9},ExpressionUUID->"b0386a20-89a8-40c4-9f0f-\
ccafcf71a91c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392244499269*^9},ExpressionUUID->"c0e69b05-9fa3-44e7-b1c4-\
a6885183b3fb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392244598518*^9},ExpressionUUID->"8e7b45c7-ecc5-4b7f-9ca1-\
c2c41d8f0704"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392246692223*^9},ExpressionUUID->"2162aff5-1c51-4bfe-a230-\
47a44b4cc7fd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000025148029133898802`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.934700654327126`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392254936414*^9},ExpressionUUID->"726a424b-3510-497c-8b68-\
adebbb396b45"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392255005754*^9},ExpressionUUID->"b0a3f7bd-338b-4084-bfec-\
da031ed49780"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.1026174278053765`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.592906819623298`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74839226683972*^9},ExpressionUUID->"99cf1996-89e3-4e4d-945e-661f04a88e84"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392275279635*^9},ExpressionUUID->"30374bbe-36b1-4447-8f1f-\
5f5ec93a0e6d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392275369854*^9},ExpressionUUID->"3335c5ac-a02d-41c5-a5ba-\
7d94186352b9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392277712001*^9},ExpressionUUID->"4347ee6e-2517-416a-b45f-\
2f3b1d14ddda"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392277802363*^9},ExpressionUUID->"91570101-4b8d-4f40-95a2-\
2a02f4662d8b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.6975199272553286`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"8.252436858967241`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392279314361*^9},ExpressionUUID->"aadaee46-54f2-47b3-b63a-\
c02644022261"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392279401947*^9},ExpressionUUID->"6fac4dee-923d-4452-b55c-\
8eb641f7e91f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.59634288043714`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.68860802491168`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392282553244*^9},ExpressionUUID->"98a3cc31-4a02-41f3-8a41-\
318cd364821b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392290198435*^9},ExpressionUUID->"d84a5429-4786-47cb-a1ed-\
ba5e4b15d635"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.7817963544672214`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.73058049063116`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392310991601*^9},ExpressionUUID->"584bd39a-813e-4080-bc6b-\
d06b68d5eb21"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392311087668*^9},ExpressionUUID->"03de6615-36ab-43cf-941e-\
c0b2b30a6f30"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392314924988*^9},ExpressionUUID->"e02d5c5c-4e1e-4d71-9296-\
abd200e93590"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"5.589319676158229`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.589952412221367`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392326332353*^9},ExpressionUUID->"33875243-c779-4d2c-b681-\
3490fec2b234"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392334839562*^9},ExpressionUUID->"34f16f07-b2a1-478b-8561-\
cea32a931069"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392334939823*^9},ExpressionUUID->"04878301-8662-4910-9d6f-\
7fd49e69007e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.7522706981471046`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.306330429026766`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392350382649*^9},ExpressionUUID->"446d0471-547d-47af-97b9-\
b5a00a542c5f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483923566155167`*^9},ExpressionUUID->"539e6864-1e32-4ce6-b490-\
50826a1e99ec"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.735966822391746`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.7187442746036446`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392369648147*^9},ExpressionUUID->"f1fc7508-e8a3-46c4-bfe2-\
063a34ec0583"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483923697440977`*^9},ExpressionUUID->"bd4c2708-d44d-4064-86d8-\
3cc8d1473b6b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.4846153618736004`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.960419315944774`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483923934708757`*^9},ExpressionUUID->"bfd0614e-ab03-47f6-900e-\
f5c703bf8da6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392401099704*^9},ExpressionUUID->"f3f851d6-f8cf-4012-b0c5-\
d849f69218dd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392401196768*^9},ExpressionUUID->"29f8b80c-f12b-4ab2-ad8f-\
9fc5a3af9025"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.2578572838525814`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.2465205858684065`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7483924265346603`*^9},ExpressionUUID->"9aced585-22c4-4841-8bda-\
fc1cebf62fb4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748392426631172*^9},ExpressionUUID->"a4e26fb9-c45e-46d8-b7f6-\
3ee5a89dfaca"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Lambda]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
     "M3YDataSet"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CoulombPotential", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "CoulombDataSet"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CentrifugalPotential", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}], "L", " ", 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]", "]"}], "[", "r", 
     "]"}], "+", 
    RowBox[{"CoulombPotential", "[", "r", "]"}], "+", 
    RowBox[{"CentrifugalPotential", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", 
    RowBox[{"\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<=", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"RMax", "[", 
           RowBox[{"\[Lambda]", ",", "L"}], "]"}], ",", "\[Lambda]", ",", 
          "L"}], "]"}], ",", 
        RowBox[{"r", ">", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.748059780469162*^9, 3.748059835137163*^9}, {
   3.748060818141473*^9, 3.7480608921357*^9}, 
   3.748061391426217*^9},ExpressionUUID->"d45f23f9-3274-4d4c-bde7-\
3b8da8d18ea3"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombPhase", "[", 
     RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Arg", "[", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", 
       RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHPlus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHMinus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"+", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombF", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombG", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     "2"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"GammaAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"\[HBar]c", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"phi", "[", "R", "]"}], 
        RowBox[{"CoulombG", "[", 
         RowBox[{"L", ",", 
          FractionBox[
           RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
           RowBox[{"\[HBar]c", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]]}]], ",", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"2", "\[Mu]", " ", "Q\[Alpha]"}]], "\[HBar]c"], "R"}]}], 
         "]"}]], ")"}], "2"]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[HBar]", "=", 
        RowBox[{"6.582", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"GammaAlpha", "[", 
        RowBox[{"R", ",", "L", ",", "phi"}], "]"}]]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.748089207208042*^9, 
  3.7480892096972113`*^9}},ExpressionUUID->"5c6c3dbf-b8c9-499f-876f-\
c02d25d5d602"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombFactor", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], ")"}], "/", "2"}]}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "-", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "+", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", "1"}], ")"}], "!"}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CoulombFactor", "[", 
      RowBox[{"\[ScriptL]", ",", "\[Eta]"}], "]"}], " ", 
     RowBox[{"WhittakerM", "[", 
      RowBox[{
       RowBox[{"I", " ", "\[Eta]"}], ",", 
       RowBox[{"\[ScriptL]", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"2", " ", "I", " ", "\[Rho]"}]}], "]"}]}], "//", "Re"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"R", ",", "\[Lambda]", ",", "L"}], "]"}], "-", 
            "E\[Alpha]"}], ")"}]}]]}], ",", 
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "\[HBar]c", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"\[Mu]", " ", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"phi", "[", "R", "]"}], 
         RowBox[{"CoulombF", "[", 
          RowBox[{"L", ",", 
           FractionBox[
            RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
            RowBox[{"\[HBar]c", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"2", "E\[Alpha]"}], "\[Mu]"]]}]], ",", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]], "\[HBar]c"], "R"}]}],
           "]"}]}], ")"}], "2"]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[HBar]", "=", 
       RowBox[{"6.582", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{
       "R", ",", "E\[Alpha]", ",", "\[Lambda]", ",", "L", ",", "phi"}], 
       "]"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.748089220308125*^9, {3.748090394959993*^9, 3.748090418205027*^9}, {
   3.748090499829041*^9, 3.748090500275651*^9}, {3.748134261479184*^9, 
   3.748134301456243*^9}},ExpressionUUID->"bf79b351-ec76-4596-9ad6-\
1cc2b897b688"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Section",
 CellChangeTimes->{{3.748060992882103*^9, 3.748061028085909*^9}, {
  3.748061111161581*^9, 
  3.74806111688805*^9}},ExpressionUUID->"49092b28-cba5-48f1-9357-\
cbfd9870acb0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.654165", ",", 
               "0"}], "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL0"}], "Input",
 CellChangeTimes->{
  3.748061429302589*^9, {3.748061474491418*^9, 3.748061515398943*^9}, {
   3.748061729060234*^9, 3.748061961962799*^9}, {3.74806206961091*^9, 
   3.748062095155609*^9}, {3.748062138335792*^9, 3.748062139310726*^9}, {
   3.7481563502622223`*^9, 3.7481565085752783`*^9}, {3.7481607015472183`*^9, 
   3.7481608378466578`*^9}, {3.748161917703022*^9, 3.748162012903657*^9}, {
   3.7481631548052893`*^9, 3.748163171004487*^9}, {3.748163226236105*^9, 
   3.748163258873527*^9}, {3.748164380224176*^9, 3.748164473478207*^9}, {
   3.748165535164647*^9, 3.748165577898612*^9}, {3.7481656223162613`*^9, 
   3.7481656935640287`*^9}, {3.748165893580099*^9, 3.7481659182540407`*^9}, {
   3.748167067870347*^9, 3.748167186185594*^9}, {3.7481683908598557`*^9, 
   3.7481684518878927`*^9}, {3.748168513738331*^9, 3.748168515319552*^9}, {
   3.7481701966338577`*^9, 3.748170466513399*^9}, {3.748172170327272*^9, 
   3.748172298778277*^9}, {3.7481733052143497`*^9, 3.7481733866052303`*^9}, {
   3.748174489873213*^9, 3.748174576161957*^9}, {3.74840452011493*^9, 
   3.748404560876608*^9}, {3.748404898422435*^9, 
   3.748405027958785*^9}},ExpressionUUID->"b117a6ba-6143-4400-8478-\
040302bc67df"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,107,53,20396040880503598343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.7481670700522957`*^9, 
   3.74816718782555*^9}, {3.748168393084878*^9, 3.748168453181595*^9}, 
   3.748168516642655*^9, {3.7481701978114777`*^9, 3.74817046807349*^9}, {
   3.748172172868784*^9, 3.748172299079109*^9}, {3.748173307123083*^9, 
   3.748173387930213*^9}, {3.748174490834834*^9, 3.748174576415495*^9}, {
   3.748404508633585*^9, 3.748404562367181*^9}, {3.748404900872822*^9, 
   3.748405028627425*^9}},ExpressionUUID->"5089871d-8194-426f-94c7-\
ffdd5ffbd708"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,107,54,20396040880503598343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.7481670700522957`*^9, 
   3.74816718782555*^9}, {3.748168393084878*^9, 3.748168453181595*^9}, 
   3.748168516642655*^9, {3.7481701978114777`*^9, 3.74817046807349*^9}, {
   3.748172172868784*^9, 3.748172299079109*^9}, {3.748173307123083*^9, 
   3.748173387930213*^9}, {3.748174490834834*^9, 3.748174576415495*^9}, {
   3.748404508633585*^9, 3.748404562367181*^9}, {3.748404900872822*^9, 
   3.7484050286602697`*^9}},ExpressionUUID->"985c3bbc-c97a-410a-8dc2-\
904b51f51f5c"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,107,55,20396040880503598343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.7481670700522957`*^9, 
   3.74816718782555*^9}, {3.748168393084878*^9, 3.748168453181595*^9}, 
   3.748168516642655*^9, {3.7481701978114777`*^9, 3.74817046807349*^9}, {
   3.748172172868784*^9, 3.748172299079109*^9}, {3.748173307123083*^9, 
   3.748173387930213*^9}, {3.748174490834834*^9, 3.748174576415495*^9}, {
   3.748404508633585*^9, 3.748404562367181*^9}, {3.748404900872822*^9, 
   3.748405028685145*^9}},ExpressionUUID->"8d5bbd6d-fce9-4d10-96c7-\
5ba0562c5c63"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,107,56,20396040880503598343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.7481670700522957`*^9, 
   3.74816718782555*^9}, {3.748168393084878*^9, 3.748168453181595*^9}, 
   3.748168516642655*^9, {3.7481701978114777`*^9, 3.74817046807349*^9}, {
   3.748172172868784*^9, 3.748172299079109*^9}, {3.748173307123083*^9, 
   3.748173387930213*^9}, {3.748174490834834*^9, 3.748174576415495*^9}, {
   3.748404508633585*^9, 3.748404562367181*^9}, {3.748404900872822*^9, 
   3.7484050287042227`*^9}},ExpressionUUID->"70f72b55-2320-4c65-9558-\
228eff0650f8"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,107,57,
   20396040880503598343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.7481670700522957`*^9, 
   3.74816718782555*^9}, {3.748168393084878*^9, 3.748168453181595*^9}, 
   3.748168516642655*^9, {3.7481701978114777`*^9, 3.74817046807349*^9}, {
   3.748172172868784*^9, 3.748172299079109*^9}, {3.748173307123083*^9, 
   3.748173387930213*^9}, {3.748174490834834*^9, 3.748174576415495*^9}, {
   3.748404508633585*^9, 3.748404562367181*^9}, {3.748404900872822*^9, 
   3.7484050296596823`*^9}},ExpressionUUID->"31b8b4f3-2c65-4608-bd38-\
c1dd702815d1"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,107,58,
   20396040880503598343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.7481670700522957`*^9, 
   3.74816718782555*^9}, {3.748168393084878*^9, 3.748168453181595*^9}, 
   3.748168516642655*^9, {3.7481701978114777`*^9, 3.74817046807349*^9}, {
   3.748172172868784*^9, 3.748172299079109*^9}, {3.748173307123083*^9, 
   3.748173387930213*^9}, {3.748174490834834*^9, 3.748174576415495*^9}, {
   3.748404508633585*^9, 3.748404562367181*^9}, {3.748404900872822*^9, 
   3.748405030673656*^9}},ExpressionUUID->"a52da308-cb5e-41d5-a8bd-\
91ea3cf89ab6"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,107,59,20396040880503598343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.7481670700522957`*^9, 
   3.74816718782555*^9}, {3.748168393084878*^9, 3.748168453181595*^9}, 
   3.748168516642655*^9, {3.7481701978114777`*^9, 3.74817046807349*^9}, {
   3.748172172868784*^9, 3.748172299079109*^9}, {3.748173307123083*^9, 
   3.748173387930213*^9}, {3.748174490834834*^9, 3.748174576415495*^9}, {
   3.748404508633585*^9, 3.748404562367181*^9}, {3.748404900872822*^9, 
   3.748405031698413*^9}},ExpressionUUID->"3d71ddef-1dcb-4b06-9fcf-\
1683c68cf62d"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,107,60,20396040880503598343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748156336714366*^9, 3.748156510249625*^9}, {3.748160689244987*^9, 
   3.748160838546792*^9}, {3.748161906579595*^9, 3.748161983646497*^9}, 
   3.748162014236978*^9, {3.748163157221198*^9, 3.7481631716543093`*^9}, {
   3.748163227887576*^9, 3.748163260638315*^9}, {3.74816438473181*^9, 
   3.748164475183769*^9}, 3.7481655360808992`*^9, {3.748165568338443*^9, 
   3.7481655782002163`*^9}, {3.748165623777863*^9, 3.7481656938701468`*^9}, {
   3.7481658961590014`*^9, 3.748165918527432*^9}, {3.7481670700522957`*^9, 
   3.74816718782555*^9}, {3.748168393084878*^9, 3.748168453181595*^9}, 
   3.748168516642655*^9, {3.7481701978114777`*^9, 3.74817046807349*^9}, {
   3.748172172868784*^9, 3.748172299079109*^9}, {3.748173307123083*^9, 
   3.748173387930213*^9}, {3.748174490834834*^9, 3.748174576415495*^9}, {
   3.748404508633585*^9, 3.748404562367181*^9}, {3.748404900872822*^9, 
   3.7484050327018623`*^9}},ExpressionUUID->"f07ebc10-c800-4aca-98e3-\
6a0534c4393e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c81t8XN7IpKyvZe6+kjHvsSMtqISFkhSLhK1JISCIiIQ2ZqWT2XHuT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       "]]},
     Annotation[#, "Charting`Private`Tag$6818#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.748156342640772*^9, 3.748156516014048*^9}, {
   3.748160696113804*^9, 3.7481608454254932`*^9}, {3.748161912303699*^9, 
   3.748161989576136*^9}, 3.7481620200669403`*^9, {3.748163163171212*^9, 
   3.748163178482584*^9}, {3.7481632349189167`*^9, 3.7481632665504723`*^9}, {
   3.748164390482648*^9, 3.748164480716765*^9}, 3.7481655431318493`*^9, {
   3.748165574077841*^9, 3.748165585158893*^9}, {3.748165630388974*^9, 
   3.748165700836142*^9}, {3.7481659027099*^9, 3.74816592521529*^9}, {
   3.7481670763594646`*^9, 3.748167193835146*^9}, {3.748168399064988*^9, 
   3.748168459803913*^9}, 3.7481685226670637`*^9, {3.7481702047363043`*^9, 
   3.748170473863517*^9}, {3.7481721785570583`*^9, 3.748172305776429*^9}, {
   3.7481733128945436`*^9, 3.748173393642565*^9}, {3.748174497607004*^9, 
   3.748174583018523*^9}, {3.7484045147428637`*^9, 3.7484045682072163`*^9}, {
   3.748404906733039*^9, 
   3.748405035658251*^9}},ExpressionUUID->"245ca3c3-8799-47b0-8a17-\
d831414d53f6"],

Cell[BoxData["5.100571990017329`"], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.748156342640772*^9, 3.748156516014048*^9}, {
   3.748160696113804*^9, 3.7481608454254932`*^9}, {3.748161912303699*^9, 
   3.748161989576136*^9}, 3.7481620200669403`*^9, {3.748163163171212*^9, 
   3.748163178482584*^9}, {3.7481632349189167`*^9, 3.7481632665504723`*^9}, {
   3.748164390482648*^9, 3.748164480716765*^9}, 3.7481655431318493`*^9, {
   3.748165574077841*^9, 3.748165585158893*^9}, {3.748165630388974*^9, 
   3.748165700836142*^9}, {3.7481659027099*^9, 3.74816592521529*^9}, {
   3.7481670763594646`*^9, 3.748167193835146*^9}, {3.748168399064988*^9, 
   3.748168459803913*^9}, 3.7481685226670637`*^9, {3.7481702047363043`*^9, 
   3.748170473863517*^9}, {3.7481721785570583`*^9, 3.748172305776429*^9}, {
   3.7481733128945436`*^9, 3.748173393642565*^9}, {3.748174497607004*^9, 
   3.748174583018523*^9}, {3.7484045147428637`*^9, 3.7484045682072163`*^9}, {
   3.748404906733039*^9, 
   3.748405035666597*^9}},ExpressionUUID->"ac6b1113-c0e1-4ce5-b244-\
ecce62a13064"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
     RowBox[{"N", "\n", 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}]}]}], "//", 
    "Re"}], "//", "N"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74806371063288*^9, 3.748063747823361*^9}, {
   3.748063827480056*^9, 3.748063829135419*^9}, {3.748063889391376*^9, 
   3.7480638903028097`*^9}, 3.7480781544419537`*^9, {3.748078253535596*^9, 
   3.748078271846971*^9}, {3.748078609896141*^9, 3.748078610479699*^9}, {
   3.748089282517755*^9, 
   3.748089287449834*^9}},ExpressionUUID->"a6ae99be-bc00-476e-a339-\
d6723ba6fb6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.654165", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", 
     "0.654165", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//",
   "N"}]], "Input",
 CellChangeTimes->{
  3.7480891815787067`*^9, {3.74809042397297*^9, 3.748090444100127*^9}, 
   3.748143229440889*^9, {3.748156524236844*^9, 3.74815652598088*^9}, {
   3.748160855651786*^9, 3.7481608659724483`*^9}, {3.74816202899693*^9, 
   3.7481620307084093`*^9}, {3.748163280671342*^9, 3.7481632843272543`*^9}, {
   3.748164488085932*^9, 3.748164490501731*^9}, {3.748165932837084*^9, 
   3.7481659344851503`*^9}, {3.748167200431217*^9, 3.748167202213504*^9}, {
   3.748168529884715*^9, 3.7481685317011967`*^9}, {3.748170480246728*^9, 
   3.7481704849665747`*^9}, {3.7481723162840014`*^9, 
   3.7481723178759203`*^9}, {3.748173401804821*^9, 3.748173403804555*^9}, {
   3.748174589999753*^9, 3.748174591639579*^9}, {3.748405103805839*^9, 
   3.748405105829681*^9}},ExpressionUUID->"187c1bc5-1b4d-47af-916a-\
67a6522b2880"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,113,61,20396040880503598343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.74817459211447*^9, 
  3.748405106611487*^9},ExpressionUUID->"274a984d-2670-49d5-952f-\
a96e9b933b13"],

Cell[BoxData["21.41992340500736`"], "Output",
 CellChangeTimes->{
  3.748089140974942*^9, {3.7480891863854437`*^9, 3.7480891884462547`*^9}, 
   3.748090444617118*^9, 3.748143230142728*^9, 3.7481565323922243`*^9, 
   3.7481608695919027`*^9, 3.748162032481292*^9, 3.748163290321965*^9, 
   3.7481644911939783`*^9, 3.748165939286371*^9, 3.7481672030391808`*^9, 
   3.7481685361666183`*^9, 3.748170487105321*^9, 3.748172318673677*^9, 
   3.748173407863079*^9, 3.748174592122039*^9, 
   3.7484051066397257`*^9},ExpressionUUID->"40477189-956e-4ffe-aa03-\
d67efa64f987"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.654165", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", 
     "0.654165", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//",
   "N"}]], "Input",
 CellChangeTimes->{{3.7481429921027946`*^9, 3.748143038632484*^9}, {
  3.748143087789072*^9, 3.7481430900444317`*^9}, {3.748156528692934*^9, 
  3.748156530669023*^9}, {3.748160857932063*^9, 3.748160867924251*^9}, {
  3.748162035349193*^9, 3.7481620373167257`*^9}, {3.748163286455299*^9, 
  3.748163288783239*^9}, {3.748164493523464*^9, 3.7481644953498898`*^9}, {
  3.748165936052732*^9, 3.748165937677006*^9}, {3.748167204983233*^9, 
  3.748167206790403*^9}, {3.748168533084676*^9, 3.748168534647147*^9}, {
  3.7481704819665813`*^9, 3.748170483422196*^9}, {3.748172320604998*^9, 
  3.748172322187744*^9}, {3.748173410781238*^9, 3.748173412356965*^9}, {
  3.748174594183345*^9, 3.7481745964962797`*^9}, {3.748405109396703*^9, 
  3.748405111365059*^9}},ExpressionUUID->"cf68d485-a16f-4976-aec8-\
61bdc7243bb9"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,114,62,20396040880503598343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748174594744776*^9, 3.748174596822647*^9}, 
   3.748405112046082*^9},ExpressionUUID->"6dc707b9-1bd8-41bc-81d8-\
3eeb7de0bcf5"],

Cell[BoxData["2.129930465287764`*^-14"], "Output",
 CellChangeTimes->{{3.748142999962434*^9, 3.748143039125675*^9}, 
   3.74814309100916*^9, 3.748160871336376*^9, 3.7481620379879007`*^9, 
   3.748163291795889*^9, 3.748164495919359*^9, 3.748165941218346*^9, 
   3.748167207161613*^9, 3.748168537485796*^9, 3.74817048847432*^9, 
   3.748172322670149*^9, 3.748173412823784*^9, {3.7481745947555323`*^9, 
   3.748174596849607*^9}, 
   3.748405112072548*^9},ExpressionUUID->"dc319374-a9ff-4382-9c27-\
cf405a8bca7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 SqrtBox[
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"4", "\[Pi]", " ", 
      SuperscriptBox["r", "2"], 
      SuperscriptBox["r", "2"], 
      RowBox[{"\[Rho]c", "[", "r", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "100"}], "}"}]}], "]"}], "/", 
   "Ac"}]]], "Input",
 CellChangeTimes->{{3.748156585128743*^9, 
  3.7481566467693863`*^9}},ExpressionUUID->"78addd9b-5127-47a4-afb2-\
07d181508d04"],

Cell[BoxData["4.446787374804271`"], "Output",
 CellChangeTimes->{{3.7481566184768057`*^9, 3.748156647661952*^9}, 
   3.748160880601058*^9, 3.748162040163526*^9, 3.748163293430416*^9, 
   3.74816449733013*^9, 3.748165943013558*^9, 3.748167208816339*^9, 
   3.748167342776614*^9, 3.748168539326281*^9, 3.748170490264476*^9, 
   3.748172324997569*^9, 3.748173414809847*^9, 3.7481746365399027`*^9, 
   3.748405114213827*^9},ExpressionUUID->"d77ecdf4-548b-4afd-8970-\
ae2aa967cd36"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots", "Chapter",
 CellChangeTimes->{{3.748155996314996*^9, 
  3.748156002543231*^9}},ExpressionUUID->"5eb7e005-82d7-4128-aae7-\
fcf9111528a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.50", ",", "40.492017973978484`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.52", ",", "35.83814503500414`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.54", ",", "31.626689571597996`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.56", ",", "27.841776347933482`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.58", ",", "24.446361135591513`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.60", ",", "21.41992340500736`"}], "}"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
       RowBox[{"Epilog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<(c)\[InvisiblePrefixScriptBase]\>\"", ",", "Black", ",", 
             "40"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.59", ",", "38.5"}], "}"}]}], "]"}], "}"}]}]}], "]"}], 
     ",", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.50", ",", "40.492017973978484`"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.52", ",", "35.83814503500414`"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.54", ",", "31.626689571597996`"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.56", ",", "27.841776347933482`"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.58", ",", "24.446361135591513`"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.60", ",", "21.41992340500736`"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0.596350967936095`", ",", "21.9455"}], "}"}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Blue"}], "}"}]}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[FivePointedStar]", ",", "45"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[FilledUpTriangle]", ",", "45"}], "}"}]}], "}"}]}]}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "40"}]}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<a(fm)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "40"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(1/2\)]\)(ns)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "40"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.748428427222077*^9, 3.74842843075782*^9}, {
  3.748428460925679*^9, 3.748428461871408*^9}, {3.748428640976727*^9, 
  3.748428666476235*^9}, {3.751799917488991*^9, 
  3.7517999622555428`*^9}},ExpressionUUID->"2f39e2fd-8efc-4a22-8b88-\
83d169d1723d"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], Thickness[0.005], 
      LineBox[CompressedData["
1:eJwlVXs01IsWduVKInEUJ3mnvIpizIyZsffMeMtbOEoiQimvOlGnKBLSkbhK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       "]]}}, {}, {}, {}, {}}, {{}, {
     {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\[FivePointedStar]",
         StripOnInput->False,
         FontSize->45], {0., 0.}], {{{0.5, 40.492017973978484`}}, {{0.52, 
       35.83814503500414}}, {{0.54, 31.626689571597996`}}, {{0.56, 
       27.841776347933482`}}, {{0.58, 24.446361135591513`}}, {{0.6, 
       21.41992340500736}}}]}, 
     {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\[FilledUpTriangle]",
         StripOnInput->False,
         FontSize->45], {0., 0.}], {{{0.596350967936095, 21.9455}}, {{
       0.596350967936095, 21.9455}}}]}, {}}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.49843750000000003`, 20.466318676558803`},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"(c)\[InvisiblePrefixScriptBase]\"", 
        GrayLevel[0], 40, StripOnInput -> False], TraditionalForm]], {0.59, 
     38.5}]},
  Frame->True,
  FrameLabel->{
    FormBox[
     StyleBox["\"a(fm)\"", FontSize -> 40, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(1/2\\)]\\)(ns)\"", FontSize -> 40, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  FrameStyle->{{
     Thickness[Large], 
     Thickness[Large]}, {
     Thickness[Large], 
     Thickness[Large]}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], FontSize -> 40],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{737.453125, Automatic},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.5, 0.6}, {21.41992340500736, 40.492017973978484`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.748428431696322*^9, 3.7484284633204308`*^9, {3.7484286590516653`*^9, 
   3.7484286667488213`*^9}, {3.751799936942731*^9, 
   3.751799962893483*^9}},ExpressionUUID->"eb6d6d4e-74dd-432c-9e2c-\
e69553217bb9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FitT", "=", 
  RowBox[{"Interpolation", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.50", ",", "40.492017973978484`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.52", ",", "35.83814503500414`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.54", ",", "31.626689571597996`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.56", ",", "27.841776347933482`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.58", ",", "24.446361135591513`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.60", ",", "21.41992340500736`"}], "}"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.75179988729491*^9, 
  3.751799896445211*^9}},ExpressionUUID->"0a3b6f2a-1c55-4c59-9491-\
876fb1b1c853"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["InterpolatingFunction",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquarePlusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{{{{}, {}, 
                TagBox[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[1]], 
                  LineBox[CompressedData["
1:eJwVjmkw3Hccxjd1VRMGdWxFTDbj6GJ0Rexh136/u+uMSqaOF4s4awhKHY2O
q4wk2wohEYmQJuooUiWhOjm0ZTYzrApdRx3Jyu//XyJDSCdmmq4o3b54nufF
Z+Z5HlZSdnjKOwwGQ6TX/6l4/ULvBEzP5GRti/1R0Vj/INqMwKPK+UTJAX+k
rNWGswcJHC0QFP80K8M3tYx+OZuA586gzLNVhru73aWNXAK2XpFO7+bKMB5e
LG77E+ifDk9z9pNhcbldU0o4AV6mZJtzQIZb9bPrrxII1EwcNq6bk2L0DYto
bjaBpAcOWTFtUixpAw9FMYGH7CNpunwpbpf+e/FNJQGtQaPYSCpF75jeqNwG
Ah/cvL67YCXFU+wlQVc7ATpscvTtsgQpVVPPXj+BTHXuey39EmRlhikShvV8
h1egOyfBh6T6LzJJ4A4dvrEaKcGAoNCCQ0sE1HeOlbGdJXihdyfx03UCjiyZ
i6EO0X1NpBnTEbAPe1tXpUJUuOQMCk0oiJjkDn33LaKfzzGPcRsK2rdCzAuy
EJd98u8znShI3jUiVxAxkN95O9uLguLplKuutogGZhkez4GCL9sbx1lqwCIt
yyo1jAKN1Y9PHhcDLv8QZdMWTUHtwMu4ZTfAjkBmF+M0Bd8HHFycnhKji3ai
OfUMBTNf3/0tuVyMe59YszfPUlCerOZvssWo6vtzglNHQX+soZjM+OEJm+r5
kmYKWAxGnvS8H3oen8pd66Gg5o97sSNefqgq25+TOEiByCKmtVUrwqiu4aor
Kgpem3HGB66JUNhmLFido+CXRxtPLQJFqGmGEP8VCoILmWv120JcyDZZG9qi
wJmV71HYJcRLqNwM2kdD6Ptjc+lxQhQY7FhcMKdhNKz1VZGNEIUNSuWGAw1W
gTcu24/4os7zq8VoNxrkHSfYLaW+aNmgKl/l07Bkvegyx/FF+63aQE4QDa3K
HkvuigCfnfw4uyKShrGZdLeIWwLcLb364d9JNPATv4n1jxTgQu9MQN7nNGw4
mj7WmAuwbaqmrLuEhvy7hSFf/M5H1chCqFEVDVGJSjvjCj7e/tWuKO26fu/5
xXhb5OOKYtl3vYMGaZxDpfgfHlrKPJluP9PQ3tQ3+lkfD3V7GfI8pb7PJD5y
K4eHwhq++1O1/n/w8JMBDx4KDusSTj6jQXJu3+X7L7l4qSLYld6gYSriFIfZ
ycWFeev9Xjs0BMw5dqWncFHz0Wx4pakWTvcEaWZduSiUO7kbMLUglg9Ih1Z8
MOpsaup5Zy1UH1G09HT6YDceP+rtrQVL0b1DZRk++B+AAMRc
                   "]]}, 
                 Annotation[#, "Charting`Private`Tag$3162#1"]& ]}}, {}, {}}, {
             DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
              AxesOrigin -> {0.5, 21.419923646430167`}, 
              FrameTicks -> {{{}, {}}, {{}, {}}}, GridLines -> {None, None}, 
              DisplayFunction -> Identity, PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
              All, DisplayFunction -> Identity, AspectRatio -> 1, 
              Axes -> {False, False}, AxesLabel -> {None, None}, 
              AxesOrigin -> {0.5, 21.419923646430167`}, DisplayFunction :> 
              Identity, Frame -> {{True, True}, {True, True}}, 
              FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
              Directive[
                Opacity[0.5], 
                Thickness[Tiny], 
                RGBColor[0.368417, 0.506779, 0.709798]], 
              FrameTicks -> {{None, None}, {None, None}}, 
              GridLines -> {None, None}, GridLinesStyle -> Directive[
                GrayLevel[0.5, 0.4]], ImageSize -> 
              Dynamic[{
                Automatic, 3.5 CurrentValue["FontCapHeight"]/
                 AbsoluteCurrentValue[Magnification]}], 
              Method -> {
               "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
                AbsolutePointSize[6], "ScalingFunctions" -> None, 
                "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
              PlotRange -> {{0.5, 0.6}, {21.419923646430167`, 
               40.49201756038753}}, PlotRangeClipping -> True, 
              PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.5`", ",", "0.6`"}], "}"}], "}"}], 
                  "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"scalar\"", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquareMinusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{{{{}, {}, 
                TagBox[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[1]], 
                  LineBox[CompressedData["
1:eJwVjmkw3Hccxjd1VRMGdWxFTDbj6GJ0Rexh136/u+uMSqaOF4s4awhKHY2O
q4wk2wohEYmQJuooUiWhOjm0ZTYzrApdRx3Jyu//XyJDSCdmmq4o3b54nufF
Z+Z5HlZSdnjKOwwGQ6TX/6l4/ULvBEzP5GRti/1R0Vj/INqMwKPK+UTJAX+k
rNWGswcJHC0QFP80K8M3tYx+OZuA586gzLNVhru73aWNXAK2XpFO7+bKMB5e
LG77E+ifDk9z9pNhcbldU0o4AV6mZJtzQIZb9bPrrxII1EwcNq6bk2L0DYto
bjaBpAcOWTFtUixpAw9FMYGH7CNpunwpbpf+e/FNJQGtQaPYSCpF75jeqNwG
Ah/cvL67YCXFU+wlQVc7ATpscvTtsgQpVVPPXj+BTHXuey39EmRlhikShvV8
h1egOyfBh6T6LzJJ4A4dvrEaKcGAoNCCQ0sE1HeOlbGdJXihdyfx03UCjiyZ
i6EO0X1NpBnTEbAPe1tXpUJUuOQMCk0oiJjkDn33LaKfzzGPcRsK2rdCzAuy
EJd98u8znShI3jUiVxAxkN95O9uLguLplKuutogGZhkez4GCL9sbx1lqwCIt
yyo1jAKN1Y9PHhcDLv8QZdMWTUHtwMu4ZTfAjkBmF+M0Bd8HHFycnhKji3ai
OfUMBTNf3/0tuVyMe59YszfPUlCerOZvssWo6vtzglNHQX+soZjM+OEJm+r5
kmYKWAxGnvS8H3oen8pd66Gg5o97sSNefqgq25+TOEiByCKmtVUrwqiu4aor
Kgpem3HGB66JUNhmLFido+CXRxtPLQJFqGmGEP8VCoILmWv120JcyDZZG9qi
wJmV71HYJcRLqNwM2kdD6Ptjc+lxQhQY7FhcMKdhNKz1VZGNEIUNSuWGAw1W
gTcu24/4os7zq8VoNxrkHSfYLaW+aNmgKl/l07Bkvegyx/FF+63aQE4QDa3K
HkvuigCfnfw4uyKShrGZdLeIWwLcLb364d9JNPATv4n1jxTgQu9MQN7nNGw4
mj7WmAuwbaqmrLuEhvy7hSFf/M5H1chCqFEVDVGJSjvjCj7e/tWuKO26fu/5
xXhb5OOKYtl3vYMGaZxDpfgfHlrKPJluP9PQ3tQ3+lkfD3V7GfI8pb7PJD5y
K4eHwhq++1O1/n/w8JMBDx4KDusSTj6jQXJu3+X7L7l4qSLYld6gYSriFIfZ
ycWFeev9Xjs0BMw5dqWncFHz0Wx4pakWTvcEaWZduSiUO7kbMLUglg9Ih1Z8
MOpsaup5Zy1UH1G09HT6YDceP+rtrQVL0b1DZRk++B+AAMRc
                   "]]}, 
                 Annotation[#, "Charting`Private`Tag$3162#1"]& ]}}, {}, {}}, {
             DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
              AxesOrigin -> {0.5, 21.419923646430167`}, 
              FrameTicks -> {{{}, {}}, {{}, {}}}, GridLines -> {None, None}, 
              DisplayFunction -> Identity, PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
              All, DisplayFunction -> Identity, AspectRatio -> 1, 
              Axes -> {False, False}, AxesLabel -> {None, None}, 
              AxesOrigin -> {0.5, 21.419923646430167`}, DisplayFunction :> 
              Identity, Frame -> {{True, True}, {True, True}}, 
              FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
              Directive[
                Opacity[0.5], 
                Thickness[Tiny], 
                RGBColor[0.368417, 0.506779, 0.709798]], 
              FrameTicks -> {{None, None}, {None, None}}, 
              GridLines -> {None, None}, GridLinesStyle -> Directive[
                GrayLevel[0.5, 0.4]], ImageSize -> 
              Dynamic[{
                Automatic, 3.5 CurrentValue["FontCapHeight"]/
                 AbsoluteCurrentValue[Magnification]}], 
              Method -> {
               "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
                AbsolutePointSize[6], "ScalingFunctions" -> None, 
                "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
              PlotRange -> {{0.5, 0.6}, {21.419923646430167`, 
               40.49201756038753}}, PlotRangeClipping -> True, 
              PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.5`", ",", "0.6`"}], "}"}], "}"}], 
                  "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"scalar\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"Hermite\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel",
     DisplayFunction->(
      ButtonBox[#, Active -> False, Alignment -> Left, 
       Appearance -> {
        "Default" -> 
         FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
       FrameMargins -> 7, BaseStyle -> {}, 
       DefaultBaseStyle -> {"Panel", Background -> None}, BaselinePosition -> 
       Baseline]& )],
    DynamicModuleValues:>{}], "]"}],
  InterpolatingFunction[{{0.5, 0.6}}, {
   5, 7, 0, {6}, {4}, 0, 0, 0, 0, Automatic, {}, {}, False}, {{0.5, 0.52, 
   0.54, 0.56, 0.58, 0.6}}, {
   Developer`PackedArrayForm, {0, 1, 2, 3, 4, 5, 6}, {40.492017973978484`, 
    35.83814503500414, 31.626689571597996`, 27.841776347933482`, 
    24.446361135591513`, 21.41992340500736}}, {Automatic}],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{
  3.751799897227806*^9},ExpressionUUID->"25070c09-34db-41d8-a54f-\
9eb2f141ea83"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FitT", "[", "0.596350967936095`", "]"}]], "Input",
 CellChangeTimes->{{3.75179989875036*^9, 
  3.751799907149929*^9}},ExpressionUUID->"d09e193d-390a-41d5-a5e9-\
2f72de3f9cea"],

Cell[BoxData["21.945510147521833`"], "Output",
 CellChangeTimes->{
  3.751799907954047*^9},ExpressionUUID->"ce412eb4-3be9-48cf-9e59-\
51f22dde85c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.50", ",", "4.272473648687465`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.52", ",", "4.305334405423779`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.54", ",", "4.339220002888558`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.56", ",", "4.374106565639308`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.58", ",", "4.40997026633191`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.60", ",", "4.446787374804271`"}], "}"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
       RowBox[{"Epilog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<(d)\[InvisiblePrefixScriptBase]\>\"", ",", "Black", ",", 
             "40"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.51", ",", "4.43"}], "}"}]}], "]"}], "}"}]}]}], "]"}], 
     ",", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.50", ",", "4.272473648687465`"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.52", ",", "4.305334405423779`"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.54", ",", "4.339220002888558`"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.56", ",", "4.374106565639308`"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.58", ",", "4.40997026633191`"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.60", ",", "4.446787374804271`"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0.596350967936095`", ",", "4.44"}], "}"}], "}"}]}], "}"}],
        ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Blue"}], "}"}]}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[FivePointedStar]", ",", "45"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[FilledUpTriangle]", ",", "45"}], "}"}]}], "}"}]}]}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "40"}]}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<a(fm)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "40"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<RMS radius(fm)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "40"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.748428427222077*^9, 3.74842843075782*^9}, {
  3.748428460925679*^9, 3.748428461871408*^9}, {3.748428547282735*^9, 
  3.748428608184877*^9}, {3.751799836415291*^9, 
  3.751799872709234*^9}},ExpressionUUID->"7355e9e0-a0a9-4a42-87b1-\
e15538f4d01b"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], Thickness[0.005], 
      LineBox[CompressedData["
1:eJwlVQk0l9sW91SSkva9pjKEJmRIkox7owwpUlJJowwpZLzRgEimqAylmxSl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       "]]}}, {}, {}, {}, {}}, {{}, {
     {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\[FivePointedStar]",
         StripOnInput->False,
         FontSize->45], {0., 0.}], {{{0.5, 4.272473648687465}}, {{0.52, 
       4.305334405423779}}, {{0.54, 4.339220002888558}}, {{0.56, 
       4.374106565639308}}, {{0.58, 4.40997026633191}}, {{0.6, 
       4.446787374804271}}}]}, 
     {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\[FilledUpTriangle]",
         StripOnInput->False,
         FontSize->45], {0., 0.}], {{{0.596350967936095, 4.44}}, {{
       0.596350967936095, 4.44}}}]}, {}}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.49843750000000003`, 4.263757962381625},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"(d)\[InvisiblePrefixScriptBase]\"", 
        GrayLevel[0], 40, StripOnInput -> False], TraditionalForm]], {0.51, 
     4.43}]},
  Frame->True,
  FrameLabel->{
    FormBox[
     StyleBox["\"a(fm)\"", FontSize -> 40, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"RMS radius(fm)\"", FontSize -> 40, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  FrameStyle->{{
     Thickness[Large], 
     Thickness[Large]}, {
     Thickness[Large], 
     Thickness[Large]}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], FontSize -> 40],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{834.93359375, Automatic},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.5, 0.6}, {4.272473648687465, 4.446787374804271}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7484285533262177`*^9, 3.748428572911725*^9}, {
  3.748428604479797*^9, 3.74842860858216*^9}, {3.751799847610512*^9, 
  3.751799873289638*^9}},ExpressionUUID->"74ee2f27-8ca9-48fa-9030-\
5ceea6e2c21d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FitRMS", "=", 
  RowBox[{"Interpolation", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.50", ",", "4.272473648687465`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.52", ",", "4.305334405423779`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.54", ",", "4.339220002888558`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.56", ",", "4.374106565639308`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.58", ",", "4.40997026633191`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.60", ",", "4.446787374804271`"}], "}"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7517997723625393`*^9, 
  3.751799784171021*^9}},ExpressionUUID->"6f619f61-9ce6-48e1-93f7-\
ccf8ef24bad2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["InterpolatingFunction",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquarePlusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{{{{}, {}, 
                TagBox[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[1]], 
                  LineBox[CompressedData["
1:eJwVknsw3FcUxzfZJqkqyUltEBIhT8+uCKE053SCbSiKMrXV8RgqHUm3i9AJ
K4TJph6hEYpoo5NFqWJCmcRWqabptrEmhgTN4/f7bZSQR1MThnr09o977pyZ
c8/5fL/n2sYrwhLXikQiH3b+v9X/TLHIYdqlgxFicyB1dfk1uQmH20NTDndZ
AvFmt14aseIw46sTaQ3WQPOlovYoew4rlKLuJBuglZXm7GoPDru8wlet7IBi
cGp80ZfD0EfbXry6Gygr1/xiYhir18hLBvYCzZaPzDyL5bC2WeTxhwOQvGaT
3EPBYeDE6oLWGUilQSd1FoeWn4U/U0mBFrOXz80XsPmzkrgsNyC3D1ojUio5
PG/3vu6IB9CH9ve9GutYflI29ooX49VdbFlt53DivGzIyAfI9liQOraPw8oL
2rA7h4C6ueK/uUEOB4PzJYa3gPxkgRnb7nMYkvD4a8EXqLB1KS5hhkPV5t5D
bTIgx2mfe78vcFjtfvucNoD5s0ep9d7Ao6qjrLsiCOhN9wNONyU8HtsY8rz1
XaCH7mlXLXbxKE7590dtOJC/57dNClceo66NzlVEAolNkp3+Qh4LNPN1bVFA
mQbbzUlBPD4+dUP9ZTR7/12ERCPn8bn358XKGKAGf4tG0cc8pmdmpxbGA+0x
6GuT0lle9YNNSiLQaqiZ/dN8HivHncVVR4F0V27rpWU8GtV07WtPBgqWFI+q
anl8dN22vuoTIJeAoZTpFh4Hypev9ypZfY6xMk7L4+SJkHUdaUARjX1FF3Q8
bjn+p6Q6A8hbs95r8g6PG8N/kfadBLpXi0d8J3gcy+8QdaiAxhQbpntneTy7
PVI6lQP0BfU/la0RcGv08N3JPCAv8dKmQlMB50zSncfPsH6V/f1PrAUM3Wnj
Z1oAtOByalzuIOAB1aDCpBgIKnW5k54CBnUldAaXAm2dLfWXygRs+D6m53QZ
0IOQdxR57wlYrK87nlvB/l92xb65eAFdZ2Xf/FzFeFqH/VI/FbDo8k4/fQ2Q
Zqgkp1klYKQV+ty8xPTeGAtcVyRg9PKitclloKYe88yjVQK+/Ntr6y3qgSbU
D9+YaRBwwHGN00eNjOewi4VDp4A7DMN99c2MdzU5KrVfwOm4yLm2VqanxNPx
7i3GFyDRr1xhencsxIY8EHDtXJbplk7mR97be4UnAuq7db7Kq4xv1MzYdUnA
WJ1DT4+W+fn6SFiBkQFzM20OjvzE+kXtchRbGNCOazGW9rN95CclndltwLY2
y6bwX4GaKWC/m5sB90+/qD2tA/oP/n+8XA==
                   "]]}, 
                 Annotation[#, "Charting`Private`Tag$2322#1"]& ]}}, {}, {}}, {
             DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
              AxesOrigin -> {0.5, 4.272473651428175}, 
              FrameTicks -> {{{}, {}}, {{}, {}}}, GridLines -> {None, None}, 
              DisplayFunction -> Identity, PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
              All, DisplayFunction -> Identity, AspectRatio -> 1, 
              Axes -> {False, False}, AxesLabel -> {None, None}, 
              AxesOrigin -> {0.5, 4.272473651428175}, DisplayFunction :> 
              Identity, Frame -> {{True, True}, {True, True}}, 
              FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
              Directive[
                Opacity[0.5], 
                Thickness[Tiny], 
                RGBColor[0.368417, 0.506779, 0.709798]], 
              FrameTicks -> {{None, None}, {None, None}}, 
              GridLines -> {None, None}, GridLinesStyle -> Directive[
                GrayLevel[0.5, 0.4]], ImageSize -> 
              Dynamic[{
                Automatic, 3.5 CurrentValue["FontCapHeight"]/
                 AbsoluteCurrentValue[Magnification]}], 
              Method -> {
               "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
                AbsolutePointSize[6], "ScalingFunctions" -> None, 
                "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
              PlotRange -> {{0.5, 0.6}, {4.272473651428175, 
               4.446787371644449}}, PlotRangeClipping -> True, 
              PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.5`", ",", "0.6`"}], "}"}], "}"}], 
                  "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"scalar\"", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquareMinusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{{{{}, {}, 
                TagBox[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[1]], 
                  LineBox[CompressedData["
1:eJwVknsw3FcUxzfZJqkqyUltEBIhT8+uCKE053SCbSiKMrXV8RgqHUm3i9AJ
K4TJph6hEYpoo5NFqWJCmcRWqabptrEmhgTN4/f7bZSQR1MThnr09o977pyZ
c8/5fL/n2sYrwhLXikQiH3b+v9X/TLHIYdqlgxFicyB1dfk1uQmH20NTDndZ
AvFmt14aseIw46sTaQ3WQPOlovYoew4rlKLuJBuglZXm7GoPDru8wlet7IBi
cGp80ZfD0EfbXry6Gygr1/xiYhir18hLBvYCzZaPzDyL5bC2WeTxhwOQvGaT
3EPBYeDE6oLWGUilQSd1FoeWn4U/U0mBFrOXz80XsPmzkrgsNyC3D1ojUio5
PG/3vu6IB9CH9ve9GutYflI29ooX49VdbFlt53DivGzIyAfI9liQOraPw8oL
2rA7h4C6ueK/uUEOB4PzJYa3gPxkgRnb7nMYkvD4a8EXqLB1KS5hhkPV5t5D
bTIgx2mfe78vcFjtfvucNoD5s0ep9d7Ao6qjrLsiCOhN9wNONyU8HtsY8rz1
XaCH7mlXLXbxKE7590dtOJC/57dNClceo66NzlVEAolNkp3+Qh4LNPN1bVFA
mQbbzUlBPD4+dUP9ZTR7/12ERCPn8bn358XKGKAGf4tG0cc8pmdmpxbGA+0x
6GuT0lle9YNNSiLQaqiZ/dN8HivHncVVR4F0V27rpWU8GtV07WtPBgqWFI+q
anl8dN22vuoTIJeAoZTpFh4Hypev9ypZfY6xMk7L4+SJkHUdaUARjX1FF3Q8
bjn+p6Q6A8hbs95r8g6PG8N/kfadBLpXi0d8J3gcy+8QdaiAxhQbpntneTy7
PVI6lQP0BfU/la0RcGv08N3JPCAv8dKmQlMB50zSncfPsH6V/f1PrAUM3Wnj
Z1oAtOByalzuIOAB1aDCpBgIKnW5k54CBnUldAaXAm2dLfWXygRs+D6m53QZ
0IOQdxR57wlYrK87nlvB/l92xb65eAFdZ2Xf/FzFeFqH/VI/FbDo8k4/fQ2Q
Zqgkp1klYKQV+ty8xPTeGAtcVyRg9PKitclloKYe88yjVQK+/Ntr6y3qgSbU
D9+YaRBwwHGN00eNjOewi4VDp4A7DMN99c2MdzU5KrVfwOm4yLm2VqanxNPx
7i3GFyDRr1xhencsxIY8EHDtXJbplk7mR97be4UnAuq7db7Kq4xv1MzYdUnA
WJ1DT4+W+fn6SFiBkQFzM20OjvzE+kXtchRbGNCOazGW9rN95CclndltwLY2
y6bwX4GaKWC/m5sB90+/qD2tA/oP/n+8XA==
                   "]]}, 
                 Annotation[#, "Charting`Private`Tag$2322#1"]& ]}}, {}, {}}, {
             DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
              AxesOrigin -> {0.5, 4.272473651428175}, 
              FrameTicks -> {{{}, {}}, {{}, {}}}, GridLines -> {None, None}, 
              DisplayFunction -> Identity, PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
              All, DisplayFunction -> Identity, AspectRatio -> 1, 
              Axes -> {False, False}, AxesLabel -> {None, None}, 
              AxesOrigin -> {0.5, 4.272473651428175}, DisplayFunction :> 
              Identity, Frame -> {{True, True}, {True, True}}, 
              FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
              Directive[
                Opacity[0.5], 
                Thickness[Tiny], 
                RGBColor[0.368417, 0.506779, 0.709798]], 
              FrameTicks -> {{None, None}, {None, None}}, 
              GridLines -> {None, None}, GridLinesStyle -> Directive[
                GrayLevel[0.5, 0.4]], ImageSize -> 
              Dynamic[{
                Automatic, 3.5 CurrentValue["FontCapHeight"]/
                 AbsoluteCurrentValue[Magnification]}], 
              Method -> {
               "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
                AbsolutePointSize[6], "ScalingFunctions" -> None, 
                "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
              PlotRange -> {{0.5, 0.6}, {4.272473651428175, 
               4.446787371644449}}, PlotRangeClipping -> True, 
              PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.5`", ",", "0.6`"}], "}"}], "}"}], 
                  "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"scalar\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"Hermite\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel",
     DisplayFunction->(
      ButtonBox[#, Active -> False, Alignment -> Left, 
       Appearance -> {
        "Default" -> 
         FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
       FrameMargins -> 7, BaseStyle -> {}, 
       DefaultBaseStyle -> {"Panel", Background -> None}, BaselinePosition -> 
       Baseline]& )],
    DynamicModuleValues:>{}], "]"}],
  InterpolatingFunction[{{0.5, 0.6}}, {
   5, 7, 0, {6}, {4}, 0, 0, 0, 0, Automatic, {}, {}, False}, {{0.5, 0.52, 
   0.54, 0.56, 0.58, 0.6}}, {
   Developer`PackedArrayForm, {0, 1, 2, 3, 4, 5, 6}, {4.272473648687465, 
    4.305334405423779, 4.339220002888558, 4.374106565639308, 4.40997026633191,
     4.446787374804271}}, {Automatic}],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{
  3.751799786807172*^9},ExpressionUUID->"3c9aa39b-f307-467d-8b34-\
78c6037a97a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FitRMS", "[", "a", "]"}], "\[Equal]", "4.44"}], ",", "a"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7517997864573927`*^9, 
  3.75179979928511*^9}},ExpressionUUID->"94a8e978-f1d8-4c19-aa68-\
a74cff052fa6"],

Cell[BoxData[
 TemplateBox[{
  "Solve","ifun",
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"Solve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"",2,2,1,20418374270998332712,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.751799801787097*^9},ExpressionUUID->"090e7a16-849f-4425-97dd-\
9a4f8f76e12b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"a", "\[Rule]", "0.596350967936095`"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7517998017899847`*^9},ExpressionUUID->"eaa9ec5e-4a6f-4c14-afff-\
f5f27f1ec313"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FitRMS", "[", "0.596350967936095`", "]"}]], "Input",
 CellChangeTimes->{{3.7517998246141148`*^9, 
  3.751799827642598*^9}},ExpressionUUID->"56c1fedf-9d9e-4f84-a125-\
0f2b8521d633"],

Cell[BoxData["4.44`"], "Output",
 CellChangeTimes->{
  3.751799829871057*^9},ExpressionUUID->"cac5c7b4-62e4-42bd-a52a-\
8a31def61bda"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1173, 544},
WindowMargins->{{21, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"a9b129a7-8a74-4663-90b5-689a4b6f75a1"],
Cell[CellGroupData[{
Cell[779, 29, 168, 2, 98, "Title",ExpressionUUID->"8aecb048-f71c-42bf-82ee-af8aa5e964fc"],
Cell[CellGroupData[{
Cell[972, 35, 373, 9, 69, "Chapter",ExpressionUUID->"4b15f176-052b-4186-a441-64110e91aaf1"],
Cell[CellGroupData[{
Cell[1370, 48, 303, 5, 65, "Subchapter",ExpressionUUID->"ce145608-4582-44d1-ab8d-670a7b9df3f8"],
Cell[1676, 55, 198, 5, 30, "Input",ExpressionUUID->"747e859c-2616-4a60-afe8-4309f022114d"],
Cell[CellGroupData[{
Cell[1899, 64, 160, 3, 67, "Section",ExpressionUUID->"961dd2a0-2b45-4fc1-8c86-3432715ade00"],
Cell[2062, 69, 139, 3, 30, "Input",ExpressionUUID->"3c474aa7-35fd-4f39-8492-73ef4d9795a6"],
Cell[2204, 74, 235, 6, 48, "Input",ExpressionUUID->"7bbf7fad-4e33-4aea-9d1c-f686e70390cb"],
Cell[2442, 82, 907, 26, 132, "Input",ExpressionUUID->"f58a2e5d-ffab-45be-8ee7-7f290dc1204b"],
Cell[3352, 110, 228, 5, 30, "Input",ExpressionUUID->"cb5877a1-c48f-4e9c-a432-27c9673bf96a"],
Cell[3583, 117, 1005, 27, 52, "Input",ExpressionUUID->"2ef3c1c1-31d7-4bb6-996c-6b0fe9d3fea8"],
Cell[4591, 146, 718, 21, 80, "Input",ExpressionUUID->"bb2e62f2-ee54-494c-8cc1-5a94bfbf2e8f"],
Cell[5312, 169, 1288, 41, 159, "Input",ExpressionUUID->"905ad327-56eb-47de-af2b-b98b229dbb33"],
Cell[CellGroupData[{
Cell[6625, 214, 2665, 72, 186, "Input",ExpressionUUID->"95d98ef8-aceb-46a0-ae7e-481aa55c1225"],
Cell[9293, 288, 453, 10, 24, "Message",ExpressionUUID->"68e0e51a-85de-47b4-b5fd-c04cf3f992c6"],
Cell[9749, 300, 1020, 18, 78, "Message",ExpressionUUID->"a9e6977c-4457-42e3-894a-e81982676d8b"],
Cell[10772, 320, 1015, 18, 78, "Message",ExpressionUUID->"dcd03dff-6b69-4b13-a1b3-be1f23a419b6"],
Cell[11790, 340, 455, 10, 24, "Message",ExpressionUUID->"e2d7ef61-7c40-40c5-817b-43cf02f54f96"],
Cell[12248, 352, 453, 10, 70, "Message",ExpressionUUID->"7d807c23-39c2-40e6-aa07-3cdfef57b015"],
Cell[12704, 364, 1018, 18, 70, "Message",ExpressionUUID->"dfb83320-0ff2-4af6-99ed-681c92f23bdb"],
Cell[13725, 384, 453, 10, 70, "Message",ExpressionUUID->"7e1f8418-7c6a-4eb2-be75-d1d6cac24183"],
Cell[14181, 396, 1018, 18, 70, "Message",ExpressionUUID->"994329b4-92fb-48e0-a444-d362cd8b6a86"],
Cell[15202, 416, 1017, 18, 70, "Message",ExpressionUUID->"13a994af-7c5f-417c-9b72-0e76bdcd7686"],
Cell[16222, 436, 429, 10, 70, "Message",ExpressionUUID->"9e0323eb-e1a3-44a4-899a-613ef1466062"],
Cell[16654, 448, 1018, 18, 70, "Message",ExpressionUUID->"a2346e61-13f0-4141-8fcd-e691d032d04d"],
Cell[17675, 468, 455, 10, 70, "Message",ExpressionUUID->"16b09098-dba9-448f-897c-8e41a20eea45"],
Cell[18133, 480, 455, 10, 70, "Message",ExpressionUUID->"c5178ea5-c29e-48d8-9829-60bf8bb68bb5"],
Cell[18591, 492, 453, 10, 70, "Message",ExpressionUUID->"376fc216-6eb9-45a2-9236-bea85e9e7754"],
Cell[19047, 504, 1019, 18, 70, "Message",ExpressionUUID->"c48fcf3a-db5b-4448-a90f-f0b3332730a4"],
Cell[20069, 524, 1017, 18, 70, "Message",ExpressionUUID->"fa8925b4-b1fb-43e8-938e-a3496127deda"],
Cell[21089, 544, 455, 10, 70, "Message",ExpressionUUID->"c3430336-a9f9-4e02-908a-c5a0808c5fb8"],
Cell[21547, 556, 450, 9, 70, "Message",ExpressionUUID->"00968b0d-ad2f-4057-a184-cf141446ddcf"],
Cell[22000, 567, 1020, 18, 70, "Message",ExpressionUUID->"74972684-00e1-4a9e-9447-6a9bf92d09a6"],
Cell[23023, 587, 1019, 18, 70, "Message",ExpressionUUID->"1f6bfa51-1070-45f1-a889-fa71e94c71ab"],
Cell[24045, 607, 453, 10, 70, "Message",ExpressionUUID->"eae4da2a-14ff-431f-b363-8e444b21dbdc"],
Cell[24501, 619, 430, 10, 70, "Message",ExpressionUUID->"cd0830b6-9f16-4530-b201-caed48b04c6a"],
Cell[24934, 631, 450, 9, 70, "Message",ExpressionUUID->"d87c8e82-cc3d-400d-9c7d-1d3122a1a250"],
Cell[25387, 642, 455, 10, 70, "Message",ExpressionUUID->"f4d23608-e9ee-4115-81fc-ff8aafe02624"],
Cell[25845, 654, 430, 10, 70, "Message",ExpressionUUID->"1551be52-1265-4a80-b4d2-f2b23b6da4ab"],
Cell[26278, 666, 1018, 18, 70, "Message",ExpressionUUID->"e5ba07d7-f82b-40c7-aea5-36cfd8f6cd50"],
Cell[27299, 686, 1019, 18, 70, "Message",ExpressionUUID->"18c77092-22b7-448b-ac5e-d33baa854a8f"],
Cell[28321, 706, 1017, 18, 70, "Message",ExpressionUUID->"f5607d20-eca8-4890-b8e6-38a79a79e55a"],
Cell[29341, 726, 429, 10, 70, "Message",ExpressionUUID->"b70f5dcb-e526-4a30-8bb2-2c85ea2e27b2"],
Cell[29773, 738, 455, 10, 70, "Message",ExpressionUUID->"c6acc3fc-f11a-4701-b053-80e65a689b86"],
Cell[30231, 750, 453, 10, 70, "Message",ExpressionUUID->"8158753e-6db6-44fa-84ce-bc0e609a4ea5"],
Cell[30687, 762, 1018, 18, 70, "Message",ExpressionUUID->"37c912af-75eb-4854-8c8f-e379f63c52d3"],
Cell[31708, 782, 431, 10, 70, "Message",ExpressionUUID->"e8da48d9-18ac-4019-bce4-8d7ecd78c5af"],
Cell[32142, 794, 453, 10, 70, "Message",ExpressionUUID->"bcbd9809-20d1-4a8b-a793-e3a2491181da"],
Cell[32598, 806, 430, 10, 70, "Message",ExpressionUUID->"d920cad2-f350-40f4-acd4-6dbe095ff456"],
Cell[33031, 818, 1020, 18, 70, "Message",ExpressionUUID->"54be6c81-eb77-445e-9cf8-1d66083876d4"],
Cell[34054, 838, 429, 10, 70, "Message",ExpressionUUID->"035c0e55-19d7-48d8-871f-9f22ed4f24fb"],
Cell[34486, 850, 453, 10, 70, "Message",ExpressionUUID->"84d82211-5eb3-4d57-ac29-bce5c723403b"],
Cell[34942, 862, 430, 10, 70, "Message",ExpressionUUID->"2c827408-f233-4d16-8689-87aa88080eb1"],
Cell[35375, 874, 1019, 18, 70, "Message",ExpressionUUID->"ea79c559-e063-4a77-a00d-702d37808719"],
Cell[36397, 894, 1015, 17, 70, "Message",ExpressionUUID->"c9a6c146-5331-4be7-8b59-7c86a81fd4ae"],
Cell[37415, 913, 1013, 17, 70, "Message",ExpressionUUID->"42bd0bec-8f3b-499b-99be-bd6515774f60"],
Cell[38431, 932, 429, 10, 70, "Message",ExpressionUUID->"141d7f26-8245-4c47-ab0d-530bb0cbb8bc"],
Cell[38863, 944, 453, 10, 70, "Message",ExpressionUUID->"9dcaed32-7d41-4bee-8bb6-6c09607ba71d"],
Cell[39319, 956, 430, 10, 70, "Message",ExpressionUUID->"e19de4d3-f64b-42ba-a3aa-0b65fa4c605f"],
Cell[39752, 968, 453, 10, 70, "Message",ExpressionUUID->"416b0f2d-adde-478a-99ee-928f54b1d516"],
Cell[40208, 980, 453, 10, 70, "Message",ExpressionUUID->"e1870dbc-b864-40a9-9841-562a847eb033"],
Cell[40664, 992, 1018, 18, 70, "Message",ExpressionUUID->"846d5318-b196-4872-9fd7-404e16b3692b"],
Cell[41685, 1012, 431, 10, 70, "Message",ExpressionUUID->"52b07391-c82c-423b-ae0c-9992618c2539"],
Cell[42119, 1024, 1018, 18, 70, "Message",ExpressionUUID->"1a45ce8d-b42e-4d0f-af42-e16b54bb4168"],
Cell[43140, 1044, 453, 10, 70, "Message",ExpressionUUID->"8ab402c8-2a4c-4de7-a782-6744ff3bc4a0"],
Cell[43596, 1056, 430, 10, 70, "Message",ExpressionUUID->"0e343b63-ce05-4992-ba74-c0ed7cc654b0"],
Cell[44029, 1068, 1017, 18, 70, "Message",ExpressionUUID->"7685e74a-d563-4dae-8a7c-d56d3cc39a6e"],
Cell[45049, 1088, 453, 10, 70, "Message",ExpressionUUID->"03e7a322-9915-4ee0-a7ea-62cfb35e3072"],
Cell[45505, 1100, 1015, 18, 70, "Message",ExpressionUUID->"80f4a1bf-4b7a-4337-97cc-f399bf51ebee"],
Cell[46523, 1120, 429, 10, 70, "Message",ExpressionUUID->"a7e5c32c-c2c8-4c45-93a2-ee10f9cda554"],
Cell[46955, 1132, 453, 10, 70, "Message",ExpressionUUID->"f3367fe3-8947-4ed5-9dc1-927dcea0c575"],
Cell[47411, 1144, 1017, 18, 70, "Message",ExpressionUUID->"8b964c06-7a63-4993-af50-64d0b5b00f40"],
Cell[48431, 1164, 453, 10, 70, "Message",ExpressionUUID->"bc31e9f1-487d-4678-98fb-400dbb2a1c6b"],
Cell[48887, 1176, 453, 10, 70, "Message",ExpressionUUID->"722edbd3-1990-454c-ac91-e01eb740e918"],
Cell[49343, 1188, 432, 10, 70, "Message",ExpressionUUID->"17982962-b210-40a6-85bd-8c4d70aa2454"],
Cell[49778, 1200, 1015, 17, 70, "Message",ExpressionUUID->"4e48fde0-2785-4739-a335-fa84c0c2f7f9"],
Cell[50796, 1219, 453, 10, 70, "Message",ExpressionUUID->"ea55a77e-3b74-49fd-af3b-82e6c13b4e8d"],
Cell[51252, 1231, 1019, 18, 70, "Message",ExpressionUUID->"00181378-2fe9-467c-bc40-af492ac0f7dd"],
Cell[52274, 1251, 1020, 18, 70, "Message",ExpressionUUID->"53768051-5be7-4d4c-a353-4879ccafc3eb"],
Cell[53297, 1271, 429, 10, 70, "Message",ExpressionUUID->"ba924f75-099a-4710-8ebf-6cbb81ca5d3e"],
Cell[53729, 1283, 450, 9, 70, "Message",ExpressionUUID->"848f627c-0773-4b31-8895-149b62625b4f"],
Cell[54182, 1294, 1019, 18, 70, "Message",ExpressionUUID->"14834e99-d69c-4fa2-9af6-49e1be7f07b4"],
Cell[55204, 1314, 455, 10, 70, "Message",ExpressionUUID->"a7058303-9da6-4bd9-a279-e5b3e65c16a9"],
Cell[55662, 1326, 432, 10, 70, "Message",ExpressionUUID->"c712dadf-e0c3-480f-a949-0735b75bc5a9"],
Cell[56097, 1338, 1013, 17, 70, "Message",ExpressionUUID->"3f51d774-8ed2-49e5-9c24-0b04639ba8e3"],
Cell[57113, 1357, 455, 10, 70, "Message",ExpressionUUID->"0fb6211f-f801-46e9-bf70-4a745db813b9"],
Cell[57571, 1369, 427, 9, 70, "Message",ExpressionUUID->"4a41f691-93e5-4c28-9a6d-5bc4a3f51f58"],
Cell[58001, 1380, 1015, 17, 80, "Message",ExpressionUUID->"7fd0f94f-3c8e-46dc-932a-ad5e1a162774"],
Cell[59019, 1399, 431, 10, 24, "Message",ExpressionUUID->"0c0a6f66-e0cd-402f-902b-e7e51525c877"],
Cell[59453, 1411, 1017, 18, 80, "Message",ExpressionUUID->"51e4a61d-e36e-4523-a29f-f69d7bc2b007"],
Cell[60473, 1431, 429, 10, 24, "Message",ExpressionUUID->"1678dadb-a4a1-443b-be7e-c4cec1b03efc"]
}, Closed]],
Cell[60917, 1444, 2979, 91, 158, "Input",ExpressionUUID->"8d1f9f60-eaf4-4b32-95fe-493f3d8999cb"],
Cell[63899, 1537, 4107, 122, 262, "Input",ExpressionUUID->"a5d1c55c-1024-453a-a0cd-7e136cc7f84d"],
Cell[68009, 1661, 3714, 115, 219, "Input",ExpressionUUID->"16d142a5-4814-461d-a9c3-7aa68079d329"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71760, 1781, 207, 4, 67, "Section",ExpressionUUID->"713dc6c3-3363-4c2f-ac5d-f932c286a9db"],
Cell[CellGroupData[{
Cell[71992, 1789, 4579, 127, 322, "Input",ExpressionUUID->"fdb69f6f-e7b8-4da4-9ccc-3cc781f5bc72"],
Cell[76574, 1918, 760, 14, 24, "Message",ExpressionUUID->"5d529e2e-87bb-4eac-9a79-afc1eea53e54"],
Cell[77337, 1934, 763, 14, 24, "Message",ExpressionUUID->"64eaa44c-4280-4ae8-a61d-6b54fefd5147"],
Cell[78103, 1950, 755, 13, 24, "Message",ExpressionUUID->"6381fee5-c063-4abe-bdaa-8d2ff1e441a6"],
Cell[78861, 1965, 736, 13, 24, "Message",ExpressionUUID->"39070e49-9744-4745-9506-a454eb0d273a"],
Cell[79600, 1980, 25902, 443, 231, "Output",ExpressionUUID->"d6ae2e2e-401f-42c9-b740-7106e4ea815f"],
Cell[105505, 2425, 419, 6, 34, "Output",ExpressionUUID->"04d0fb15-c4fc-4c64-a133-5216151dae42"]
}, Open  ]],
Cell[105939, 2434, 767, 18, 52, "Input",ExpressionUUID->"88160359-d8f3-4545-aa3a-a8eb869a26d7"],
Cell[CellGroupData[{
Cell[106731, 2456, 589, 14, 30, "Input",ExpressionUUID->"375fe610-089d-4faa-8bc6-5bfdbf5461fc"],
Cell[107323, 2472, 326, 6, 34, "Output",ExpressionUUID->"6167148c-8290-4e73-9181-487fbc80edd0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107686, 2483, 594, 14, 30, "Input",ExpressionUUID->"0b61909b-0df6-411b-ac95-9d30139ed814"],
Cell[108283, 2499, 249, 4, 34, "Output",ExpressionUUID->"f75fc869-3a8b-4875-b5d3-a90f5e54ddcc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108569, 2508, 461, 14, 39, "Input",ExpressionUUID->"50b3119a-ff39-48ea-8a9e-ee252a969f8d"],
Cell[109033, 2524, 222, 4, 34, "Output",ExpressionUUID->"3675a627-60d5-4925-9a51-e0deb247299e"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[109316, 2535, 505, 8, 49, "Subchapter",ExpressionUUID->"0b107164-51aa-4294-93f1-8c5619a4c0e3"],
Cell[109824, 2545, 198, 5, 30, "Input",ExpressionUUID->"222a22ba-1bbe-476b-9507-79f991952972"],
Cell[CellGroupData[{
Cell[110047, 2554, 160, 3, 67, "Section",ExpressionUUID->"3ac0b986-8573-4a24-b3c7-2ebbc1627de9"],
Cell[110210, 2559, 139, 3, 30, "Input",ExpressionUUID->"db36b26f-b738-43f5-94fe-6411eb67bd8c"],
Cell[110352, 2564, 235, 6, 48, "Input",ExpressionUUID->"f4091f83-7309-4e71-8c9b-0fbd760bb3ae"],
Cell[110590, 2572, 907, 26, 132, "Input",ExpressionUUID->"4bf3cff2-3d0b-4d66-bc7f-08030eea1f49"],
Cell[111500, 2600, 228, 5, 30, "Input",ExpressionUUID->"6c0213b9-f3df-48e8-90ee-6b4c5a8fd327"],
Cell[111731, 2607, 1206, 30, 52, "Input",ExpressionUUID->"e4c156ea-5dba-41b9-a6c0-1ce7e4e8c9b3"],
Cell[112940, 2639, 718, 21, 80, "Input",ExpressionUUID->"9c96f805-4627-4700-89e5-d3c87db1fcc6"],
Cell[113661, 2662, 1288, 41, 159, "Input",ExpressionUUID->"85ebb714-30a1-4331-8cc7-b582fbda2635"],
Cell[CellGroupData[{
Cell[114974, 2707, 2665, 72, 186, "Input",ExpressionUUID->"d83c162a-3e32-485a-b7c0-576fe479229c"],
Cell[117642, 2781, 455, 10, 24, "Message",ExpressionUUID->"a7460b96-f269-4f10-a3dc-519dd54ce607"],
Cell[118100, 2793, 1019, 18, 78, "Message",ExpressionUUID->"1c9a659a-a56b-408d-bf9b-1fa12bbfb01f"],
Cell[119122, 2813, 1020, 18, 78, "Message",ExpressionUUID->"e87a243c-04dc-4338-a374-4e7555e297a1"],
Cell[120145, 2833, 453, 10, 24, "Message",ExpressionUUID->"e44e0759-eb17-40db-8e14-ca30b8b1ee51"],
Cell[120601, 2845, 453, 10, 24, "Message",ExpressionUUID->"8049a87a-a23f-4ec4-b519-3fadce3ce9a4"],
Cell[121057, 2857, 453, 10, 24, "Message",ExpressionUUID->"c58ff4ce-0525-414e-8bf3-4838999da467"],
Cell[121513, 2869, 1019, 18, 78, "Message",ExpressionUUID->"972405de-b401-4236-9a9b-25bf262b8e9e"],
Cell[122535, 2889, 1016, 18, 78, "Message",ExpressionUUID->"ecafbe13-61c9-46d9-a52b-6e847f133820"],
Cell[123554, 2909, 431, 10, 24, "Message",ExpressionUUID->"f323d693-461f-4a74-8236-c6ca5cc36ef6"],
Cell[123988, 2921, 1020, 18, 78, "Message",ExpressionUUID->"902abc30-9250-4c11-8b4f-d8a984d82900"],
Cell[125011, 2941, 453, 10, 24, "Message",ExpressionUUID->"d9f16661-b1e7-4c44-8b19-7f8c10c9a01a"],
Cell[125467, 2953, 453, 10, 24, "Message",ExpressionUUID->"89d08e1b-233d-4c63-89ea-fbf5b32eae71"],
Cell[125923, 2965, 453, 10, 24, "Message",ExpressionUUID->"efc3fed8-3eeb-4aa2-a12a-7ebc186c6e7a"],
Cell[126379, 2977, 1019, 18, 78, "Message",ExpressionUUID->"811e822d-8385-4db6-af2d-67f7966cb83c"],
Cell[127401, 2997, 455, 10, 24, "Message",ExpressionUUID->"dccbc168-fc6b-4477-8548-42394d5407bf"],
Cell[127859, 3009, 453, 10, 24, "Message",ExpressionUUID->"d100d75a-76be-4165-a72b-23f450b8ed45"],
Cell[128315, 3021, 1020, 18, 78, "Message",ExpressionUUID->"cb494421-bebf-4beb-bce4-58ecdced1e2b"],
Cell[129338, 3041, 1019, 18, 78, "Message",ExpressionUUID->"c1edf6f4-add6-4dd2-9e8c-10fb91bcb34d"],
Cell[130360, 3061, 453, 10, 24, "Message",ExpressionUUID->"7e8eaa22-f989-4b35-9b8c-e0bc5428e945"],
Cell[130816, 3073, 430, 10, 24, "Message",ExpressionUUID->"97d21b7c-0d30-4a13-a754-95d99cfb136b"],
Cell[131249, 3085, 453, 10, 24, "Message",ExpressionUUID->"2dda37c5-932f-47e0-8937-68fee8df8d74"],
Cell[131705, 3097, 455, 10, 24, "Message",ExpressionUUID->"2939c714-10b7-4c22-8933-ecd2ad3a77db"],
Cell[132163, 3109, 430, 10, 24, "Message",ExpressionUUID->"5815502a-2468-4cb9-abee-2e89d4bf68fc"],
Cell[132596, 3121, 1021, 18, 78, "Message",ExpressionUUID->"35d78b2c-9d55-4379-8d28-f59191059617"],
Cell[133620, 3141, 1017, 18, 80, "Message",ExpressionUUID->"1bf1001a-b968-4320-a786-7ec3d539df79"],
Cell[134640, 3161, 1015, 18, 78, "Message",ExpressionUUID->"d5e1e4a6-43cb-4140-8e5b-403fd84393f9"],
Cell[135658, 3181, 455, 10, 24, "Message",ExpressionUUID->"d8aa65ee-9d36-49c1-b801-c7dc7276ff38"],
Cell[136116, 3193, 453, 10, 24, "Message",ExpressionUUID->"6277c233-0d57-483a-b8b4-34e76bd12b82"],
Cell[136572, 3205, 430, 10, 24, "Message",ExpressionUUID->"469756c5-42dd-4415-87b3-7b8e0c7525c1"],
Cell[137005, 3217, 453, 10, 24, "Message",ExpressionUUID->"e94bb439-24ea-408e-aa83-20b769980805"],
Cell[137461, 3229, 1018, 18, 78, "Message",ExpressionUUID->"394ce0ea-84b4-43a0-bed3-5f1b4fd4504a"],
Cell[138482, 3249, 426, 9, 24, "Message",ExpressionUUID->"c4d19c3b-398d-4403-abf9-f23dfe0863ac"],
Cell[138911, 3260, 1019, 18, 78, "Message",ExpressionUUID->"4b0b81f7-8cfa-4d48-a1c0-24132663337c"],
Cell[139933, 3280, 429, 10, 24, "Message",ExpressionUUID->"cc2d6241-f61f-4d4a-b884-40c6c48c7f3f"],
Cell[140365, 3292, 453, 10, 24, "Message",ExpressionUUID->"3c4d20c0-7ff2-4e6c-81b7-42efcd2e03c4"],
Cell[140821, 3304, 427, 9, 24, "Message",ExpressionUUID->"63df575f-0c65-4f55-b8cd-a23fb595380e"],
Cell[141251, 3315, 1018, 18, 80, "Message",ExpressionUUID->"7be0f179-bf85-4c06-9ba3-123bf17800af"],
Cell[142272, 3335, 1022, 18, 78, "Message",ExpressionUUID->"a82b1d78-4fd6-4476-b67b-94ff7587e188"],
Cell[143297, 3355, 429, 10, 24, "Message",ExpressionUUID->"baf12203-82b0-424e-bb8e-66573d42197e"],
Cell[143729, 3367, 1020, 18, 80, "Message",ExpressionUUID->"bbba1644-a404-4608-bac1-a65d257a45ca"],
Cell[144752, 3387, 1019, 18, 78, "Message",ExpressionUUID->"3df1b073-b824-40f4-8090-92570103cb6a"],
Cell[145774, 3407, 453, 10, 24, "Message",ExpressionUUID->"92aca2ae-53fb-4ade-bc8b-9f1f574ba8a4"],
Cell[146230, 3419, 453, 10, 24, "Message",ExpressionUUID->"6eedbdcc-3685-4518-86d5-f27a16bbd52d"],
Cell[146686, 3431, 430, 10, 24, "Message",ExpressionUUID->"9abd7a8c-2de3-4139-8ab3-5d7651560b14"],
Cell[147119, 3443, 453, 10, 24, "Message",ExpressionUUID->"8e0f42fc-14cd-4069-83d2-185a3aaa8105"],
Cell[147575, 3455, 1018, 18, 80, "Message",ExpressionUUID->"8b2d235c-c7cd-4781-aae7-9b73ed3d5c11"],
Cell[148596, 3475, 1013, 17, 78, "Message",ExpressionUUID->"bac1b57f-3719-401f-b1ce-0b702d869e03"],
Cell[149612, 3494, 429, 10, 24, "Message",ExpressionUUID->"ca9b479b-d045-433f-b41c-3a4b57851bf6"],
Cell[150044, 3506, 1020, 18, 80, "Message",ExpressionUUID->"42d2a632-cac8-4ddb-ab57-97fa948d1918"],
Cell[151067, 3526, 429, 10, 24, "Message",ExpressionUUID->"26eee2b1-8dc7-4930-a19e-63b6be02fd0b"],
Cell[151499, 3538, 1019, 18, 80, "Message",ExpressionUUID->"8584522d-e449-418b-b11b-f5fd25d1d62e"],
Cell[152521, 3558, 455, 10, 24, "Message",ExpressionUUID->"7b579c9c-c4ac-4b25-98cc-87492a2c9650"],
Cell[152979, 3570, 430, 10, 24, "Message",ExpressionUUID->"eeb0c54e-3f9d-44c7-b818-5f204e87107d"],
Cell[153412, 3582, 453, 10, 24, "Message",ExpressionUUID->"5a5186e4-5c1c-4f78-9548-d364c63a27b4"],
Cell[153868, 3594, 1019, 18, 80, "Message",ExpressionUUID->"6674489c-7f03-4bd0-8fda-228a3b4537eb"],
Cell[154890, 3614, 429, 10, 24, "Message",ExpressionUUID->"6f2f9b59-f72c-426b-a722-8fd98585cf89"],
Cell[155322, 3626, 1018, 18, 80, "Message",ExpressionUUID->"b14a8291-dfad-44bf-a8a2-677b65a0beba"],
Cell[156343, 3646, 453, 10, 24, "Message",ExpressionUUID->"c3f516e6-060c-49c7-aabe-d3be1a5aaed2"],
Cell[156799, 3658, 455, 10, 24, "Message",ExpressionUUID->"64212470-59ba-486f-9718-b37eaee9e715"],
Cell[157257, 3670, 432, 10, 24, "Message",ExpressionUUID->"4ed4436f-f12d-454a-bace-bc1b3f7ce60c"],
Cell[157692, 3682, 453, 10, 24, "Message",ExpressionUUID->"2ef0c9cc-8723-48f2-ab6e-778cf5b2e1ef"],
Cell[158148, 3694, 1018, 18, 80, "Message",ExpressionUUID->"aba27c90-919a-40c7-af31-5b703e5b194b"],
Cell[159169, 3714, 1019, 18, 80, "Message",ExpressionUUID->"f35f485e-6877-4a1f-ac7a-a69aeda430c8"],
Cell[160191, 3734, 429, 10, 24, "Message",ExpressionUUID->"e0c9c526-39d3-4cd8-90cd-75b6a06c15af"],
Cell[160623, 3746, 453, 10, 24, "Message",ExpressionUUID->"1c9ae213-6e0b-44db-a546-61acc388285f"],
Cell[161079, 3758, 1018, 18, 80, "Message",ExpressionUUID->"7fcff5b5-ce41-411b-8b54-0dc140194c77"],
Cell[162100, 3778, 455, 10, 24, "Message",ExpressionUUID->"ef1dd551-d707-4f6a-88e0-ce2c67da1af2"],
Cell[162558, 3790, 1018, 18, 80, "Message",ExpressionUUID->"33c16548-13cc-49a5-a983-1cb5038708d1"],
Cell[163579, 3810, 453, 10, 24, "Message",ExpressionUUID->"3a049155-36ca-4916-88c3-ca68aed622c9"],
Cell[164035, 3822, 432, 10, 24, "Message",ExpressionUUID->"8ab563b5-106a-426a-b172-65101d8f8bd2"],
Cell[164470, 3834, 1019, 18, 80, "Message",ExpressionUUID->"3853d632-1c8d-4f52-a68e-b220326834aa"],
Cell[165492, 3854, 453, 10, 24, "Message",ExpressionUUID->"64ba153a-557c-48c0-8f24-838a98fb007d"],
Cell[165948, 3866, 432, 10, 24, "Message",ExpressionUUID->"f9f746c4-9360-49e2-9279-013d110a7d87"],
Cell[166383, 3878, 1017, 18, 80, "Message",ExpressionUUID->"75df7e3e-e6e3-4cb7-8d3f-69fda2bbd743"],
Cell[167403, 3898, 431, 10, 24, "Message",ExpressionUUID->"97eb1e4b-700e-4c84-872d-832c04461553"],
Cell[167837, 3910, 1018, 18, 80, "Message",ExpressionUUID->"75518f99-f83c-422d-b8e0-db337331209c"],
Cell[168858, 3930, 429, 10, 24, "Message",ExpressionUUID->"4544f6fc-ab34-47ec-a8b7-c879ba9e6b85"],
Cell[169290, 3942, 453, 10, 24, "Message",ExpressionUUID->"3f7b1e4e-c74d-4792-ab01-7da9c378e3d0"]
}, Closed]],
Cell[169758, 3955, 2979, 91, 158, "Input",ExpressionUUID->"57a022d4-2937-4fd8-be7a-d8721b96daa4"],
Cell[172740, 4048, 4107, 122, 262, "Input",ExpressionUUID->"071ff241-ed6a-4520-ae8b-de48f7941b4b"],
Cell[176850, 4172, 3714, 115, 219, "Input",ExpressionUUID->"454c7f9e-c5e2-41ec-99e3-42b32b9c7e62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180601, 4292, 207, 4, 67, "Section",ExpressionUUID->"7f7befdc-9820-449e-888c-d1f96da3dce6"],
Cell[CellGroupData[{
Cell[180833, 4300, 4929, 132, 322, "Input",ExpressionUUID->"a2db880d-a81c-4966-8202-3b164d889aa9"],
Cell[185765, 4434, 1264, 20, 42, "Message",ExpressionUUID->"9c8ce0e2-4f0b-4008-84bd-7e9bef621ffe"],
Cell[187032, 4456, 1262, 20, 42, "Message",ExpressionUUID->"0cd88919-fb18-4896-9c1b-289260318e63"],
Cell[188297, 4478, 1262, 20, 42, "Message",ExpressionUUID->"a6ff4276-05a9-4b34-99b8-f8dbd7cd9ba5"],
Cell[189562, 4500, 1121, 18, 24, "Message",ExpressionUUID->"ea349eb1-3666-4291-9c7b-51f9148549cf"],
Cell[190686, 4520, 1156, 19, 24, "Message",ExpressionUUID->"076b6c96-cc55-475f-9f33-6b6e65bf7c7f"],
Cell[191845, 4541, 1155, 19, 24, "Message",ExpressionUUID->"bdb52a4c-9a4d-4907-9994-b4c238493f4e"],
Cell[193003, 4562, 1179, 19, 24, "Message",ExpressionUUID->"b977c608-636f-48fe-8954-858a1abcc44c"],
Cell[194185, 4583, 1157, 19, 24, "Message",ExpressionUUID->"699e6be7-df7a-4a64-b4dc-800b90d33536"],
Cell[195345, 4604, 26354, 450, 231, "Output",ExpressionUUID->"f626db17-a398-4402-9df6-8a68f0f43513"],
Cell[221702, 5056, 812, 12, 34, "Output",ExpressionUUID->"e1c3b4d6-374e-4687-9e5f-752141f8eaa6"]
}, Open  ]],
Cell[222529, 5071, 767, 18, 52, "Input",ExpressionUUID->"7134158a-f548-4834-8095-63bf82796661"],
Cell[CellGroupData[{
Cell[223321, 5093, 790, 17, 30, "Input",ExpressionUUID->"42e23fa5-4472-469a-bf56-aa5e4efeb08a"],
Cell[224114, 5112, 568, 11, 42, "Message",ExpressionUUID->"a12dfa84-1eb8-4e43-906a-e5c0c7a384d6"],
Cell[224685, 5125, 417, 7, 34, "Output",ExpressionUUID->"baa1671c-abe6-4c72-8e59-c6f3ce827e3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225139, 5137, 790, 16, 30, "Input",ExpressionUUID->"9ff2606f-615a-4523-9792-d2688039e59d"],
Cell[225932, 5155, 570, 11, 42, "Message",ExpressionUUID->"1a34e999-86ea-417b-b25d-d7b630b6ed30"],
Cell[226505, 5168, 343, 5, 34, "Output",ExpressionUUID->"cbf8857d-7f67-4879-b578-e1b4a72acf3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226885, 5178, 461, 14, 39, "Input",ExpressionUUID->"79ea63c9-e893-440f-a006-d579998deaaf"],
Cell[227349, 5194, 312, 5, 34, "Output",ExpressionUUID->"530ba32f-ac7e-4329-b357-1894ca4f3963"]
}, Open  ]],
Cell[227676, 5202, 128, 3, 30, "Input",ExpressionUUID->"6b821339-17ef-4a27-ab79-a2aee9b162d7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[227853, 5211, 551, 8, 49, "Subchapter",ExpressionUUID->"6ff00f2a-bcdf-4d8a-9960-de11c5c32809"],
Cell[228407, 5221, 198, 5, 30, "Input",ExpressionUUID->"346a1bde-e8b0-45f2-9bd4-2bfe9f575980"],
Cell[CellGroupData[{
Cell[228630, 5230, 160, 3, 67, "Section",ExpressionUUID->"cc92d243-20f6-4463-8b6c-b90383d1064c"],
Cell[228793, 5235, 139, 3, 30, "Input",ExpressionUUID->"66a739ac-e0f6-48ec-9b88-eecf06ffc63d"],
Cell[228935, 5240, 235, 6, 48, "Input",ExpressionUUID->"0c0f9c17-8b3b-4a15-ba4b-359823972836"],
Cell[229173, 5248, 907, 26, 132, "Input",ExpressionUUID->"ddc6b542-1028-4639-9805-70525cbccd1b"],
Cell[230083, 5276, 228, 5, 30, "Input",ExpressionUUID->"bf271558-77e7-431b-9dec-f92a5ae4bbb1"],
Cell[230314, 5283, 1255, 31, 52, "Input",ExpressionUUID->"83ebbde9-7850-48a1-93d8-47ef0d2d27da"],
Cell[231572, 5316, 718, 21, 80, "Input",ExpressionUUID->"4ded70e4-2554-4604-8522-5546e1fd3423"],
Cell[232293, 5339, 1288, 41, 159, "Input",ExpressionUUID->"519690dd-41c1-4496-9155-fbf34251e165"],
Cell[CellGroupData[{
Cell[233606, 5384, 2665, 72, 186, "Input",ExpressionUUID->"ba484c4b-a0ec-4509-8416-d15ee534d13b"],
Cell[236274, 5458, 455, 10, 24, "Message",ExpressionUUID->"8486360e-c248-4583-8569-280e9dfabb30"],
Cell[236732, 5470, 1019, 18, 78, "Message",ExpressionUUID->"2aaf4f07-192d-442b-b9ed-2e1393369b0e"],
Cell[237754, 5490, 1020, 18, 78, "Message",ExpressionUUID->"c215b221-d6ca-4046-9a61-ae7d0de69dc0"],
Cell[238777, 5510, 453, 10, 24, "Message",ExpressionUUID->"da462f25-77ac-47a6-b535-fae6cbb39f6d"],
Cell[239233, 5522, 453, 10, 24, "Message",ExpressionUUID->"38c6f997-4b11-46df-8bb3-39057389e741"],
Cell[239689, 5534, 453, 10, 24, "Message",ExpressionUUID->"7b8d1d47-52b0-44a9-b3a1-26b56a93fa97"],
Cell[240145, 5546, 1019, 18, 78, "Message",ExpressionUUID->"11c204b5-dce9-450a-bec6-f012562935ce"],
Cell[241167, 5566, 1016, 18, 78, "Message",ExpressionUUID->"79c3045b-6b83-4262-b19b-edba58477e1e"],
Cell[242186, 5586, 431, 10, 24, "Message",ExpressionUUID->"c0d47a9a-3d87-45e5-b32b-80104c841af4"],
Cell[242620, 5598, 1020, 18, 78, "Message",ExpressionUUID->"df2d3ccf-0dc2-404b-8150-ff91781aa924"],
Cell[243643, 5618, 453, 10, 24, "Message",ExpressionUUID->"bb53d145-90da-4341-993d-c1940d5789fa"],
Cell[244099, 5630, 453, 10, 24, "Message",ExpressionUUID->"c2dc86be-046d-4b3a-8bbc-4dd23a92186e"],
Cell[244555, 5642, 453, 10, 24, "Message",ExpressionUUID->"a813a9c9-b4e9-4c6a-a0e7-3338fa99b394"],
Cell[245011, 5654, 1019, 18, 78, "Message",ExpressionUUID->"dda4a60c-2a61-4e8c-b53f-edfd2070ea74"],
Cell[246033, 5674, 455, 10, 24, "Message",ExpressionUUID->"ccb96f9d-7d29-4609-a2c1-79f0079e16c9"],
Cell[246491, 5686, 453, 10, 24, "Message",ExpressionUUID->"7f3128f7-5f78-4799-b0be-2f1a27e7b142"],
Cell[246947, 5698, 1020, 18, 78, "Message",ExpressionUUID->"70ab5a0b-3da2-4853-9033-2addf75dae5e"],
Cell[247970, 5718, 1019, 18, 78, "Message",ExpressionUUID->"02fe785a-2928-4b5c-a7be-3e48ec0a2bba"],
Cell[248992, 5738, 453, 10, 24, "Message",ExpressionUUID->"c2338ff3-1b6b-40c7-93d7-2aa2483b77ea"],
Cell[249448, 5750, 430, 10, 24, "Message",ExpressionUUID->"c1ba7032-6853-4dd6-9e78-49fff88b18b7"],
Cell[249881, 5762, 453, 10, 24, "Message",ExpressionUUID->"22078150-1ced-4e0f-925c-abe1dc7b1819"],
Cell[250337, 5774, 455, 10, 24, "Message",ExpressionUUID->"76b4a894-de34-49bf-9477-0cd00f04187b"],
Cell[250795, 5786, 430, 10, 24, "Message",ExpressionUUID->"c0bf59be-959e-47e8-8263-1b5101751fd4"],
Cell[251228, 5798, 1021, 18, 78, "Message",ExpressionUUID->"d0f21869-d281-4e0f-a58c-1e8eb32c7254"],
Cell[252252, 5818, 1017, 18, 80, "Message",ExpressionUUID->"81b31f60-60f4-4fb0-9dbc-6d08543cc391"],
Cell[253272, 5838, 1015, 18, 78, "Message",ExpressionUUID->"f529b7d5-9b8f-4602-b736-8b69c25e88d6"],
Cell[254290, 5858, 455, 10, 24, "Message",ExpressionUUID->"4a5384f4-24d7-495a-a514-6c2d00eff90b"],
Cell[254748, 5870, 453, 10, 24, "Message",ExpressionUUID->"c1b84e77-932c-40be-9016-5c65f055580d"],
Cell[255204, 5882, 430, 10, 24, "Message",ExpressionUUID->"c765b098-d83d-44e7-9f61-38704dc28522"],
Cell[255637, 5894, 453, 10, 24, "Message",ExpressionUUID->"1f2e3682-af3f-4bdb-823f-484217404da0"],
Cell[256093, 5906, 1018, 18, 78, "Message",ExpressionUUID->"225aebc9-fc99-4bab-b4ac-da7c1d2bc8f4"],
Cell[257114, 5926, 426, 9, 24, "Message",ExpressionUUID->"788bb398-21db-4462-bc3d-0b9e788bd2a8"],
Cell[257543, 5937, 1019, 18, 78, "Message",ExpressionUUID->"d5ef45bc-b367-4c7a-ae44-d383f2ee735b"],
Cell[258565, 5957, 429, 10, 24, "Message",ExpressionUUID->"f834e279-6656-4610-82f0-70cb3c8c7203"],
Cell[258997, 5969, 453, 10, 24, "Message",ExpressionUUID->"e1108c48-43c0-4208-8359-65d029d10af4"],
Cell[259453, 5981, 427, 9, 24, "Message",ExpressionUUID->"ab0c1bcd-9661-4f5a-a4bd-be9dbe213ecb"],
Cell[259883, 5992, 1018, 18, 80, "Message",ExpressionUUID->"4da7c812-c17d-455a-a18a-963436a7781a"],
Cell[260904, 6012, 1022, 18, 78, "Message",ExpressionUUID->"0145454e-09a2-4e07-b75a-49a2fa388b67"],
Cell[261929, 6032, 429, 10, 24, "Message",ExpressionUUID->"af24ea07-0700-4da8-b961-7c85b07bbe01"],
Cell[262361, 6044, 1020, 18, 80, "Message",ExpressionUUID->"0610ae3d-4425-490d-839f-98a167671182"],
Cell[263384, 6064, 1019, 18, 78, "Message",ExpressionUUID->"55a44dfa-f52a-4b56-a516-6b773c0b1b80"],
Cell[264406, 6084, 453, 10, 24, "Message",ExpressionUUID->"69aa6676-3180-4906-ab3f-e2c840291371"],
Cell[264862, 6096, 453, 10, 24, "Message",ExpressionUUID->"7af301a5-abf4-4941-a139-4511cdbfac38"],
Cell[265318, 6108, 430, 10, 24, "Message",ExpressionUUID->"0e1050dd-751c-48df-bded-98af8856cb08"],
Cell[265751, 6120, 453, 10, 24, "Message",ExpressionUUID->"f6b86627-2196-4ee1-b040-7d4e40357516"],
Cell[266207, 6132, 1018, 18, 80, "Message",ExpressionUUID->"1f773559-aee3-4715-9c11-ee09c0f3e640"],
Cell[267228, 6152, 1013, 17, 78, "Message",ExpressionUUID->"adc44915-29e1-426e-b261-180263b847ef"],
Cell[268244, 6171, 429, 10, 24, "Message",ExpressionUUID->"06c24d9c-1683-4123-8e42-e1fdc0b3dc20"],
Cell[268676, 6183, 1020, 18, 80, "Message",ExpressionUUID->"475adf5e-329f-417a-a0c7-a9dad296f353"],
Cell[269699, 6203, 429, 10, 24, "Message",ExpressionUUID->"f52c4f1f-a648-47ed-a7c2-a90e33ea43b8"],
Cell[270131, 6215, 1019, 18, 80, "Message",ExpressionUUID->"f201c806-e1c6-44f9-9bb8-23854927c727"],
Cell[271153, 6235, 455, 10, 24, "Message",ExpressionUUID->"c4aaf36e-0d3b-4516-a55f-b9dd41290b44"],
Cell[271611, 6247, 430, 10, 24, "Message",ExpressionUUID->"d1970851-38b6-41c0-b2e5-0ec892c9a4b4"],
Cell[272044, 6259, 453, 10, 24, "Message",ExpressionUUID->"bc4b153d-5003-422d-824e-0e90f6bda065"],
Cell[272500, 6271, 1019, 18, 80, "Message",ExpressionUUID->"04bcd749-3ef9-428e-8384-fa3484a3ffe9"],
Cell[273522, 6291, 429, 10, 24, "Message",ExpressionUUID->"adba75fd-888f-4b6a-a3c5-ce3460198fca"],
Cell[273954, 6303, 1018, 18, 80, "Message",ExpressionUUID->"42739fbd-aa6d-4de5-8612-ecfa2b5e8af8"],
Cell[274975, 6323, 453, 10, 24, "Message",ExpressionUUID->"7299abdc-1d12-4d63-8f52-b3b06cd9f000"],
Cell[275431, 6335, 455, 10, 24, "Message",ExpressionUUID->"7b0efead-ef0f-42a8-8111-9d567463e901"],
Cell[275889, 6347, 432, 10, 24, "Message",ExpressionUUID->"ad68ba99-ab6e-4b4a-9a27-50bb07dccaf2"],
Cell[276324, 6359, 453, 10, 24, "Message",ExpressionUUID->"fe8bf679-db8c-4be9-b434-954431477ce0"],
Cell[276780, 6371, 1018, 18, 80, "Message",ExpressionUUID->"9570f7ad-8ddc-4748-9ae2-9ecbc34e65d4"],
Cell[277801, 6391, 1019, 18, 80, "Message",ExpressionUUID->"bbbbf7e0-c1b8-4310-bdd2-2eb1db9d30e1"],
Cell[278823, 6411, 429, 10, 24, "Message",ExpressionUUID->"41353b65-b0e0-449e-8c01-7e8f520b2aed"],
Cell[279255, 6423, 453, 10, 24, "Message",ExpressionUUID->"53ca6e5e-402f-4197-af6c-393eefa74a0d"],
Cell[279711, 6435, 1018, 18, 80, "Message",ExpressionUUID->"2fa951f0-331c-4bf3-82a6-f7a3b98966ed"],
Cell[280732, 6455, 455, 10, 24, "Message",ExpressionUUID->"9170ed69-d419-4c0b-b668-75c0ba381b86"],
Cell[281190, 6467, 1018, 18, 80, "Message",ExpressionUUID->"6d79d3d4-c5be-4d57-85b4-76d16c32bfcc"],
Cell[282211, 6487, 453, 10, 24, "Message",ExpressionUUID->"c748071e-b030-487c-adde-eee3ebcc0189"],
Cell[282667, 6499, 432, 10, 24, "Message",ExpressionUUID->"27cebd59-6a8b-4fb4-8585-7806a53b3ac8"],
Cell[283102, 6511, 1019, 18, 80, "Message",ExpressionUUID->"8b472f12-ee90-48ae-9700-a8c5e0a0aa69"],
Cell[284124, 6531, 453, 10, 24, "Message",ExpressionUUID->"ecc7821d-e02a-4b64-a9cc-7ac7a373fae9"],
Cell[284580, 6543, 432, 10, 24, "Message",ExpressionUUID->"7dc54171-4692-4cb8-9020-be53a25818ab"],
Cell[285015, 6555, 1017, 18, 80, "Message",ExpressionUUID->"854200bd-313f-4840-9608-d1c8e83c9990"],
Cell[286035, 6575, 431, 10, 24, "Message",ExpressionUUID->"e76af931-f396-47d4-9fce-2e366b53d1af"],
Cell[286469, 6587, 1018, 18, 80, "Message",ExpressionUUID->"8cc29a00-5e7f-4586-9a01-3a4af776e999"],
Cell[287490, 6607, 429, 10, 24, "Message",ExpressionUUID->"2b1bf073-1921-4fb9-90a4-09a0f26842d3"],
Cell[287922, 6619, 453, 10, 24, "Message",ExpressionUUID->"3c350ba4-64f8-4683-b3a3-e27f07751d4a"]
}, Closed]],
Cell[288390, 6632, 2979, 91, 158, "Input",ExpressionUUID->"ba9fef69-8d5e-4106-9b81-309cb32316ca"],
Cell[291372, 6725, 4107, 122, 262, "Input",ExpressionUUID->"91637f23-8820-4427-a044-d274ee2978a1"],
Cell[295482, 6849, 3714, 115, 219, "Input",ExpressionUUID->"f415e8d2-4bcb-4cc8-8b15-020392af0b22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299233, 6969, 207, 4, 67, "Section",ExpressionUUID->"215e4ffb-8e72-430a-b58d-adc1c88ca24f"],
Cell[CellGroupData[{
Cell[299465, 6977, 4929, 132, 322, "Input",ExpressionUUID->"25ab3439-234d-4920-b1dd-d626810a639a"],
Cell[304397, 7111, 1264, 20, 42, "Message",ExpressionUUID->"6cf4a686-a7f5-4bc8-bfb4-6295eb9e1166"],
Cell[305664, 7133, 1262, 20, 42, "Message",ExpressionUUID->"a729826b-6f52-49b2-b4bb-eedb942d47b7"],
Cell[306929, 7155, 1262, 20, 42, "Message",ExpressionUUID->"01455de1-ccee-4d05-84d0-cee718d81f35"],
Cell[308194, 7177, 1121, 18, 24, "Message",ExpressionUUID->"270752f1-aa1d-4a89-80a9-49c23879c423"],
Cell[309318, 7197, 1156, 19, 24, "Message",ExpressionUUID->"23ec3753-8d5f-45e1-afd6-9a7f47fbf9a1"],
Cell[310477, 7218, 1155, 19, 24, "Message",ExpressionUUID->"291edc95-e7ab-483c-9ecb-a652e86ba800"],
Cell[311635, 7239, 1179, 19, 24, "Message",ExpressionUUID->"663626a7-b8b7-4c71-bbc2-b80ac0280ab7"],
Cell[312817, 7260, 1157, 19, 24, "Message",ExpressionUUID->"3dc49543-bebb-48a1-b03d-348a542faf7c"],
Cell[313977, 7281, 26354, 450, 231, "Output",ExpressionUUID->"4f5573d9-40e8-41b4-8c91-dafbc79b3b17"],
Cell[340334, 7733, 812, 12, 34, "Output",ExpressionUUID->"b34446f5-a6da-4ee7-8e82-85d2cef84a7b"]
}, Open  ]],
Cell[341161, 7748, 767, 18, 52, "Input",ExpressionUUID->"84e70250-b261-4160-b155-5b667bffd484"],
Cell[CellGroupData[{
Cell[341953, 7770, 790, 17, 30, "Input",ExpressionUUID->"7dd80089-303b-468a-8ca5-407dfbf90515"],
Cell[342746, 7789, 568, 11, 42, "Message",ExpressionUUID->"053caa67-2bf7-4ae7-9903-579f094617ed"],
Cell[343317, 7802, 417, 7, 34, "Output",ExpressionUUID->"1353670a-4e92-402e-a16e-0b88f9c62418"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343771, 7814, 790, 16, 30, "Input",ExpressionUUID->"ceb1c8c0-279e-46cd-9877-6779d03dfdc8"],
Cell[344564, 7832, 570, 11, 42, "Message",ExpressionUUID->"4a24488c-faba-419a-966a-55830c7f618b"],
Cell[345137, 7845, 343, 5, 34, "Output",ExpressionUUID->"611e1a2f-ed57-4754-8e88-b0ed3374595b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345517, 7855, 461, 14, 39, "Input",ExpressionUUID->"df7931ba-ac99-4614-9a84-fa76974a051d"],
Cell[345981, 7871, 334, 5, 34, "Output",ExpressionUUID->"73114924-aa77-406f-992f-7a6a6831f645"]
}, Open  ]],
Cell[346330, 7879, 128, 3, 30, "Input",ExpressionUUID->"2371f9f0-ef18-4e8c-b75f-b75ce3860829"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[346507, 7888, 844, 12, 49, "Subchapter",ExpressionUUID->"b95e20db-cf83-4d7a-85a7-29fb31b70870"],
Cell[347354, 7902, 198, 5, 30, "Input",ExpressionUUID->"a47241d4-4f33-4d5e-8f2a-859976ca6f1e"],
Cell[CellGroupData[{
Cell[347577, 7911, 160, 3, 67, "Section",ExpressionUUID->"fc57082e-9d6a-4e5a-8757-5b287c4fc8f6"],
Cell[347740, 7916, 139, 3, 30, "Input",ExpressionUUID->"39b94ceb-66a0-4437-81de-0145a4956d47"],
Cell[347882, 7921, 235, 6, 48, "Input",ExpressionUUID->"bbff075a-9820-4f0e-8c31-7e09b275ab3c"],
Cell[348120, 7929, 907, 26, 132, "Input",ExpressionUUID->"52401c9c-03cb-421d-8570-49bf26d7ac7b"],
Cell[349030, 7957, 228, 5, 30, "Input",ExpressionUUID->"89337707-b9b1-48b7-8fde-73bec93abf1d"],
Cell[349261, 7964, 1592, 35, 52, "Input",ExpressionUUID->"4bd47a8c-7b4b-46c0-bc2a-00099c0a08b0"],
Cell[350856, 8001, 718, 21, 80, "Input",ExpressionUUID->"4c196f4b-1054-40a3-a299-8455aaf7a96f"],
Cell[351577, 8024, 1288, 41, 159, "Input",ExpressionUUID->"36e0b1a7-f620-4064-8bc7-677d2153b9b1"],
Cell[CellGroupData[{
Cell[352890, 8069, 2665, 72, 186, "Input",ExpressionUUID->"f22afe21-e858-4c00-af88-4b52ee569ca1"],
Cell[355558, 8143, 453, 10, 24, "Message",ExpressionUUID->"337dc447-080d-450f-9c5e-cad6722b372b"],
Cell[356014, 8155, 1018, 18, 78, "Message",ExpressionUUID->"b98b93f4-2981-4c01-a446-36f059e5850a"],
Cell[357035, 8175, 455, 10, 24, "Message",ExpressionUUID->"31eeb7a1-ead5-4000-8daf-09d5da1a575b"],
Cell[357493, 8187, 1017, 18, 78, "Message",ExpressionUUID->"a1016ecc-00a5-43fd-8118-b0b6606e384f"],
Cell[358513, 8207, 453, 10, 24, "Message",ExpressionUUID->"3927e73e-6002-4433-98dc-a8e5cb7ed7dc"],
Cell[358969, 8219, 453, 10, 24, "Message",ExpressionUUID->"07ba5bf7-3baf-4de9-8e5d-e03aac628a9a"],
Cell[359425, 8231, 1017, 18, 78, "Message",ExpressionUUID->"bbf9dfb6-a352-4724-bec8-76e560f18b72"],
Cell[360445, 8251, 453, 10, 24, "Message",ExpressionUUID->"ff66f8ef-b093-422a-b245-e298459b1cd8"],
Cell[360901, 8263, 1021, 18, 78, "Message",ExpressionUUID->"6353cc14-eba0-4a29-9021-66771443c1e9"],
Cell[361925, 8283, 1014, 17, 78, "Message",ExpressionUUID->"f4fc458e-016e-4b9b-af6d-d7dc33ee4634"],
Cell[362942, 8302, 429, 10, 24, "Message",ExpressionUUID->"3dd0eeba-73c2-4e22-9426-5279c3394722"],
Cell[363374, 8314, 453, 10, 24, "Message",ExpressionUUID->"835e69e2-0737-4240-b80c-04d19c4d2c8e"],
Cell[363830, 8326, 453, 10, 24, "Message",ExpressionUUID->"7dcbd2f0-b66a-4093-a4ec-1d3d1e9a20f9"],
Cell[364286, 8338, 1020, 18, 78, "Message",ExpressionUUID->"27d8eec2-0050-4728-af6e-b53dc937a349"],
Cell[365309, 8358, 1017, 18, 78, "Message",ExpressionUUID->"879289e8-6200-4c61-9701-f5d53e77c671"],
Cell[366329, 8378, 450, 9, 24, "Message",ExpressionUUID->"6de198f0-ebac-495e-944e-4a4a2c61d3ae"],
Cell[366782, 8389, 453, 10, 24, "Message",ExpressionUUID->"dbc77c0e-f65c-4c0a-82c7-1dcec8b9d5b6"],
Cell[367238, 8401, 430, 10, 24, "Message",ExpressionUUID->"8bcf702e-6cd1-422a-aa02-85f5f3fcbf3d"],
Cell[367671, 8413, 1017, 18, 78, "Message",ExpressionUUID->"db162cf4-8da4-40ff-86f8-de4fb425a904"],
Cell[368691, 8433, 455, 10, 24, "Message",ExpressionUUID->"2e8110cb-e55a-4e9b-87a8-aadbfb456c9e"],
Cell[369149, 8445, 430, 10, 24, "Message",ExpressionUUID->"21f21565-f368-4a01-a54e-6bb84fc5c3aa"],
Cell[369582, 8457, 453, 10, 24, "Message",ExpressionUUID->"79747734-5e4e-4749-925c-496b0f2b52e7"],
Cell[370038, 8469, 1016, 17, 78, "Message",ExpressionUUID->"d4c97489-489f-4792-af59-bbc4e3b91c71"],
Cell[371057, 8488, 450, 9, 24, "Message",ExpressionUUID->"63b1a7ff-4bbd-417f-918f-365894c5f5f2"],
Cell[371510, 8499, 1020, 18, 78, "Message",ExpressionUUID->"7d554c06-b01d-4646-b672-9e4286066ef6"],
Cell[372533, 8519, 1017, 18, 78, "Message",ExpressionUUID->"46fb446d-ff4e-49fc-a0f2-1a34d01da041"],
Cell[373553, 8539, 431, 10, 24, "Message",ExpressionUUID->"4b27172c-1605-44f0-a3a8-77d337c6b2eb"],
Cell[373987, 8551, 453, 10, 24, "Message",ExpressionUUID->"aefe41da-3c06-430a-be37-0c25f460ba18"],
Cell[374443, 8563, 432, 10, 24, "Message",ExpressionUUID->"a2279cf3-32e7-49c2-ba49-3121e5594615"],
Cell[374878, 8575, 1018, 18, 78, "Message",ExpressionUUID->"06672f05-1cde-4884-a00f-3a40cbb1b6c3"],
Cell[375899, 8595, 429, 10, 24, "Message",ExpressionUUID->"a0e0525a-e71e-43d4-955f-bda88e037f54"],
Cell[376331, 8607, 1019, 18, 80, "Message",ExpressionUUID->"282993ee-81d3-4284-8f19-1d868a429351"],
Cell[377353, 8627, 453, 10, 24, "Message",ExpressionUUID->"bf0ba260-0694-4dd6-8d61-84bbb64872a0"],
Cell[377809, 8639, 1021, 18, 78, "Message",ExpressionUUID->"a402dc8e-8280-4f3c-b5df-77b2b341c81d"],
Cell[378833, 8659, 453, 10, 24, "Message",ExpressionUUID->"58145384-c993-4e38-a7ad-9607d229dfeb"],
Cell[379289, 8671, 455, 10, 24, "Message",ExpressionUUID->"c64c6176-3f99-42ee-ba43-43c1f71ba9af"],
Cell[379747, 8683, 430, 10, 24, "Message",ExpressionUUID->"44a0a042-ae5e-4819-83e6-88fb47b556ca"],
Cell[380180, 8695, 1018, 18, 78, "Message",ExpressionUUID->"157190e9-45eb-421a-8609-c7841eb9846b"],
Cell[381201, 8715, 429, 10, 24, "Message",ExpressionUUID->"e0d3b8d4-2599-4e4d-82af-7bf17a8de2eb"],
Cell[381633, 8727, 1017, 18, 80, "Message",ExpressionUUID->"8fa75a68-a2e8-4fe0-9a4f-15a18efb9e56"],
Cell[382653, 8747, 1019, 18, 80, "Message",ExpressionUUID->"44c2736f-18ed-4a7e-8a08-92a23c8d3962"],
Cell[383675, 8767, 453, 10, 24, "Message",ExpressionUUID->"a4ca9804-f7c6-45dc-ad4e-753dfcf07310"],
Cell[384131, 8779, 1017, 18, 80, "Message",ExpressionUUID->"e47628ad-033e-4b03-8a63-3cf66de1cf16"],
Cell[385151, 8799, 429, 10, 24, "Message",ExpressionUUID->"c8d48559-8ad3-4124-bf24-707f0977f85a"],
Cell[385583, 8811, 453, 10, 24, "Message",ExpressionUUID->"2d0a17c5-b1c9-47b0-9a77-02fa0ee5c3e9"],
Cell[386039, 8823, 430, 10, 24, "Message",ExpressionUUID->"dfb4076f-02ee-410d-af79-206baeae9c9d"],
Cell[386472, 8835, 1017, 18, 78, "Message",ExpressionUUID->"1865e94e-0756-4a2f-bfb0-34aee711c6a9"],
Cell[387492, 8855, 453, 10, 24, "Message",ExpressionUUID->"4264783d-ca3f-4b8f-8318-4877aa00d29e"],
Cell[387948, 8867, 1019, 18, 80, "Message",ExpressionUUID->"f367d174-b010-4cad-86b7-8dbf12a8c3e8"],
Cell[388970, 8887, 455, 10, 24, "Message",ExpressionUUID->"3c81070a-7d2d-4655-b765-00a9b87df363"],
Cell[389428, 8899, 1017, 18, 80, "Message",ExpressionUUID->"14ba3cda-80a0-4c1e-a3d5-2661e609cb98"],
Cell[390448, 8919, 429, 10, 24, "Message",ExpressionUUID->"a584eefe-08f4-4d65-be32-c1a7455f4f6a"],
Cell[390880, 8931, 453, 10, 24, "Message",ExpressionUUID->"8aed8740-9f5a-41ec-bdd0-0109e6530c7d"],
Cell[391336, 8943, 427, 9, 24, "Message",ExpressionUUID->"17e134f1-7819-4c69-877d-41d5f3ef4464"],
Cell[391766, 8954, 1018, 18, 80, "Message",ExpressionUUID->"a170f7d4-7f16-4852-a66e-a94819a522f8"],
Cell[392787, 8974, 455, 10, 24, "Message",ExpressionUUID->"109a23ef-9903-4261-9d9c-9de1108c1062"],
Cell[393245, 8986, 453, 10, 24, "Message",ExpressionUUID->"f9bfb861-a7a3-43da-b292-05a482035953"],
Cell[393701, 8998, 1017, 18, 80, "Message",ExpressionUUID->"af5201b7-7494-4350-9c21-dfa65a1fa5c2"],
Cell[394721, 9018, 426, 9, 24, "Message",ExpressionUUID->"5de1df32-bafe-4665-9ceb-604adbc66e0e"],
Cell[395150, 9029, 1019, 18, 80, "Message",ExpressionUUID->"2dbc85a3-17c2-4f28-a0a2-2ffe34f8f401"],
Cell[396172, 9049, 1018, 18, 80, "Message",ExpressionUUID->"fc3a350a-323e-4644-b251-5884779948fd"],
Cell[397193, 9069, 453, 10, 24, "Message",ExpressionUUID->"60ba3818-7905-44cb-b017-87fdff946d2c"],
Cell[397649, 9081, 455, 10, 24, "Message",ExpressionUUID->"024f7d6d-e682-450e-a1c4-167394783cf6"],
Cell[398107, 9093, 430, 10, 24, "Message",ExpressionUUID->"aa6c0428-8ea4-468a-8e98-7e2815ea6321"],
Cell[398540, 9105, 1019, 18, 80, "Message",ExpressionUUID->"67ebf7d0-0bab-4b5d-822f-7713fc8e5ae6"],
Cell[399562, 9125, 429, 10, 24, "Message",ExpressionUUID->"8fc4fbaa-5a61-46b2-a0fb-005436f93eaa"],
Cell[399994, 9137, 1013, 17, 80, "Message",ExpressionUUID->"58f264c4-9f49-4e8b-8e9c-988d7030609b"],
Cell[401010, 9156, 453, 10, 24, "Message",ExpressionUUID->"53382564-e606-4cbc-8f45-d516dafe6759"],
Cell[401466, 9168, 432, 10, 24, "Message",ExpressionUUID->"20495e2a-de0a-47e6-94cd-b55190a9ab18"],
Cell[401901, 9180, 1020, 18, 80, "Message",ExpressionUUID->"9cb422b0-308e-4aae-ae26-0d0fef062af7"],
Cell[402924, 9200, 429, 10, 24, "Message",ExpressionUUID->"97201b64-e5a0-4fdd-be96-80046a2bde2c"]
}, Closed]],
Cell[403368, 9213, 2979, 91, 158, "Input",ExpressionUUID->"505fe7d2-5594-4481-9530-9659b864b376"],
Cell[406350, 9306, 4107, 122, 262, "Input",ExpressionUUID->"71c76548-603a-42f8-82e9-140abd0efaae"],
Cell[410460, 9430, 3714, 115, 219, "Input",ExpressionUUID->"f15bff83-7a7c-4efa-ad97-67f00db932cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[414211, 9550, 207, 4, 67, "Section",ExpressionUUID->"0313c32c-d66a-483b-aeca-1395b0ee7f87"],
Cell[CellGroupData[{
Cell[414443, 9558, 5275, 136, 322, "Input",ExpressionUUID->"628df1cc-ea10-430d-9b0a-9be6923312b2"],
Cell[419721, 9696, 1476, 24, 24, "Message",ExpressionUUID->"c41e364e-f99c-4c6b-9a90-fc151d6b1dca"],
Cell[421200, 9722, 1478, 24, 24, "Message",ExpressionUUID->"d61567be-3a3b-4343-bc71-b379e1caa443"],
Cell[422681, 9748, 1473, 23, 24, "Message",ExpressionUUID->"b787c93f-6555-4a6c-838e-a9d142961a32"],
Cell[424157, 9773, 1451, 23, 24, "Message",ExpressionUUID->"8b960dfe-52ce-495f-b630-8d3d67673127"],
Cell[425611, 9798, 26729, 454, 231, "Output",ExpressionUUID->"29731ae1-44c8-40f4-8a17-8659610f766b"],
Cell[452343, 10254, 1133, 16, 34, "Output",ExpressionUUID->"45c27590-2942-4773-b1b0-7f1f1e5e31d9"]
}, Open  ]],
Cell[453491, 10273, 767, 18, 52, "Input",ExpressionUUID->"fc1cce1b-99e1-42dc-bee6-33d8c7e175cb"],
Cell[CellGroupData[{
Cell[454283, 10295, 1090, 21, 30, "Input",ExpressionUUID->"11254dd4-1f91-476c-a473-19555152ed25"],
Cell[455376, 10318, 564, 9, 34, "Output",ExpressionUUID->"07343c6f-cff2-4298-be3e-8d75816f663d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[455977, 10332, 1082, 20, 30, "Input",ExpressionUUID->"a723c414-3ae6-4398-ae47-6ff81d6c4e7d"],
Cell[457062, 10354, 510, 8, 34, "Output",ExpressionUUID->"032a7b56-729b-4dd8-8f90-54530ee0dd0f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457609, 10367, 461, 14, 39, "Input",ExpressionUUID->"32cfd167-0855-4fa9-b21e-97c236a8a8fa"],
Cell[458073, 10383, 477, 7, 34, "Output",ExpressionUUID->"f635f00e-5869-477b-ac47-fabe5cb6c471"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[458611, 10397, 897, 13, 49, "Subchapter",ExpressionUUID->"60cb9982-a540-4814-ad97-172c55fb25a2"],
Cell[459511, 10412, 198, 5, 30, "Input",ExpressionUUID->"fb6ee4b1-145d-42d5-97d5-bda3b3269217"],
Cell[CellGroupData[{
Cell[459734, 10421, 160, 3, 67, "Section",ExpressionUUID->"a2d6a7dc-ed3b-4146-9f69-7e13e1fa0029"],
Cell[459897, 10426, 139, 3, 30, "Input",ExpressionUUID->"a5f0599d-aabf-40ae-95f0-6e12a4a280f8"],
Cell[460039, 10431, 235, 6, 48, "Input",ExpressionUUID->"516edc43-761c-4b85-8afc-a6a2b0bd2311"],
Cell[460277, 10439, 907, 26, 132, "Input",ExpressionUUID->"246561e0-bcb5-4e09-8270-329a27da9f9f"],
Cell[461187, 10467, 226, 5, 30, "Input",ExpressionUUID->"3cbe7f9d-edef-4227-adbb-727ad1cf0c00"],
Cell[461416, 10474, 1591, 35, 52, "Input",ExpressionUUID->"d26c860a-405b-483d-95f2-7dd0a067b761"],
Cell[463010, 10511, 718, 21, 80, "Input",ExpressionUUID->"aa964839-ac11-4d95-b9fa-570e3d9cddf3"],
Cell[463731, 10534, 1288, 41, 159, "Input",ExpressionUUID->"142c2094-86a2-4bc6-a54b-9158e893a215"],
Cell[CellGroupData[{
Cell[465044, 10579, 2665, 72, 186, "Input",ExpressionUUID->"fcbc9045-e6df-4824-835e-99090d314abb"],
Cell[467712, 10653, 450, 9, 24, "Message",ExpressionUUID->"9493c2ce-c5ba-4524-bcd9-11059cb373ec"],
Cell[468165, 10664, 455, 10, 24, "Message",ExpressionUUID->"ec1c7b24-2630-4852-b593-cffb8cb2f95d"],
Cell[468623, 10676, 453, 10, 24, "Message",ExpressionUUID->"fa4fdca3-c089-42e2-9327-66ac4a3da4a2"],
Cell[469079, 10688, 1017, 18, 78, "Message",ExpressionUUID->"ba2fead2-bdf5-4834-aa83-82db45635b62"],
Cell[470099, 10708, 1018, 18, 78, "Message",ExpressionUUID->"da723e24-e17a-4d90-abab-501d14a5f764"],
Cell[471120, 10728, 453, 10, 24, "Message",ExpressionUUID->"aab3b227-64ea-4c35-a4ef-89b990362ac2"],
Cell[471576, 10740, 1018, 18, 78, "Message",ExpressionUUID->"70565b10-d9b5-4675-abcb-d31dc7bdd8c1"],
Cell[472597, 10760, 453, 10, 24, "Message",ExpressionUUID->"7eaaa8f0-0611-46bb-8d08-ec34b55ac26f"],
Cell[473053, 10772, 1017, 18, 78, "Message",ExpressionUUID->"d50a3a6c-eb23-4302-8c2d-717dec5a28e1"],
Cell[474073, 10792, 455, 10, 24, "Message",ExpressionUUID->"b3163cc6-c341-4e37-9cb8-dfd1ff17028f"],
Cell[474531, 10804, 453, 10, 24, "Message",ExpressionUUID->"b6a17759-bb57-4605-b8c3-68dec321d62b"],
Cell[474987, 10816, 1017, 18, 78, "Message",ExpressionUUID->"65d8f95d-6904-49e9-b9a6-a1973711167b"],
Cell[476007, 10836, 1017, 18, 78, "Message",ExpressionUUID->"80672c77-93df-4f8f-83ba-44e2efa3c87d"],
Cell[477027, 10856, 453, 10, 24, "Message",ExpressionUUID->"73259b4c-6235-4e10-ad39-84d69e7714d8"],
Cell[477483, 10868, 1018, 18, 78, "Message",ExpressionUUID->"537db504-c1c1-48c9-af74-01275ddc2478"],
Cell[478504, 10888, 453, 10, 24, "Message",ExpressionUUID->"87426187-73da-4d59-863a-445ffc3bf335"],
Cell[478960, 10900, 1019, 18, 78, "Message",ExpressionUUID->"ba91e66f-b28a-4292-a19d-8b15eb4a2b7c"],
Cell[479982, 10920, 453, 10, 24, "Message",ExpressionUUID->"d2f28c5f-2b72-45c6-a56a-ff30cb68171e"],
Cell[480438, 10932, 430, 10, 24, "Message",ExpressionUUID->"6d5fcc13-f451-4b75-9e6c-3755dd1e2025"],
Cell[480871, 10944, 1017, 18, 78, "Message",ExpressionUUID->"da5030b5-4624-4c88-b0cf-33ad5b5c1242"],
Cell[481891, 10964, 453, 10, 24, "Message",ExpressionUUID->"1ab547c2-3f44-4cd4-a17f-7bb86b76c9ea"],
Cell[482347, 10976, 453, 10, 24, "Message",ExpressionUUID->"bade5208-0177-4636-86df-a0acf7468b73"],
Cell[482803, 10988, 430, 10, 24, "Message",ExpressionUUID->"856b2a70-58df-4aed-9318-e97e80660256"],
Cell[483236, 11000, 1017, 18, 78, "Message",ExpressionUUID->"701419a7-85d6-447f-a7ab-8bf6e89adde8"],
Cell[484256, 11020, 431, 10, 24, "Message",ExpressionUUID->"a33be2fa-460b-4643-aa65-5db59a357901"],
Cell[484690, 11032, 1019, 18, 78, "Message",ExpressionUUID->"879d8958-68b8-47c0-957b-cf42289a0502"],
Cell[485712, 11052, 429, 10, 24, "Message",ExpressionUUID->"295af9f0-61c0-4522-96fb-33f99682b63f"],
Cell[486144, 11064, 453, 10, 24, "Message",ExpressionUUID->"a8080653-4b98-4fe7-a148-5aa4ea10d2a2"],
Cell[486600, 11076, 430, 10, 24, "Message",ExpressionUUID->"8cf57651-b7f3-4c07-bc4e-fef821334990"],
Cell[487033, 11088, 1017, 18, 80, "Message",ExpressionUUID->"5cd7a036-d38c-417e-9fa6-81f334603486"],
Cell[488053, 11108, 1018, 18, 78, "Message",ExpressionUUID->"52f84258-c87d-4774-b753-ffb5fc393d11"],
Cell[489074, 11128, 429, 10, 24, "Message",ExpressionUUID->"d6da4526-cd69-4947-8838-8cf26e13ef65"],
Cell[489506, 11140, 453, 10, 24, "Message",ExpressionUUID->"21341e27-ddad-4649-afba-9f5dcd581baf"],
Cell[489962, 11152, 453, 10, 24, "Message",ExpressionUUID->"1e70a2f6-141d-4ccf-aa1f-457f2f8095ab"],
Cell[490418, 11164, 1018, 18, 78, "Message",ExpressionUUID->"2ef5f05f-df60-4cc3-b449-15ff01879bee"],
Cell[491439, 11184, 1018, 18, 78, "Message",ExpressionUUID->"4363677e-7c32-4523-ba44-db7231c7e6f1"],
Cell[492460, 11204, 429, 10, 24, "Message",ExpressionUUID->"78b21300-a7d6-4aa1-94e8-2ca028ff49e8"],
Cell[492892, 11216, 453, 10, 24, "Message",ExpressionUUID->"47abaaa8-15ab-4c8f-8139-31677a59b18a"],
Cell[493348, 11228, 427, 9, 24, "Message",ExpressionUUID->"82b2dbef-4402-4d6f-9c22-b0b4b299d58a"],
Cell[493778, 11239, 1018, 18, 80, "Message",ExpressionUUID->"441dd613-7c35-40c2-99a8-7b6b18642fb3"],
Cell[494799, 11259, 1020, 18, 80, "Message",ExpressionUUID->"aaa860d9-e1fb-4fc6-bdd0-62b426da6184"],
Cell[495822, 11279, 453, 10, 24, "Message",ExpressionUUID->"5c2f576d-e9be-4eb2-8813-8094b333925c"],
Cell[496278, 11291, 453, 10, 24, "Message",ExpressionUUID->"76a298e5-c3b7-43b4-9f4c-ddca02adf692"],
Cell[496734, 11303, 430, 10, 24, "Message",ExpressionUUID->"617bd82f-af7b-4c0d-ab92-22f910f4fd78"],
Cell[497167, 11315, 1019, 18, 78, "Message",ExpressionUUID->"db5aa19a-8db0-44a1-83f3-3d7144c58a31"],
Cell[498189, 11335, 429, 10, 24, "Message",ExpressionUUID->"236d201a-d3be-4a32-a1ac-bf9703715a8c"],
Cell[498621, 11347, 453, 10, 24, "Message",ExpressionUUID->"d7bce5dc-6930-45dc-8b39-7b525fa07cde"],
Cell[499077, 11359, 1017, 18, 80, "Message",ExpressionUUID->"202c755d-a9e4-4347-acbd-e4743a51ae0e"],
Cell[500097, 11379, 1017, 18, 80, "Message",ExpressionUUID->"c4778cde-df1a-4df3-9ce4-57e5303db90b"],
Cell[501117, 11399, 429, 10, 24, "Message",ExpressionUUID->"0155f155-65c0-4b78-8954-d1112d1e78c2"],
Cell[501549, 11411, 455, 10, 24, "Message",ExpressionUUID->"38b08d41-e23e-4192-8467-8742f7213639"],
Cell[502007, 11423, 430, 10, 24, "Message",ExpressionUUID->"dacdd3f6-478a-44cd-83ba-87570e445dcd"],
Cell[502440, 11435, 1014, 17, 80, "Message",ExpressionUUID->"4e1b32ea-c2da-4cc9-b934-c1beeaf07b82"],
Cell[503457, 11454, 455, 10, 24, "Message",ExpressionUUID->"558548ea-d156-4b28-b5e1-b375a35187de"],
Cell[503915, 11466, 1020, 18, 80, "Message",ExpressionUUID->"2eed07ba-96e6-40e5-9fad-69b72610fae8"],
Cell[504938, 11486, 429, 10, 24, "Message",ExpressionUUID->"b2260d1e-ebdb-4239-99d6-6553b0d68093"],
Cell[505370, 11498, 455, 10, 24, "Message",ExpressionUUID->"51f99f6a-4f82-4935-9d50-6e61f3237a26"],
Cell[505828, 11510, 1017, 18, 80, "Message",ExpressionUUID->"ac0f6e39-25cc-4909-a1ed-a1f6f1968e7a"],
Cell[506848, 11530, 455, 10, 24, "Message",ExpressionUUID->"4e557e6d-6ae3-4ede-91f3-fe680ec70900"],
Cell[507306, 11542, 427, 9, 24, "Message",ExpressionUUID->"b0d013ec-2017-426d-aa8e-e6d3aec7d536"],
Cell[507736, 11553, 1017, 18, 80, "Message",ExpressionUUID->"b88fca2f-0991-4156-9818-b0aedcfded94"],
Cell[508756, 11573, 453, 10, 24, "Message",ExpressionUUID->"52396fef-6e1f-4238-8fbf-6e4eb661c8d5"],
Cell[509212, 11585, 1018, 18, 80, "Message",ExpressionUUID->"7db8d0bb-e7a0-4405-b3d2-bac4428c432e"],
Cell[510233, 11605, 429, 10, 24, "Message",ExpressionUUID->"6f49f247-b40c-4c1e-bafe-bfec964ad530"],
Cell[510665, 11617, 1017, 18, 80, "Message",ExpressionUUID->"ec07ba7c-ba97-43cd-96c7-57c3c925f195"],
Cell[511685, 11637, 453, 10, 24, "Message",ExpressionUUID->"5eb8bfee-c612-4234-b2dd-8dfcf3f43032"],
Cell[512141, 11649, 427, 9, 24, "Message",ExpressionUUID->"37d38ac0-a875-4b23-9b38-623c1bcc71ae"],
Cell[512571, 11660, 1018, 18, 80, "Message",ExpressionUUID->"1b0789ea-261d-4c5b-8d12-77a7af4ae7fc"],
Cell[513592, 11680, 431, 10, 24, "Message",ExpressionUUID->"005f570d-18a4-4117-aed5-6b3ebd558f8d"]
}, Closed]],
Cell[514038, 11693, 2979, 91, 158, "Input",ExpressionUUID->"f067ac56-1c03-4ced-aa56-d608e61e32f8"],
Cell[517020, 11786, 4107, 122, 262, "Input",ExpressionUUID->"aa27d993-05db-4e21-8f2c-906d547e264d"],
Cell[521130, 11910, 3714, 115, 219, "Input",ExpressionUUID->"7264a894-640f-4cb5-944d-03c53cfe77c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[524881, 12030, 207, 4, 67, "Section",ExpressionUUID->"64b7b89b-1819-4215-9fc6-7ddf8a788032"],
Cell[CellGroupData[{
Cell[525113, 12038, 5279, 136, 322, "Input",ExpressionUUID->"d3cf546d-8c0c-47e8-a602-b4a1da0415a4"],
Cell[530395, 12176, 1475, 24, 24, "Message",ExpressionUUID->"7fea24ca-bbe2-49dc-8d25-2efc4e31a2c3"],
Cell[531873, 12202, 1477, 24, 24, "Message",ExpressionUUID->"fe1fb03d-0cb1-47e6-bb55-1fdfcbc2155d"],
Cell[533353, 12228, 1470, 23, 24, "Message",ExpressionUUID->"aa03658d-a1ec-4b0f-a38c-ff638d0e453b"],
Cell[534826, 12253, 1450, 23, 24, "Message",ExpressionUUID->"59e43ccf-8376-4abd-8b27-3b8f69d9a64c"],
Cell[536279, 12278, 26875, 457, 231, "Output",ExpressionUUID->"55f9e1f6-faf3-440e-bf6e-c981c762b199"],
Cell[563157, 12737, 1134, 16, 34, "Output",ExpressionUUID->"ed82f68a-072f-44d8-9836-2a53d7396ce3"]
}, Open  ]],
Cell[564306, 12756, 767, 18, 52, "Input",ExpressionUUID->"ed26680a-a279-4a96-853c-55ed85c31905"],
Cell[CellGroupData[{
Cell[565098, 12778, 1090, 21, 30, "Input",ExpressionUUID->"1651341f-8e75-4079-808f-d1763fea47b8"],
Cell[566191, 12801, 562, 9, 34, "Output",ExpressionUUID->"584a6838-a132-4124-ae5d-1782e1c743ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566790, 12815, 1080, 20, 30, "Input",ExpressionUUID->"7d4e83b3-4b10-4b59-b6fc-07b5e17385d6"],
Cell[567873, 12837, 512, 8, 34, "Output",ExpressionUUID->"99a9c5e0-ab76-44e3-8eeb-b47ecf9775dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[568422, 12850, 461, 14, 39, "Input",ExpressionUUID->"2f1f6737-2526-434d-a22d-ca5e239df214"],
Cell[568886, 12866, 475, 7, 34, "Output",ExpressionUUID->"8e517cbb-d9fe-4ecd-abf4-5f47875fa6e6"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[569422, 12880, 897, 13, 49, "Subchapter",ExpressionUUID->"63394eb3-b139-404d-a100-d542295f23cb"],
Cell[570322, 12895, 198, 5, 30, "Input",ExpressionUUID->"6926a6b8-19bf-4e75-9129-49cd2f176b44"],
Cell[CellGroupData[{
Cell[570545, 12904, 160, 3, 67, "Section",ExpressionUUID->"2461785f-9f9c-4014-855e-d349c03c1ce3"],
Cell[570708, 12909, 139, 3, 30, "Input",ExpressionUUID->"c9b32d80-f2d1-4fc2-ad70-fb82c548ede7"],
Cell[570850, 12914, 235, 6, 48, "Input",ExpressionUUID->"761db9ca-82b5-4401-b02c-709aa2b0b178"],
Cell[571088, 12922, 907, 26, 132, "Input",ExpressionUUID->"3d3a758c-17d2-4e8e-b9e8-8d84ece4a716"],
Cell[571998, 12950, 226, 5, 30, "Input",ExpressionUUID->"fe3fb2a7-1121-44de-b6a0-b078c91313ff"],
Cell[572227, 12957, 1591, 35, 52, "Input",ExpressionUUID->"e687131f-c4d2-426f-9bc5-f5bf370d04a0"],
Cell[573821, 12994, 718, 21, 80, "Input",ExpressionUUID->"5bf09291-9397-4417-b8ce-565d21214da0"],
Cell[574542, 13017, 1288, 41, 159, "Input",ExpressionUUID->"db1cc8b8-e328-402e-a878-51c6108aa87e"],
Cell[CellGroupData[{
Cell[575855, 13062, 2665, 72, 186, "Input",ExpressionUUID->"8c247756-b3d7-4b48-a0d0-54349ceb8912"],
Cell[578523, 13136, 453, 10, 24, "Message",ExpressionUUID->"c36c5647-7db9-4928-9b32-041b70d574e0"],
Cell[578979, 13148, 450, 9, 24, "Message",ExpressionUUID->"c5534881-f8f1-4954-825a-df2da59877dc"],
Cell[579432, 13159, 455, 10, 24, "Message",ExpressionUUID->"5b675909-4693-4e6f-b13b-00d309da669c"],
Cell[579890, 13171, 1017, 18, 78, "Message",ExpressionUUID->"169a4a85-ced7-43e8-b2e5-ecf9516742ca"],
Cell[580910, 13191, 1016, 18, 78, "Message",ExpressionUUID->"a1e1aa7a-328e-402d-89e0-87ec5264f5b7"],
Cell[581929, 13211, 450, 9, 24, "Message",ExpressionUUID->"8b317b43-a784-43eb-ba0e-422f1f009827"],
Cell[582382, 13222, 453, 10, 24, "Message",ExpressionUUID->"e63b806e-65ed-4553-ab2b-a16f6861a8a2"],
Cell[582838, 13234, 1019, 18, 78, "Message",ExpressionUUID->"6c93edb8-7a7d-4f72-923e-daf268a09648"],
Cell[583860, 13254, 453, 10, 24, "Message",ExpressionUUID->"f45a4eae-b783-4a6f-b0dc-9ea8d8c74717"],
Cell[584316, 13266, 1016, 18, 78, "Message",ExpressionUUID->"eed3cadf-18e2-41d1-aeab-e97871845e3e"],
Cell[585335, 13286, 1019, 18, 78, "Message",ExpressionUUID->"e831f035-f416-41db-a8db-fe5b03d1bfc6"],
Cell[586357, 13306, 1020, 18, 78, "Message",ExpressionUUID->"920d93e1-1394-410e-aec1-1a5719764496"],
Cell[587380, 13326, 453, 10, 24, "Message",ExpressionUUID->"bf318e45-c3aa-4f91-abb5-cfb7bf3eeade"],
Cell[587836, 13338, 1021, 18, 78, "Message",ExpressionUUID->"da3059ba-79bc-4ae9-91d5-0682dc9c34ce"],
Cell[588860, 13358, 453, 10, 24, "Message",ExpressionUUID->"ff6115e9-773a-425f-811a-60a61c40bfa3"],
Cell[589316, 13370, 430, 10, 24, "Message",ExpressionUUID->"b348e656-542f-4849-9dd6-58c7016680cb"],
Cell[589749, 13382, 453, 10, 24, "Message",ExpressionUUID->"d9f62ecb-1dfc-4b85-aeca-9db25fc8beba"],
Cell[590205, 13394, 1018, 18, 78, "Message",ExpressionUUID->"82f978d0-8802-40cd-9359-ff084bcb8d4b"],
Cell[591226, 13414, 453, 10, 24, "Message",ExpressionUUID->"173c0583-037e-4a50-9754-33c7327d0efd"],
Cell[591682, 13426, 430, 10, 24, "Message",ExpressionUUID->"85bf8436-6d48-4a80-89af-af7b595349e8"],
Cell[592115, 13438, 1019, 18, 78, "Message",ExpressionUUID->"45806f13-9d45-4f5d-86c1-6748392a72ec"],
Cell[593137, 13458, 453, 10, 24, "Message",ExpressionUUID->"1fd2a254-ccf3-4464-b03f-3ab94a346826"],
Cell[593593, 13470, 1017, 18, 78, "Message",ExpressionUUID->"53493bd0-2045-4980-8149-250c699136e7"],
Cell[594613, 13490, 429, 10, 24, "Message",ExpressionUUID->"956583e8-00ff-40e5-bbe8-d47b0a19df52"],
Cell[595045, 13502, 1016, 18, 80, "Message",ExpressionUUID->"9bf0a94e-5cb7-4f1b-94e5-93ceccc0c33c"],
Cell[596064, 13522, 1017, 18, 78, "Message",ExpressionUUID->"c2d95ecb-3533-4373-99f6-b1102f8b8d2a"],
Cell[597084, 13542, 431, 10, 24, "Message",ExpressionUUID->"f5b2ebde-4b41-4a48-b06e-424310a0ee36"],
Cell[597518, 13554, 453, 10, 24, "Message",ExpressionUUID->"6ad2992a-bb27-4db2-8af5-c8e04bd6bb85"],
Cell[597974, 13566, 455, 10, 24, "Message",ExpressionUUID->"efa976c0-e750-4525-8758-c68434260dc9"],
Cell[598432, 13578, 1019, 18, 78, "Message",ExpressionUUID->"81b9a1f9-4bcc-4e78-a8a8-a0bdeccc3511"],
Cell[599454, 13598, 1015, 17, 78, "Message",ExpressionUUID->"f9412bd5-880a-4fce-a627-c4a6a7e6198c"],
Cell[600472, 13617, 429, 10, 24, "Message",ExpressionUUID->"bf214785-6c9e-4935-a3fa-7cf2cb9fc128"],
Cell[600904, 13629, 455, 10, 24, "Message",ExpressionUUID->"c44418c7-6175-40bd-b511-20969cc2db14"],
Cell[601362, 13641, 430, 10, 24, "Message",ExpressionUUID->"65707800-97b2-42b0-8675-97b9adee6220"],
Cell[601795, 13653, 1020, 18, 80, "Message",ExpressionUUID->"e6f6dd31-008d-49c3-9e7d-2b766a9991e0"],
Cell[602818, 13673, 1020, 18, 78, "Message",ExpressionUUID->"dbaa16ba-1b41-4e05-92de-49edcf4a03d8"],
Cell[603841, 13693, 429, 10, 24, "Message",ExpressionUUID->"0057c12f-55c6-4c91-9af3-c5dde9e7c13b"],
Cell[604273, 13705, 455, 10, 24, "Message",ExpressionUUID->"3b569b8f-4ad1-485b-a239-29f4bf84425b"],
Cell[604731, 13717, 1019, 18, 80, "Message",ExpressionUUID->"e14eff24-e332-4839-97c6-74139f47395f"],
Cell[605753, 13737, 453, 10, 24, "Message",ExpressionUUID->"b0386a20-89a8-40c4-9f0f-ccafcf71a91c"],
Cell[606209, 13749, 453, 10, 24, "Message",ExpressionUUID->"c0e69b05-9fa3-44e7-b1c4-a6885183b3fb"],
Cell[606665, 13761, 430, 10, 24, "Message",ExpressionUUID->"8e7b45c7-ecc5-4b7f-9ca1-c2c41d8f0704"],
Cell[607098, 13773, 453, 10, 24, "Message",ExpressionUUID->"2162aff5-1c51-4bfe-a230-47a44b4cc7fd"],
Cell[607554, 13785, 1019, 18, 78, "Message",ExpressionUUID->"726a424b-3510-497c-8b68-adebbb396b45"],
Cell[608576, 13805, 429, 10, 24, "Message",ExpressionUUID->"b0a3f7bd-338b-4084-bfec-da031ed49780"],
Cell[609008, 13817, 1015, 17, 80, "Message",ExpressionUUID->"99cf1996-89e3-4e4d-945e-661f04a88e84"],
Cell[610026, 13836, 453, 10, 24, "Message",ExpressionUUID->"30374bbe-36b1-4447-8f1f-5f5ec93a0e6d"],
Cell[610482, 13848, 430, 10, 24, "Message",ExpressionUUID->"3335c5ac-a02d-41c5-a5ba-7d94186352b9"],
Cell[610915, 13860, 453, 10, 24, "Message",ExpressionUUID->"4347ee6e-2517-416a-b45f-2f3b1d14ddda"],
Cell[611371, 13872, 430, 10, 24, "Message",ExpressionUUID->"91570101-4b8d-4f40-95a2-2a02f4662d8b"],
Cell[611804, 13884, 1018, 18, 80, "Message",ExpressionUUID->"aadaee46-54f2-47b3-b63a-c02644022261"],
Cell[612825, 13904, 429, 10, 24, "Message",ExpressionUUID->"6fac4dee-923d-4452-b55c-8eb641f7e91f"],
Cell[613257, 13916, 1015, 18, 80, "Message",ExpressionUUID->"98a3cc31-4a02-41f3-8a41-318cd364821b"],
Cell[614275, 13936, 453, 10, 24, "Message",ExpressionUUID->"d84a5429-4786-47cb-a1ed-ba5e4b15d635"],
Cell[614731, 13948, 1017, 18, 80, "Message",ExpressionUUID->"584bd39a-813e-4080-bc6b-d06b68d5eb21"],
Cell[615751, 13968, 429, 10, 24, "Message",ExpressionUUID->"03de6615-36ab-43cf-941e-c0b2b30a6f30"],
Cell[616183, 13980, 453, 10, 24, "Message",ExpressionUUID->"e02d5c5c-4e1e-4d71-9296-abd200e93590"],
Cell[616639, 13992, 1017, 18, 80, "Message",ExpressionUUID->"33875243-c779-4d2c-b681-3490fec2b234"],
Cell[617659, 14012, 453, 10, 24, "Message",ExpressionUUID->"34f16f07-b2a1-478b-8561-cea32a931069"],
Cell[618115, 14024, 430, 10, 24, "Message",ExpressionUUID->"04878301-8662-4910-9d6f-7fd49e69007e"],
Cell[618548, 14036, 1018, 18, 80, "Message",ExpressionUUID->"446d0471-547d-47af-97b9-b5a00a542c5f"],
Cell[619569, 14056, 455, 10, 24, "Message",ExpressionUUID->"539e6864-1e32-4ce6-b490-50826a1e99ec"],
Cell[620027, 14068, 1018, 18, 80, "Message",ExpressionUUID->"f1fc7508-e8a3-46c4-bfe2-063a34ec0583"],
Cell[621048, 14088, 431, 10, 24, "Message",ExpressionUUID->"bd4c2708-d44d-4064-86d8-3cc8d1473b6b"],
Cell[621482, 14100, 1020, 18, 80, "Message",ExpressionUUID->"bfd0614e-ab03-47f6-900e-f5c703bf8da6"],
Cell[622505, 14120, 453, 10, 24, "Message",ExpressionUUID->"f3f851d6-f8cf-4012-b0c5-d849f69218dd"],
Cell[622961, 14132, 430, 10, 24, "Message",ExpressionUUID->"29f8b80c-f12b-4ab2-ad8f-9fc5a3af9025"],
Cell[623394, 14144, 1021, 18, 80, "Message",ExpressionUUID->"9aced585-22c4-4841-8bda-fc1cebf62fb4"],
Cell[624418, 14164, 429, 10, 24, "Message",ExpressionUUID->"a4e26fb9-c45e-46d8-b7f6-3ee5a89dfaca"]
}, Closed]],
Cell[624862, 14177, 2979, 91, 158, "Input",ExpressionUUID->"d45f23f9-3274-4d4c-bde7-3b8da8d18ea3"],
Cell[627844, 14270, 4107, 122, 262, "Input",ExpressionUUID->"5c6c3dbf-b8c9-499f-876f-c02d25d5d602"],
Cell[631954, 14394, 3714, 115, 219, "Input",ExpressionUUID->"bf79b351-ec76-4596-9ad6-1cc2b897b688"]
}, Open  ]],
Cell[CellGroupData[{
Cell[635705, 14514, 207, 4, 67, "Section",ExpressionUUID->"49092b28-cba5-48f1-9357-cbfd9870acb0"],
Cell[CellGroupData[{
Cell[635937, 14522, 5328, 137, 322, "Input",ExpressionUUID->"b117a6ba-6143-4400-8478-040302bc67df"],
Cell[641268, 14661, 1629, 25, 42, "Message",ExpressionUUID->"5089871d-8194-426f-94c7-ffdd5ffbd708"],
Cell[642900, 14688, 1631, 25, 42, "Message",ExpressionUUID->"985c3bbc-c97a-410a-8dc2-904b51f51f5c"],
Cell[644534, 14715, 1629, 25, 42, "Message",ExpressionUUID->"8d5bbd6d-fce9-4d10-96c7-5ba0562c5c63"],
Cell[646166, 14742, 1490, 23, 24, "Message",ExpressionUUID->"70f72b55-2320-4c65-9558-228eff0650f8"],
Cell[647659, 14767, 1525, 24, 24, "Message",ExpressionUUID->"31b8b4f3-2c65-4608-bd38-c1dd702815d1"],
Cell[649187, 14793, 1523, 24, 24, "Message",ExpressionUUID->"a52da308-cb5e-41d5-a8bd-91ea3cf89ab6"],
Cell[650713, 14819, 1518, 23, 24, "Message",ExpressionUUID->"3d71ddef-1dcb-4b06-9fcf-1683c68cf62d"],
Cell[652234, 14844, 1500, 23, 24, "Message",ExpressionUUID->"f07ebc10-c800-4aca-98e3-6a0534c4393e"],
Cell[653737, 14869, 26766, 455, 231, "Output",ExpressionUUID->"245ca3c3-8799-47b0-8a17-d831414d53f6"],
Cell[680506, 15326, 1189, 17, 34, "Output",ExpressionUUID->"ac6b1113-c0e1-4ce5-b244-ecce62a13064"]
}, Open  ]],
Cell[681710, 15346, 767, 18, 52, "Input",ExpressionUUID->"a6ae99be-bc00-476e-a339-d6723ba6fb6c"],
Cell[CellGroupData[{
Cell[682502, 15368, 1092, 21, 30, "Input",ExpressionUUID->"187c1bc5-1b4d-47af-916a-67a6522b2880"],
Cell[683597, 15391, 568, 11, 42, "Message",ExpressionUUID->"274a984d-2670-49d5-952f-a96e9b933b13"],
Cell[684168, 15404, 563, 9, 34, "Output",ExpressionUUID->"40477189-956e-4ffe-aa03-d67efa64f987"]
}, Open  ]],
Cell[CellGroupData[{
Cell[684768, 15418, 1082, 20, 30, "Input",ExpressionUUID->"cf68d485-a16f-4976-aec8-61bdc7243bb9"],
Cell[685853, 15440, 594, 11, 42, "Message",ExpressionUUID->"6dc707b9-1bd8-41bc-81d8-3eeb7de0bcf5"],
Cell[686450, 15453, 509, 8, 34, "Output",ExpressionUUID->"dc319374-a9ff-4382-9c27-cf405a8bca7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[686996, 15466, 461, 14, 39, "Input",ExpressionUUID->"78addd9b-5127-47a4-afb2-07d181508d04"],
Cell[687460, 15482, 477, 7, 34, "Output",ExpressionUUID->"d77ecdf4-548b-4afd-8970-ae2aa967cd36"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[688010, 15497, 150, 3, 69, "Chapter",ExpressionUUID->"5eb7e005-82d7-4128-aae7-fcf9111528a1"],
Cell[CellGroupData[{
Cell[688185, 15504, 3784, 98, 200, "Input",ExpressionUUID->"2f39e2fd-8efc-4a22-8b88-83d169d1723d"],
Cell[691972, 15604, 5567, 120, 497, "Output",ExpressionUUID->"eb6d6d4e-74dd-432c-9e2c-e69553217bb9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[697576, 15729, 752, 20, 52, "Input",ExpressionUUID->"0a3b6f2a-1c55-4c59-9491-876fb1b1c853"],
Cell[698331, 15751, 12970, 260, 64, "Output",ExpressionUUID->"25070c09-34db-41d8-a54f-9eb2f141ea83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[711338, 16016, 199, 4, 30, "Input",ExpressionUUID->"d09e193d-390a-41d5-a5e9-2f72de3f9cea"],
Cell[711540, 16022, 148, 3, 34, "Output",ExpressionUUID->"ce412eb4-3be9-48cf-9e59-51f22dde85c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[711725, 16030, 3742, 98, 199, "Input",ExpressionUUID->"7355e9e0-a0a9-4a42-87b1-e15538f4d01b"],
Cell[715470, 16130, 5461, 117, 545, "Output",ExpressionUUID->"74ee2f27-8ca9-48fa-9030-5ceea6e2c21d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[720968, 16252, 752, 20, 52, "Input",ExpressionUUID->"6f619f61-9ce6-48e1-93f7-ccf8ef24bad2"],
Cell[721723, 16274, 12925, 260, 64, "Output",ExpressionUUID->"3c9aa39b-f307-467d-8b34-78c6037a97a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[734685, 16539, 280, 8, 30, "Input",ExpressionUUID->"94a8e978-f1d8-4c19-aa68-a74cff052fa6"],
Cell[734968, 16549, 398, 10, 24, "Message",ExpressionUUID->"090e7a16-849f-4425-97dd-9a4f8f76e12b"],
Cell[735369, 16561, 224, 6, 34, "Output",ExpressionUUID->"eaa9ec5e-4a6f-4c14-afff-f5f27f1ec313"]
}, Open  ]],
Cell[CellGroupData[{
Cell[735630, 16572, 204, 4, 30, "Input",ExpressionUUID->"56c1fedf-9d9e-4f84-a125-0f2b8521d633"],
Cell[735837, 16578, 134, 3, 34, "Output",ExpressionUUID->"cac5c7b4-62e4-42bd-a52a-8a31def61bda"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Te104_Varying_lambda.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    638507,      13336]
NotebookOptionsPosition[    599148,      12779]
NotebookOutlinePosition[    599528,      12796]
CellTagsIndexPosition[    599485,      12793]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.747959293495826*^9, 
  3.747959294928875*^9}},ExpressionUUID->"a9b129a7-8a74-4663-90b5-\
689a4b6f75a1"],

Cell[CellGroupData[{

Cell["Te104", "Title",
 CellChangeTimes->{{3.74804881468917*^9, 3.7480488256584806`*^9}},
 TextAlignment->Center,ExpressionUUID->"8aecb048-f71c-42bf-82ee-af8aa5e964fc"],

Cell[CellGroupData[{

Cell["Benchmark Values", "Chapter",
 CellChangeTimes->{{3.7480488538313093`*^9, 
  3.748048865504447*^9}},ExpressionUUID->"4b15f176-052b-4186-a441-\
64110e91aaf1"],

Cell[BoxData[{
 RowBox[{"We", " ", "first", " ", "study", " ", "the", " ", "properties", " ",
   "of", " ", "Te104", " ", "using", " ", "the", " ", "benchmark", " ", 
  "values"}], "\[IndentingNewLine]", 
 RowBox[{"c", "=", 
  RowBox[{
   RowBox[{"1.07", " ", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]], " ", "and", " ", "a"}], "=", 
   RowBox[{"0.54", " ", 
    RowBox[{"fm", "."}]}]}]}]}], "Text",
 CellChangeTimes->{{3.7480489263331223`*^9, 
  3.7480490018786*^9}},ExpressionUUID->"db503d02-7271-4284-9588-ca85b06846fa"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.7480610795121613`*^9, 
  3.7480611004922457`*^9}},ExpressionUUID->"e248b4e1-3635-4acc-a5f3-\
5de93f8aaa2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"050738c4-4fe2-4ca9-b056-1fc9258f5515"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"e52e06a6-cfac-40c5-b268-238ba596442b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "50"}], ";", 
  RowBox[{"Ac", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSn100", "=", 
   RowBox[{"Ac", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MSn100"}], 
    RowBox[{"MHe4", "+", "MSn100"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7480601615642347`*^9, 3.7480601649549007`*^9}, {
  3.7480602127409353`*^9, 
  3.748060242217947*^9}},ExpressionUUID->"18239aa3-5d26-4060-8418-\
65fef9e63b97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.1"}], ";"}]], "Input",
 CellChangeTimes->{{3.748060122712727*^9, 3.748060127454797*^9}, {
  3.748212542563569*^9, 
  3.748212542950344*^9}},ExpressionUUID->"4292d4e5-2c18-4d8a-9d28-\
f2c133e75d51"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1.07", " ", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.54"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";", 
  RowBox[{"\[Mu]2", "=", "2.5"}], ";", 
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"Q\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.748049024665147*^9, 3.7480491093160353`*^9}, {
  3.748049216406859*^9, 3.748049233134603*^9}, {3.74806010563268*^9, 
  3.748060107343192*^9}},ExpressionUUID->"e4da9d9f-18f4-48c7-8aeb-\
4faf351de703"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"Ac", "/", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r1", "2"], 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "0", ",", "1000"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", "0.422875"}], ";"}]}], "Input",
 CellChangeTimes->{{3.748049143930035*^9, 3.748049174111806*^9}, {
  3.748049333578128*^9, 
  3.748049404768944*^9}},ExpressionUUID->"773854ec-e515-45e2-9c15-\
3ab728f9b4c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"0cfdbd23-72be-4681-a57d-a88f652a4591"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3YDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoulombDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              FractionBox["Zc", "Ac"], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              FractionBox["Z\[Alpha]", "A\[Alpha]"], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              FractionBox[
               RowBox[{"4", "\[Pi]", " ", "e2"}], 
               SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7480494828380203`*^9, 3.748049485212708*^9}, 
   3.748060415023381*^9, {3.748060805084441*^9, 
   3.7480608060372458`*^9}},ExpressionUUID->"87613fc1-ba76-4b32-8605-\
401b3458516f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482520557051992`*^9},ExpressionUUID->"f20ef751-ab6e-42ed-9672-\
8d857b04d4ed"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0027390978198038145`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.529729859634268`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252129234832*^9},ExpressionUUID->"5a46a0e5-024f-4247-bb55-\
3ea7a2568d51"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.002284937279155609`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.216396566409458`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482521709405193`*^9},ExpressionUUID->"ad4fa409-c3a3-4ac6-a90d-\
43ba8340f178"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252173785163*^9},ExpressionUUID->"a53e28dc-52c6-47fa-8e4b-\
4e3ec741c56c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482521876424837`*^9},ExpressionUUID->"4cda82bf-5e0d-43c8-bbff-\
c577e8814c07"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482521966692877`*^9},ExpressionUUID->"37cff998-1245-41f5-9d9a-\
844583886de3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0006402196053151392`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.8656073741605396`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252206224518*^9},ExpressionUUID->"de5a447d-90bb-46f1-83a6-\
a7c2bdad2be4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0019058327861567741`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.709639466875881`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252213272353*^9},ExpressionUUID->"993e3f1c-d7d9-41b2-9ae4-\
d003b05b1248"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74825221337428*^9},ExpressionUUID->"b171ba9c-1f47-4c56-93bf-5aa47d9c9b9a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252216620163*^9},ExpressionUUID->"291e437c-79c5-45af-b1f9-\
06264f69d3c3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00014878474144904702`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.910607321981502`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252220770637*^9},ExpressionUUID->"8c6668fe-f626-489e-86f7-\
40860489e576"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252229670312*^9},ExpressionUUID->"7cb706b0-9f88-488a-a28b-\
fde76f2c5133"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252232632907*^9},ExpressionUUID->"36bd41f6-5a40-4002-a9e6-\
cf0093cd3116"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0000344437583319041`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.967973874527989`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74825223438552*^9},ExpressionUUID->"c75ac70f-3833-4595-a7b9-b600d9068764"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482522433072653`*^9},ExpressionUUID->"faeeaf54-06d0-46ca-a122-\
97fbd627a20f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000533579262832213`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"9.210654324846612`*^-7\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252248503035*^9},ExpressionUUID->"fa800988-f0dd-4a31-8b41-\
3bab05328f75"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252257816567*^9},ExpressionUUID->"0f86f9d8-4cdf-4a12-b6e0-\
d47575018e2d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252257907844*^9},ExpressionUUID->"459b00ea-6182-4a87-a3fc-\
93be4c62f19e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00012393865184704214`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.306358865062919`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252260520249*^9},ExpressionUUID->"7d54576a-e9bf-4772-9280-\
6459ecb944ee"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.951939038172706`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.451527873331461`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252267935659*^9},ExpressionUUID->"385ed4ed-1a4b-4bd9-8a4e-\
f41e19a8ab93"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252271344346*^9},ExpressionUUID->"b60b2d2c-1101-4aaa-bc78-\
f498d9a2642e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252271439286*^9},ExpressionUUID->"61041dbd-21ec-449c-a5a8-\
26b06ca75b49"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252274622899*^9},ExpressionUUID->"47e0c998-70d4-4dd4-a8d6-\
eb618a957a17"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252277424448*^9},ExpressionUUID->"db081517-205e-456c-81dc-\
21307d1f1b18"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000028680607833894874`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.83579716498862`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74825227919914*^9},ExpressionUUID->"817961dc-e317-4e50-9668-f8e636a2d1e9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482522873591957`*^9},ExpressionUUID->"4acdfddd-e1ee-46d7-a8ab-\
fefbcbf4adc1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252287454091*^9},ExpressionUUID->"3dcb2964-df79-4535-9253-\
94ab22493bab"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0004447138130739171`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.791859593193969`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252289622851*^9},ExpressionUUID->"090d2133-e9d6-4230-9b3f-\
c6398454a385"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482522897193623`*^9},ExpressionUUID->"4247cd2a-7af2-4393-992b-\
c64c145f5645"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00010323583012749379`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.3156239788737405`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482523024088783`*^9},ExpressionUUID->"4db11adf-fbea-4518-84d1-\
28e1a5ef76c3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482523025304403`*^9},ExpressionUUID->"71916da4-d146-4509-a965-\
94155a15b792"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.004714493106598932`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.7237294976959434`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252311923587*^9},ExpressionUUID->"05edfa90-826b-4f09-a012-\
e191b2052dcf"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.832102756397472`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.2147882211753234`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252314452106*^9},ExpressionUUID->"018dc50a-a5ce-47e8-b66b-\
a01d6396b061"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.619515659384359`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.278876673118104`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252314787487*^9},ExpressionUUID->"487e9334-5808-4d55-8209-\
35fca913f865"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482523231640863`*^9},ExpressionUUID->"cc3cd5e5-6dac-40eb-8e0a-\
c7f6d130e064"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74825232432036*^9},ExpressionUUID->"9cc50299-d611-4acf-8c93-432cbb3d1e3e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252324421157*^9},ExpressionUUID->"030f602e-1931-484b-a2b1-\
c873613d14af"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252325818362*^9},ExpressionUUID->"4ba2a433-6607-4240-bfe6-\
851cd2eed737"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000023880777704852986`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.067305110478932`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74825232674131*^9},ExpressionUUID->"b98f3f14-e6b3-4206-924a-df6d80ed09a9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252326841621*^9},ExpressionUUID->"3138ca05-44b2-4d55-9eb4-\
860a1d6a0414"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252350885824*^9},ExpressionUUID->"2d2c2fcb-b982-4e4e-be8f-\
d35a92f13a09"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00393451907119426`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.488072304910809`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252356655719*^9},ExpressionUUID->"14e54e72-36ad-42cf-b159-\
6e59af5f2fb1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.214427831355301`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.6116553326420816`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252361886075*^9},ExpressionUUID->"e5d4eafa-5ede-42d0-af5e-\
c11523fdefc8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"5.510184738558022`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.0566634445619564`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252363001582*^9},ExpressionUUID->"4030aa1f-0f0f-48cb-b981-\
d0eb2cbd6c51"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482523630965347`*^9},ExpressionUUID->"17886582-b274-442f-89ba-\
638616570169"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.5247810973962976`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.9576798614086844`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482523636630087`*^9},ExpressionUUID->"8ba401e1-0111-45a1-9fcf-\
8c8e7c687f1e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252370970767*^9},ExpressionUUID->"6b4c9b3e-e874-42f0-86a0-\
e819767d934c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74825237462603*^9},ExpressionUUID->"d49f50d6-5b69-4b83-9819-14b92e520034"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482523747203407`*^9},ExpressionUUID->"7c35e164-a1e2-4be0-be30-\
033c30675d85"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252394288567*^9},ExpressionUUID->"48383ca9-2cca-4bad-af94-\
610883e383f8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0032830780344891113`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.415163791934945`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252399309085*^9},ExpressionUUID->"4f7a2ec0-0b60-46aa-a4fa-\
0ce29d2bca8d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482523994048777`*^9},ExpressionUUID->"0a931c8c-254e-481a-ac32-\
55fbb054bbbe"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.5068828453319045`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.180855690331894`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252407699183*^9},ExpressionUUID->"e1a2c7e0-3bb2-4c2f-bdf9-\
ec2144cfe414"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.2689813876660266`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.114052330255258`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482524084753933`*^9},ExpressionUUID->"58a5a905-4f08-4b47-b45a-\
4743bffe8009"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252408569622*^9},ExpressionUUID->"e6d225f6-e123-419f-a1b4-\
8984d61de911"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482524086626863`*^9},ExpressionUUID->"54c0eaf9-ec56-4cf8-9096-\
be23f2b615ea"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74825241713465*^9},ExpressionUUID->"45980c24-7f60-45e9-8511-d4fa6960ea3e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482524172311153`*^9},ExpressionUUID->"a45318eb-8e5d-4628-9cf6-\
f011a042ade7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252436087305*^9},ExpressionUUID->"0c6fb10a-0d87-49ca-8f26-\
c1545ddf3892"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"9.682280677821703`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.691252355378603`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252448709373*^9},ExpressionUUID->"d68d56fa-1549-4e44-8bdc-\
cd51e473016d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.9181902277828275`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.849583472653614`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252455918582*^9},ExpressionUUID->"cd704463-cd75-46f2-8e34-\
443e0387f006"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252456028268*^9},ExpressionUUID->"16dc0a6d-1ea7-4813-8488-\
6ba00db72e6a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252457523137*^9},ExpressionUUID->"68af5807-85b5-41cb-a803-\
4cd589214226"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.2220432029096404`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.4139585310501016`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252475972137*^9},ExpressionUUID->"b0980d48-cd5f-433e-9ecd-\
484de02ef62c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482524832794247`*^9},ExpressionUUID->"91531acd-143f-493f-b30d-\
a42a663b8b18"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"8.055635805463701`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.452705273687276`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252493707017*^9},ExpressionUUID->"e7e95564-98de-4c18-8bac-\
c48e6e7d0552"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252502493515*^9},ExpressionUUID->"03e62d64-899d-4758-b50a-\
a19cf30c065a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252502562899*^9},ExpressionUUID->"5507445f-d6ff-4160-a863-\
c34fbce61043"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.8484758758374742`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.516999267033425`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74825252037213*^9},ExpressionUUID->"651ea36e-4aa4-4eb2-8b89-7e2362afccfa"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252528000284*^9},ExpressionUUID->"975fcdfd-af21-48bc-871a-\
43dc7bf7d2b9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252528084055*^9},ExpressionUUID->"5624c4ae-ff97-4d36-97a7-\
65b16ebcc9b4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.702093782728902`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.412861511158242`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482525332658043`*^9},ExpressionUUID->"450b7bd8-e0c3-4426-88ff-\
f08c99c62021"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252533354072*^9},ExpressionUUID->"9f1d287b-e1fd-4445-951b-\
5e793b1a587d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.5377245049887946`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.914115963874042`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252554785071*^9},ExpressionUUID->"0551d09b-0a9e-4f78-be9c-\
b81b79ba57f9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748252554820195*^9},ExpressionUUID->"b4f54966-2986-45b2-8c04-\
396bf2e364a4"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Lambda]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
     "M3YDataSet"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CoulombPotential", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "CoulombDataSet"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CentrifugalPotential", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}], "L", " ", 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]", "]"}], "[", "r", 
     "]"}], "+", 
    RowBox[{"CoulombPotential", "[", "r", "]"}], "+", 
    RowBox[{"CentrifugalPotential", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", 
    RowBox[{"\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<=", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"RMax", "[", 
           RowBox[{"\[Lambda]", ",", "L"}], "]"}], ",", "\[Lambda]", ",", 
          "L"}], "]"}], ",", 
        RowBox[{"r", ">", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.748059780469162*^9, 3.748059835137163*^9}, {
   3.748060818141473*^9, 3.7480608921357*^9}, 
   3.748061391426217*^9},ExpressionUUID->"81a90459-e4e2-4881-8dd5-\
20f2634da50f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombPhase", "[", 
     RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Arg", "[", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", 
       RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHPlus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHMinus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"+", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombF", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombG", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     "2"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"GammaAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"\[HBar]c", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"phi", "[", "R", "]"}], 
        RowBox[{"CoulombG", "[", 
         RowBox[{"L", ",", 
          FractionBox[
           RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
           RowBox[{"\[HBar]c", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]]}]], ",", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"2", "\[Mu]", " ", "Q\[Alpha]"}]], "\[HBar]c"], "R"}]}], 
         "]"}]], ")"}], "2"]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[HBar]", "=", 
        RowBox[{"6.582", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"GammaAlpha", "[", 
        RowBox[{"R", ",", "L", ",", "phi"}], "]"}]]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.748089207208042*^9, 
  3.7480892096972113`*^9}},ExpressionUUID->"9df1dffb-1694-4f65-af03-\
38a7168f89e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombFactor", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], ")"}], "/", "2"}]}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "-", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "+", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", "1"}], ")"}], "!"}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CoulombFactor", "[", 
      RowBox[{"\[ScriptL]", ",", "\[Eta]"}], "]"}], " ", 
     RowBox[{"WhittakerM", "[", 
      RowBox[{
       RowBox[{"I", " ", "\[Eta]"}], ",", 
       RowBox[{"\[ScriptL]", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"2", " ", "I", " ", "\[Rho]"}]}], "]"}]}], "//", "Re"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"R", ",", "\[Lambda]", ",", "L"}], "]"}], "-", 
            "E\[Alpha]"}], ")"}]}]]}], ",", 
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "\[HBar]c", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"\[Mu]", " ", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"phi", "[", "R", "]"}], 
         RowBox[{"CoulombF", "[", 
          RowBox[{"L", ",", 
           FractionBox[
            RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
            RowBox[{"\[HBar]c", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"2", "E\[Alpha]"}], "\[Mu]"]]}]], ",", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]], "\[HBar]c"], "R"}]}],
           "]"}]}], ")"}], "2"]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[HBar]", "=", 
       RowBox[{"6.582", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{
       "R", ",", "E\[Alpha]", ",", "\[Lambda]", ",", "L", ",", "phi"}], 
       "]"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.748089220308125*^9, {3.748090394959993*^9, 3.748090418205027*^9}, {
   3.748090499829041*^9, 3.748090500275651*^9}, {3.748134261479184*^9, 
   3.748134301456243*^9}},ExpressionUUID->"0bdd38a2-b5eb-4668-90a3-\
b698e02ab385"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Section",
 CellChangeTimes->{{3.748060992882103*^9, 3.748061028085909*^9}, {
  3.748061111161581*^9, 
  3.74806111688805*^9}},ExpressionUUID->"edbbed1b-502a-48b7-b571-\
08f48f96d24b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64417", ",", "0"}],
               "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL0"}], "Input",
 CellChangeTimes->{
  3.748061429302589*^9, {3.748061474491418*^9, 3.748061515398943*^9}, {
   3.748061729060234*^9, 3.748061961962799*^9}, {3.74806206961091*^9, 
   3.748062095155609*^9}, {3.748062138335792*^9, 3.748062139310726*^9}, {
   3.748213739022378*^9, 
   3.748214009715263*^9}},ExpressionUUID->"89b1de16-4ba9-4401-8afd-\
23a156071d4f"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,29,1,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, 3.748251423480113*^9, 
   3.748251478869632*^9, 
   3.748253209664542*^9},ExpressionUUID->"58bb050a-e5e2-468b-87fa-\
a79d7f014e6d"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,29,2,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, 3.748251423480113*^9, 
   3.748251478869632*^9, 
   3.748253209687828*^9},ExpressionUUID->"dcb20c89-d541-4e7f-a28e-\
6f043e80ff7b"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,29,3,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, 3.748251423480113*^9, 
   3.748251478869632*^9, 
   3.748253209707069*^9},ExpressionUUID->"017445ee-f4aa-47ea-9c4f-\
a5cdb9865f81"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,29,4,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, 3.748251423480113*^9, 
   3.748251478869632*^9, 
   3.748253209726647*^9},ExpressionUUID->"f0ee566e-3501-48ad-84f5-\
9374bb298e9b"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,29,5,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, 3.748251423480113*^9, 
   3.748251478869632*^9, 
   3.748253210796126*^9},ExpressionUUID->"08eda03f-5661-4e93-8595-\
4b0237b506ce"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,29,6,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, 3.748251423480113*^9, 
   3.748251478869632*^9, 
   3.748253211795773*^9},ExpressionUUID->"dd6555fc-a882-4f6e-b763-\
e11b21b6060f"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,29,7,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, 3.748251423480113*^9, 
   3.748251478869632*^9, 
   3.748253212805604*^9},ExpressionUUID->"6e91b975-232d-4397-bf5a-\
5bf51e4ff8b5"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,29,8,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.748213724865341*^9, 3.748214010229376*^9}, 3.748251423480113*^9, 
   3.748251478869632*^9, 
   3.748253213806102*^9},ExpressionUUID->"385b4921-aedb-438a-b0f6-\
557ce07e561d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c4F94XtvcmK9l776y6h9AyskIhq5DMSippKEnpiyjZRSIrM6TPtYrI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       "]]},
     Annotation[#, "Charting`Private`Tag$1870#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, 
   3.748251434728133*^9, 3.748251486942226*^9, 
   3.748253216543021*^9},ExpressionUUID->"262b04e3-19bc-41e9-809e-\
3f9e7a53bf5f"],

Cell[BoxData["5.100611220618873`"], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.7482137307856617`*^9, 3.748214016930407*^9}, 
   3.748251434728133*^9, 3.748251486942226*^9, 
   3.748253216548832*^9},ExpressionUUID->"a9665da5-994e-497d-84c6-\
9ffaa631ebda"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
     RowBox[{"N", "\n", 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}]}]}], "//", 
    "Re"}], "//", "N"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74806371063288*^9, 3.748063747823361*^9}, {
   3.748063827480056*^9, 3.748063829135419*^9}, {3.748063889391376*^9, 
   3.7480638903028097`*^9}, 3.7480781544419537`*^9, {3.748078253535596*^9, 
   3.748078271846971*^9}, {3.748078609896141*^9, 3.748078610479699*^9}, {
   3.748089282517755*^9, 
   3.748089287449834*^9}},ExpressionUUID->"89eb571e-8ab9-46e4-9dc0-\
90f4692a8890"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.64417", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{
  3.7480891815787067`*^9, {3.74809042397297*^9, 3.748090444100127*^9}, 
   3.748143229440889*^9, {3.748214023912696*^9, 
   3.748214025416872*^9}},ExpressionUUID->"8ca4485d-5aad-4d31-b4e8-\
7a305ba480d1"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,35,9,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7482140260091457`*^9, 
  3.748253220132926*^9},ExpressionUUID->"d31a1d38-743d-467d-9383-\
4a675c9222a3"],

Cell[BoxData["31.626689571597996`"], "Output",
 CellChangeTimes->{
  3.748089140974942*^9, {3.7480891863854437`*^9, 3.7480891884462547`*^9}, 
   3.748090444617118*^9, 3.748143230142728*^9, 3.748214026017118*^9, 
   3.748253220158498*^9},ExpressionUUID->"3159a5a6-61a9-4333-ba14-\
c8cc634f11d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.64417", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.7481429921027946`*^9, 3.748143038632484*^9}, {
  3.748143087789072*^9, 3.7481430900444317`*^9}, {3.7482140330486517`*^9, 
  3.7482140348167067`*^9}},ExpressionUUID->"d6a4fa0a-01f6-4533-a3e5-\
f1e7a0666fb3"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,36,10,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7482140355352383`*^9, 
  3.748253221425069*^9},ExpressionUUID->"1238c19a-b29e-43be-a39c-\
f63db4aadc59"],

Cell[BoxData["1.4425457751805548`*^-14"], "Output",
 CellChangeTimes->{{3.748142999962434*^9, 3.748143039125675*^9}, 
   3.74814309100916*^9, 3.748214035541637*^9, 
   3.748253221450962*^9},ExpressionUUID->"421b6768-c825-49bf-9f29-\
aeff420d662a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Varying \[Lambda]", "Chapter",
 CellChangeTimes->{{3.748251135686921*^9, 
  3.748251148075461*^9}},ExpressionUUID->"910e4da1-8f50-47bc-8eef-\
19f7a2ac46d7"],

Cell[CellGroupData[{

Cell["g = 0", "Subchapter",
 CellChangeTimes->{{3.748251151074239*^9, 
  3.748251169279624*^9}},ExpressionUUID->"43c5fcb2-33d1-43f8-aca8-\
2a0a9473e537"],

Cell[CellGroupData[{

Cell["Energy Spectrum", "Section",
 CellChangeTimes->{{3.7481295622489*^9, 
  3.748129572181562*^9}},ExpressionUUID->"b4a03849-4db1-4e6b-885d-\
129a8b561e11"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2List", ",", "WFL2List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64417", ",", "2"}],
               "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2", ",", "WFL2"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL2List", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL2List", "[", 
        RowBox[{"[", 
         RowBox[{"8", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL2Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL2", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL2Normalization"]], 
    RowBox[{"WFL2", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL2"}], "Input",
 CellChangeTimes->{{3.7481297788679037`*^9, 3.748129830891602*^9}, 
   3.748214191626533*^9},ExpressionUUID->"b9635e8e-8bec-40ee-83cf-\
86bb56678a8a"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,129,94,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 
   3.7482539032301817`*^9},ExpressionUUID->"ad12a7f3-4312-4097-a50d-\
1553239f9699"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,129,95,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 
   3.7482539032424393`*^9},ExpressionUUID->"3a9c3f99-bd66-4cf4-ad1a-\
359163b527ad"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,129,96,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 
   3.748253903249786*^9},ExpressionUUID->"0e698247-2f92-4181-96d7-\
637ed93b95d5"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,129,97,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 
   3.7482539032571087`*^9},ExpressionUUID->"cd81e4fb-95ea-4eee-aad5-\
a236a06f403e"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,129,98,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 
   3.748253904230526*^9},ExpressionUUID->"3c3d1d2a-59e2-40dd-ae8a-\
494e0f9a8313"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,129,99,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 
   3.748253905236813*^9},ExpressionUUID->"825c91fb-0942-4aba-9545-\
8ed17e534203"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,129,100,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 
   3.748253906241658*^9},ExpressionUUID->"1ad3a188-5453-4876-a449-\
5947b01351c1"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,129,101,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 
   3.7482539073060627`*^9},ExpressionUUID->"f4da36fa-8dd1-4eaf-9a16-\
5b200c40fa87"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUl3c8198Xx+29N9l7liQiOUdFkqTIziqSFikZDUlFIVKRIkSRb4pkhK4i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       "]]},
     Annotation[#, "Charting`Private`Tag$5630#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.748129829048723*^9, 3.748129840718214*^9}, 
   3.748214202716605*^9, 
   3.748253910369524*^9},ExpressionUUID->"5424b6ab-4a1d-4d82-bb03-\
429e0cbc0e6d"],

Cell[BoxData["5.21954861462973`"], "Output",
 CellChangeTimes->{{3.748129829048723*^9, 3.748129840718214*^9}, 
   3.748214202716605*^9, 
   3.748253910383987*^9},ExpressionUUID->"e7037d6a-d37d-427f-9a9c-\
92a802f36f2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "2"}], "]"}], ",", "EL2", ",", "0.64417", ",", 
     "2", ",", "WFL2Normalized"}], "]"}], "//", "Re"}], "//", "N"}]], "Input",\

 CellChangeTimes->{{3.7481341401992064`*^9, 3.748134142381472*^9}, {
  3.748134313024425*^9, 3.748134318783195*^9}, {3.748214202636682*^9, 
  3.748214204652687*^9}},ExpressionUUID->"4cf7e228-d12d-433c-b6a3-\
98c29614b903"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,135,102,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7481341440703573`*^9, 3.748134321475443*^9, 
  3.748214206369379*^9, 
  3.748253910426259*^9},ExpressionUUID->"28081d1f-1c0e-4382-9cb2-\
edb046e1d12d"],

Cell[BoxData["28.683203141509505`"], "Output",
 CellChangeTimes->{3.7481341440779448`*^9, 3.748134321498557*^9, 
  3.748214206390383*^9, 
  3.748253910438945*^9},ExpressionUUID->"72522c31-ffb8-4ced-9f4b-\
5e0a1511b145"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "2"}], "]"}], ",", "EL2", ",", "0.64417", ",", 
     "2", ",", "WFL2Normalized"}], "]"}], "//", "Re"}], "//", "N"}]], "Input",\

 CellChangeTimes->{{3.7481429274330378`*^9, 3.74814293025273*^9}, {
  3.748214208260903*^9, 
  3.748214209900745*^9}},ExpressionUUID->"aeb29b28-545b-4a9e-9685-\
8cacd911e4d6"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,136,103,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7481429376680813`*^9, 3.748214210599638*^9, 
  3.748253910471653*^9},ExpressionUUID->"ef90154b-9795-4511-9790-\
ea02dffe7935"],

Cell[BoxData["1.590580633528735`*^-14"], "Output",
 CellChangeTimes->{3.7481429376764297`*^9, 3.748214210625079*^9, 
  3.748253910488236*^9},ExpressionUUID->"639f8278-e3e2-4b5d-9a7a-\
fb5f99422a86"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4List", ",", "WFL4List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.64417", ",", "4"}],
               "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4", ",", "WFL4"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL4List", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL4List", "[", 
        RowBox[{"[", 
         RowBox[{"7", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL4Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL4", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL4Normalization"]], 
    RowBox[{"WFL4", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL4"}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716674274419*^9, 3.731716677369637*^9}, {
   3.748129872200761*^9, 3.7481299154655943`*^9}, 
   3.748214216086237*^9},ExpressionUUID->"dd6e6dfe-88fe-4775-8fb3-\
49becd38b012"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,137,104,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 
   3.7482539105181217`*^9},ExpressionUUID->"ce3d51fe-6f2c-40d6-ad6b-\
400a481a6178"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,137,105,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 
   3.7482539105312433`*^9},ExpressionUUID->"43211139-f610-4869-a289-\
278a3bc9f728"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,137,106,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 
   3.748253910539324*^9},ExpressionUUID->"8faca319-d5a1-46d4-850b-\
4cd57eb97813"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,137,107,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 
   3.748253910546938*^9},ExpressionUUID->"db08e9b3-e200-4b00-af8b-\
638ee94198f6"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,137,108,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 
   3.7482539124415903`*^9},ExpressionUUID->"da2a66c0-4907-44a1-9612-\
d813cd7923eb"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,137,109,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 
   3.748253912724695*^9},ExpressionUUID->"b0683ec8-ffc7-48d9-98a0-\
dfc03df23b3d"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,137,110,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 
   3.748253913574806*^9},ExpressionUUID->"748ada13-ced3-4ab4-9a96-\
f48beddbaab7"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,137,111,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 
   3.7482539146246567`*^9},ExpressionUUID->"53f69edd-b9c7-457d-bb24-\
9097887560af"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8198XtvfeZO9Nyi73kMjIKIQUFTLKiBQqI8TXSJNsMiqlqETyuUbI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       "]]},
     Annotation[#, "Charting`Private`Tag$5914#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7481299137172403`*^9, 3.748129925700152*^9}, 
   3.7482142240665617`*^9, 
   3.748253917770568*^9},ExpressionUUID->"330bf4dc-4a56-4839-a033-\
8bf2b2d14f90"],

Cell[BoxData["5.492402597204659`"], "Output",
 CellChangeTimes->{{3.7481299137172403`*^9, 3.748129925700152*^9}, 
   3.7482142240665617`*^9, 
   3.7482539177833776`*^9},ExpressionUUID->"b089bc73-08ff-4868-aa01-\
91ded77929b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "4"}], "]"}], ",", "EL4", ",", "0.64417", ",", 
     "4", ",", "WFL4Normalized"}], "]"}], "//", "Re"}], "//", "N"}]], "Input",\

 CellChangeTimes->{{3.748134167199396*^9, 3.748134172365199*^9}, {
  3.74813433432732*^9, 3.748134341895094*^9}, {3.748214220850124*^9, 
  3.7482142222902603`*^9}},ExpressionUUID->"20e92527-a207-464a-a475-\
ced816560f06"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,143,112,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748134175500659*^9, 3.748134342314637*^9, 
  3.7482142242668447`*^9, 
  3.7482539178301163`*^9},ExpressionUUID->"a939bca6-bf20-4a5f-b63d-\
1ba04c54fc4a"],

Cell[BoxData["25.99121313123671`"], "Output",
 CellChangeTimes->{3.748134175508771*^9, 3.7481343423418207`*^9, 
  3.748214224287024*^9, 
  3.748253917843089*^9},ExpressionUUID->"19683cfe-ae24-4006-ac99-\
c5096b7f89b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.64417", ",", "4"}], "]"}], ",", "EL4", ",", "0.64417", ",", 
     "4", ",", "WFL4Normalized"}], "]"}], "//", "Re"}], "//", "N"}]], "Input",\

 CellChangeTimes->{
  3.748143267768265*^9, {3.748214227156952*^9, 
   3.748214228684629*^9}},ExpressionUUID->"8c7ee01a-6624-45c0-938e-\
1533c97c4bb6"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,144,113,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748143268379404*^9, 3.7482142291582623`*^9, 
  3.7482539178714323`*^9},ExpressionUUID->"09fb9531-2a30-4d35-9b9b-\
70c86f692276"],

Cell[BoxData["1.7553219695476665`*^-14"], "Output",
 CellChangeTimes->{3.748143268388421*^9, 3.7482142291790123`*^9, 
  3.748253917884055*^9},ExpressionUUID->"c560434b-cf51-457a-8591-\
bbd55daf5223"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reduced Quadrupole Transition Strength", "Section",
 CellChangeTimes->{{3.731724391945187*^9, 
  3.731724411225209*^9}},ExpressionUUID->"36e5928e-d950-40bc-8230-\
51898eb2401f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "2"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL2", "-", "EL0"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL0Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL2Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726136494699*^9, 3.7317261605853243`*^9}, {
  3.73172780207882*^9, 3.731727956902561*^9}, {3.731728580559164*^9, 
  3.731728584893188*^9}, {3.748143676418631*^9, 3.7481436766021976`*^9}, {
  3.7481437413827*^9, 
  3.748143784477216*^9}},ExpressionUUID->"529ed31d-4232-4959-b78a-\
ef3d26ea4a40"],

Cell[BoxData["6.1506426630616934`*^-15"], "Output",
 CellChangeTimes->{
  3.731726161161067*^9, 3.731727902990432*^9, 3.731727959828122*^9, {
   3.731728582311535*^9, 3.731728585553895*^9}, 3.748143795117432*^9, 
   3.74821437997666*^9, 
   3.748253917918334*^9},ExpressionUUID->"e0b0b9ba-cc2e-429f-a5ab-\
4a4fe540aa80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "4"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL4", "-", "EL2"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL2Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL4Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726203535136*^9, 3.7317262254105053`*^9}, {
  3.731727981378559*^9, 3.731727986510652*^9}, {3.731728655661736*^9, 
  3.7317286581399803`*^9}, {3.748143911041465*^9, 3.748143914481862*^9}, {
  3.748253805007216*^9, 
  3.7482538052092867`*^9}},ExpressionUUID->"7b3568bf-55c6-4eed-80d6-\
0d74cfad481c"],

Cell[BoxData["5.231057370215915`*^-13"], "Output",
 CellChangeTimes->{3.731726225866542*^9, 3.7317279888574677`*^9, 
  3.7317286648763647`*^9, 3.74814391570886*^9, 3.74821438006524*^9, 
  3.7482539179481077`*^9},ExpressionUUID->"2b8d2e52-e8e0-4e70-9a91-\
95c898e72af9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["1.590580633528735`*^-14", 
   RowBox[{"1.590580633528735`*^-14", "+", "6.1506426630616934`*^-15"}]], "*",
   "100"}]], "Input",
 CellChangeTimes->{{3.748295186151349*^9, 3.748295191077931*^9}, {
  3.748295221115272*^9, 
  3.748295229000998*^9}},ExpressionUUID->"fbafb6ac-b832-44b5-898b-\
4efd03f85688"],

Cell[BoxData["72.1140848033966`"], "Output",
 CellChangeTimes->{{3.748295224812098*^9, 
  3.748295230296997*^9}},ExpressionUUID->"6a9dd623-02df-46eb-854b-\
7a95b3e5b29f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["1.7553219695476665`*^-14", 
   RowBox[{"1.7553219695476665`*^-14", "+", "5.231057370215915`*^-13"}]], "*",
   "100"}]], "Input",
 CellChangeTimes->{{3.748295193476152*^9, 
  3.748295233184668*^9}},ExpressionUUID->"cf0c0b5a-9594-44bf-bbcd-\
d0a190c61646"],

Cell[BoxData["3.2466344037027444`"], "Output",
 CellChangeTimes->{
  3.748295233731069*^9},ExpressionUUID->"1ca1dead-f035-4991-993f-\
dcd9d734033f"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "g = 1X",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "21fdbe68-0a3e-4061-837b-6599966988df"]
}], "Subchapter",
 CellChangeTimes->{{3.748251151074239*^9, 3.748251201554637*^9}, {
  3.748253285777978*^9, 
  3.748253286888996*^9}},ExpressionUUID->"5d7b0f4e-05ba-4244-a2ed-\
171116cb9280"],

Cell[CellGroupData[{

Cell["Energy Spectrum", "Section",
 CellChangeTimes->{{3.7481295622489*^9, 
  3.748129572181562*^9}},ExpressionUUID->"743418ae-5525-47cf-8515-\
12cabb2d8b17"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2List", ",", "WFL2List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"0.64417", "-", 
                RowBox[{"1", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "3"}]]}]}], ",", "2"}], "]"}], "+", "VShift"}],
             ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2", ",", "WFL2"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL2List", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL2List", "[", 
        RowBox[{"[", 
         RowBox[{"8", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL2Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL2", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL2Normalization"]], 
    RowBox[{"WFL2", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL2"}], "Input",
 CellChangeTimes->{{3.7481297788679037`*^9, 3.748129830891602*^9}, 
   3.748214191626533*^9, {3.7482512084134607`*^9, 3.748251218650333*^9}, {
   3.748253291907165*^9, 
   3.7482532926909447`*^9}},ExpressionUUID->"a8594417-5dc3-49e7-a09c-\
ac91fcf6ee41"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,165,134,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 
   3.748253931553658*^9},ExpressionUUID->"bf1f2b59-32d2-471f-9a97-\
fa0e81b1e46b"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,165,135,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 
   3.7482539315659924`*^9},ExpressionUUID->"4cf02842-514f-4b34-83c8-\
168fa6be3ff2"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,165,136,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 
   3.748253931573742*^9},ExpressionUUID->"a40d37d1-97f2-4fcd-a11e-\
c7e37ed2e0b6"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,165,137,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 
   3.748253931582467*^9},ExpressionUUID->"0b3796ab-1e95-4dfd-a4cb-\
549dc3637c2f"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,165,138,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 
   3.748253932613649*^9},ExpressionUUID->"39362452-46ef-49d4-9d8a-\
d9c455fbaa03"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,165,139,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 
   3.74825393360837*^9},ExpressionUUID->"4d3626a8-dd16-4b2d-878a-\
d6fef50f8802"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,165,140,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 
   3.748253934609479*^9},ExpressionUUID->"66f30d0c-902f-46cb-b9be-\
63dcd2802c36"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,165,141,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 
   3.748253935616749*^9},ExpressionUUID->"80bcf6e9-4b3c-41ed-8f1e-\
4444005178f5"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c4l+8btffeO3uPUqGS506lSCIlfCUpsleyi5BKZmRGKolkVnaeREKS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       "]]},
     Annotation[#, "Charting`Private`Tag$6888#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.748129829048723*^9, 3.748129840718214*^9}, 
   3.748214202716605*^9, 3.7482512813061657`*^9, 3.748253232372444*^9, 
   3.748253300512257*^9, 
   3.748253938227911*^9},ExpressionUUID->"22334af8-1960-44b9-8fab-\
345fb91199fe"],

Cell[BoxData["5.345741849598426`"], "Output",
 CellChangeTimes->{{3.748129829048723*^9, 3.748129840718214*^9}, 
   3.748214202716605*^9, 3.7482512813061657`*^9, 3.748253232372444*^9, 
   3.748253300512257*^9, 
   3.748253938239037*^9},ExpressionUUID->"48107e57-323d-4c2c-95c5-\
c4b3f9c6ae85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"1", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "2"}], "]"}], ",", "EL2", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"1", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "2", ",", "WFL2Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7481341401992064`*^9, 3.748134142381472*^9}, {
  3.748134313024425*^9, 3.748134318783195*^9}, {3.748214202636682*^9, 
  3.748214204652687*^9}, {3.7482512308681393`*^9, 3.7482512324601717`*^9}, {
  3.748253304346519*^9, 
  3.748253307889434*^9}},ExpressionUUID->"df4b0f1b-1c7f-41b6-8e3a-\
e108a1d05621"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,171,142,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7481341440703573`*^9, 3.748134321475443*^9, 3.748214206369379*^9, 
   3.748251288298875*^9, 3.748253235584366*^9, {3.748253300663292*^9, 
   3.7482533083519077`*^9}, 
   3.7482539382824*^9},ExpressionUUID->"82779da2-4ab0-48ae-9353-46e13f9a538d"],

Cell[BoxData["10.95774330478415`"], "Output",
 CellChangeTimes->{
  3.7481341440779448`*^9, 3.748134321498557*^9, 3.748214206390383*^9, 
   3.748251288353036*^9, 3.748253235613223*^9, {3.748253300689761*^9, 
   3.7482533083806543`*^9}, 
   3.748253938295374*^9},ExpressionUUID->"1d0f429b-f00c-4cf6-b066-\
26e0f366ba1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"1", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "2"}], "]"}], ",", "EL2", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"1", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "2", ",", "WFL2Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7481429274330378`*^9, 3.74814293025273*^9}, {
  3.748214208260903*^9, 3.748214209900745*^9}, {3.748251234268805*^9, 
  3.7482512358604383`*^9}, {3.748253315041821*^9, 
  3.748253318361472*^9}},ExpressionUUID->"9d417970-2c4c-4dff-a6a3-\
d2fd86b4ffcb"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,172,143,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7481429376680813`*^9, 3.748214210599638*^9, 
  3.748251290440269*^9, 3.748253237652874*^9, 3.748253318748925*^9, 
  3.748253938324696*^9},ExpressionUUID->"6af147d9-20f4-41e3-9949-\
f5ca553f2b1b"],

Cell[BoxData["4.16353496842152`*^-14"], "Output",
 CellChangeTimes->{3.7481429376764297`*^9, 3.748214210625079*^9, 
  3.748251290484449*^9, 3.748253237677527*^9, 3.748253318777134*^9, 
  3.748253938337322*^9},ExpressionUUID->"e7005468-3481-49a9-947d-\
f55fb3409eff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4List", ",", "WFL4List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"0.64417", "-", 
                RowBox[{"2", " ", "1", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "3"}]]}]}], ",", "4"}], "]"}], "+", "VShift"}],
             ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4", ",", "WFL4"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL4List", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL4List", "[", 
        RowBox[{"[", 
         RowBox[{"7", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL4Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL4", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL4Normalization"]], 
    RowBox[{"WFL4", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL4"}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716674274419*^9, 3.731716677369637*^9}, {
   3.748129872200761*^9, 3.7481299154655943`*^9}, 3.748214216086237*^9, {
   3.748251299202406*^9, 3.7482513023111973`*^9}, {3.748253329324288*^9, 
   3.7482533298913183`*^9}},ExpressionUUID->"a7cca463-612e-4d75-892c-\
0d2fce1e3e64"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,173,144,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 
   3.748253938368195*^9},ExpressionUUID->"a1d93a1c-0f37-4633-9030-\
4655734b5e8a"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,173,145,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 
   3.748253938380208*^9},ExpressionUUID->"ca7a72c4-d11b-4d7e-9b1a-\
4938883a87ef"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,173,146,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 
   3.748253938388365*^9},ExpressionUUID->"d932dd33-0771-4219-9388-\
a46d37783828"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,173,147,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 
   3.748253938396125*^9},ExpressionUUID->"f629173a-15e8-4dd3-ab57-\
2a399ddab5cd"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,173,148,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 
   3.748253939458617*^9},ExpressionUUID->"f6d7c226-4e29-4944-ab1b-\
8dd8474783f5"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,173,149,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 
   3.748253940464683*^9},ExpressionUUID->"27f4491b-a5cb-4448-90a7-\
edb809b60134"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,173,150,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 
   3.7482539414724207`*^9},ExpressionUUID->"083bdbf5-5cd9-4658-9b79-\
fbe7556bc194"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,173,151,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 
   3.748253942478792*^9},ExpressionUUID->"1415681d-2b9e-4595-9f99-\
069adabeaf87"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c41t8blk323nuPyCqjzkNKJKSyRUIqREkZlaQiI6TISiSrgcoI75G9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       "]]},
     Annotation[#, "Charting`Private`Tag$7172#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7481299137172403`*^9, 3.748129925700152*^9}, 
   3.7482142240665617`*^9, 3.748251356629431*^9, 3.748253246582309*^9, 
   3.748253336983863*^9, 
   3.748253945178022*^9},ExpressionUUID->"226f0e22-0a5c-4490-aded-\
356e6d14a43a"],

Cell[BoxData["5.749507488762106`"], "Output",
 CellChangeTimes->{{3.7481299137172403`*^9, 3.748129925700152*^9}, 
   3.7482142240665617`*^9, 3.748251356629431*^9, 3.748253246582309*^9, 
   3.748253336983863*^9, 
   3.748253945188822*^9},ExpressionUUID->"1195e4e8-623f-4ab3-9a8b-\
294bccfe862c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"2", " ", "1", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "4"}], "]"}], ",", "EL4", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"2", " ", "1", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "4", ",", "WFL4Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.748134167199396*^9, 3.748134172365199*^9}, {
  3.74813433432732*^9, 3.748134341895094*^9}, {3.748214220850124*^9, 
  3.7482142222902603`*^9}, {3.748251315127254*^9, 3.748251316662888*^9}, {
  3.748253337426113*^9, 
  3.748253339834021*^9}},ExpressionUUID->"2f697bc6-14a1-4ede-864d-\
b8e7f5b1fd5e"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,179,152,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7482532549450703`*^9, 3.748253351071519*^9, 
  3.74825394522819*^9},ExpressionUUID->"b98d2b44-e4d8-4a02-a599-5accef060dcc"],

Cell[BoxData["4.320943175827078`"], "Output",
 CellChangeTimes->{3.748134175508771*^9, 3.7481343423418207`*^9, 
  3.748214224287024*^9, 3.748251357125875*^9, 3.748253254953434*^9, 
  3.748253351097085*^9, 
  3.748253945241247*^9},ExpressionUUID->"d6c9769f-1e40-4e35-9055-\
edf2789f6af7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"2", " ", "1", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "4"}], "]"}], ",", "EL4", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"2", " ", "1", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "4", ",", "WFL4Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{
  3.748143267768265*^9, {3.748214227156952*^9, 3.748214228684629*^9}, {
   3.748251318759355*^9, 3.748251320359561*^9}, {3.748253345178096*^9, 
   3.748253347481892*^9}},ExpressionUUID->"ea79edc7-0a16-463d-8d4d-\
03862894cadc"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,180,153,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7482532565822372`*^9, 3.748253348835908*^9, 
  3.748253945271194*^9},ExpressionUUID->"4c7f3dbd-d209-4176-828a-\
f18d162dac0c"],

Cell[BoxData["1.0558562232358643`*^-13"], "Output",
 CellChangeTimes->{3.748143268388421*^9, 3.7482142291790123`*^9, 
  3.748251357485116*^9, 3.748253256592278*^9, 3.7482533488606167`*^9, 
  3.748253945284374*^9},ExpressionUUID->"12f6bdac-a772-4af1-b295-\
55266751cf3a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reduced Quadrupole Transition Strength", "Section",
 CellChangeTimes->{{3.731724391945187*^9, 
  3.731724411225209*^9}},ExpressionUUID->"954fcb5d-9a6a-4c88-aeae-\
17d923d6755a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "2"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL2", "-", "EL0"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL0Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL2Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726136494699*^9, 3.7317261605853243`*^9}, {
  3.73172780207882*^9, 3.731727956902561*^9}, {3.731728580559164*^9, 
  3.731728584893188*^9}, {3.748143676418631*^9, 3.7481436766021976`*^9}, {
  3.7481437413827*^9, 
  3.748143784477216*^9}},ExpressionUUID->"442846bd-235f-4405-8ad2-\
3b8bc8637c18"],

Cell[BoxData["2.295963705724789`*^-13"], "Output",
 CellChangeTimes->{
  3.731726161161067*^9, 3.731727902990432*^9, 3.731727959828122*^9, {
   3.731728582311535*^9, 3.731728585553895*^9}, 3.748143795117432*^9, 
   3.74821437997666*^9, 3.7482532615440598`*^9, 3.748253356343999*^9, 
   3.748253945317664*^9},ExpressionUUID->"b1093072-e953-4e13-9504-\
cb3627a752ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "4"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL4", "-", "EL2"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL2Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL4Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726203535136*^9, 3.7317262254105053`*^9}, {
  3.731727981378559*^9, 3.731727986510652*^9}, {3.731728655661736*^9, 
  3.7317286581399803`*^9}, {3.748143911041465*^9, 3.748143914481862*^9}, {
  3.748253833256863*^9, 
  3.748253833426035*^9}},ExpressionUUID->"7cff40b8-921b-4ad6-98e7-\
67f40a883d7e"],

Cell[BoxData["3.75132687268383`*^-12"], "Output",
 CellChangeTimes->{3.731726225866542*^9, 3.7317279888574677`*^9, 
  3.7317286648763647`*^9, 3.74814391570886*^9, 3.74821438006524*^9, 
  3.748253263178236*^9, 3.748253358144249*^9, 
  3.748253945347355*^9},ExpressionUUID->"94e9207e-aa77-4399-a068-\
77874e0bf20d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["4.16353496842152`*^-14", 
   RowBox[{"4.16353496842152`*^-14", "+", "2.295963705724789`*^-13"}]], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.74829526983869*^9, 
  3.7482953046417217`*^9}},ExpressionUUID->"8eb6b167-03c7-4b23-bc6e-\
987362fde58f"],

Cell[BoxData["15.350472151565253`"], "Output",
 CellChangeTimes->{
  3.748295305266947*^9},ExpressionUUID->"ed838948-29ea-4d6d-b3ab-\
1bc41eb254a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["1.0558562232358643`*^-13", 
   RowBox[{"1.0558562232358643`*^-13", "+", "3.75132687268383`*^-12"}]], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.748295276068963*^9, 
  3.7482952891630993`*^9}},ExpressionUUID->"409301df-05e3-442f-a641-\
5c23d687e606"],

Cell[BoxData["2.7375685204230544`"], "Output",
 CellChangeTimes->{
  3.748295307225696*^9},ExpressionUUID->"1c0d2d5b-a177-4c1c-a794-\
0e90253024ca"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "g = 2X",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "fc181dba-826a-4b3f-893b-3c0c0dc4ca3d"]
}], "Subchapter",
 CellChangeTimes->{{3.748251151074239*^9, 3.748251201554637*^9}, {
  3.748253285777978*^9, 3.748253286888996*^9}, {3.748253415512741*^9, 
  3.748253415951804*^9}, {3.748253608527128*^9, 
  3.748253609774032*^9}},ExpressionUUID->"c85c2c6b-cd8d-407d-bd42-\
198552e2096d"],

Cell[CellGroupData[{

Cell["Energy Spectrum", "Section",
 CellChangeTimes->{{3.7481295622489*^9, 
  3.748129572181562*^9}},ExpressionUUID->"93190bfe-cf1f-4cf2-a85f-\
b19df30eb607"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2List", ",", "WFL2List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"0.64417", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "3"}]]}]}], ",", "2"}], "]"}], "+", "VShift"}],
             ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2", ",", "WFL2"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL2List", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL2List", "[", 
        RowBox[{"[", 
         RowBox[{"8", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL2Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL2", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL2Normalization"]], 
    RowBox[{"WFL2", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL2"}], "Input",
 CellChangeTimes->{{3.7481297788679037`*^9, 3.748129830891602*^9}, 
   3.748214191626533*^9, {3.7482512084134607`*^9, 3.748251218650333*^9}, {
   3.748253291907165*^9, 3.7482532926909447`*^9}, {3.74825342056966*^9, 
   3.748253420881765*^9}, 
   3.748253517243161*^9},ExpressionUUID->"dd1a52cd-c765-4f38-8ea5-\
a4206118ae63"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,201,168,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253960556403*^9},ExpressionUUID->"83cdf1a7-06ad-4d5c-a0c5-\
7a70618ffd41"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,201,169,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253960568824*^9},ExpressionUUID->"ecf4017b-3108-4e73-a0cb-\
2a18e5a1761a"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,201,170,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253960578339*^9},ExpressionUUID->"66f930a0-074d-4ddb-8e30-\
2517a0458a78"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,201,171,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.7482539605878*^9},ExpressionUUID->"b27a4102-bc61-4cd8-a265-48114dfd896d"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,201,172,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.7482539616646*^9},ExpressionUUID->"2190ba08-b1d3-4290-a3e0-65cc80a02284"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,201,173,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.7482539626113777`*^9},ExpressionUUID->"2f53de40-57b2-44bd-80d2-\
935ee804020f"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,201,174,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253963659615*^9},ExpressionUUID->"9e02c4d3-a92c-4259-b19c-\
6e47e67a00c4"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,201,175,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253964659446*^9},ExpressionUUID->"216d2cab-ff20-4f26-9330-\
03205c950167"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8198XtvfeZO9NElK5JxmFjIZQWVllU0LKzoi+tEiUJJFSVDa3iJDs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       "]]},
     Annotation[#, "Charting`Private`Tag$8134#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.748129829048723*^9, 3.748129840718214*^9}, 
   3.748214202716605*^9, 3.7482512813061657`*^9, 3.748253232372444*^9, 
   3.748253300512257*^9, 3.748253428268478*^9, 3.748253560964798*^9, 
   3.7482539674103327`*^9},ExpressionUUID->"856a2b48-01b9-43dd-a185-\
94b768491612"],

Cell[BoxData["5.471600960847752`"], "Output",
 CellChangeTimes->{{3.748129829048723*^9, 3.748129840718214*^9}, 
   3.748214202716605*^9, 3.7482512813061657`*^9, 3.748253232372444*^9, 
   3.748253300512257*^9, 3.748253428268478*^9, 3.748253560964798*^9, 
   3.7482539674189367`*^9},ExpressionUUID->"c087b2f3-5ffd-4586-ac4c-\
c464a81cdaa9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "2"}], "]"}], ",", "EL2", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "2", ",", "WFL2Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7481341401992064`*^9, 3.748134142381472*^9}, {
  3.748134313024425*^9, 3.748134318783195*^9}, {3.748214202636682*^9, 
  3.748214204652687*^9}, {3.7482512308681393`*^9, 3.7482512324601717`*^9}, {
  3.748253304346519*^9, 3.748253307889434*^9}, {3.74825342742337*^9, 
  3.748253430120023*^9}, {3.7482535201359777`*^9, 
  3.748253521871792*^9}},ExpressionUUID->"efb23a84-e27b-4bf7-be55-\
2cd18140d58d"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,207,176,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7481341440703573`*^9, 3.748134321475443*^9, 3.748214206369379*^9, 
   3.748251288298875*^9, 3.748253235584366*^9, {3.748253300663292*^9, 
   3.7482533083519077`*^9}, 3.748253430576696*^9, 3.748253561068343*^9, 
   3.74825396757662*^9},ExpressionUUID->"69024f71-fe3b-49e9-b1dc-\
a2266aae8ce9"],

Cell[BoxData["4.34709556884441`"], "Output",
 CellChangeTimes->{
  3.7481341440779448`*^9, 3.748134321498557*^9, 3.748214206390383*^9, 
   3.748251288353036*^9, 3.748253235613223*^9, {3.748253300689761*^9, 
   3.7482533083806543`*^9}, 3.74825343060317*^9, 3.748253561092485*^9, 
   3.748253967588163*^9},ExpressionUUID->"dcb661d7-7b89-4257-8721-\
b27a071856a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "2"}], "]"}], ",", "EL2", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "2", ",", "WFL2Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7481429274330378`*^9, 3.74814293025273*^9}, {
  3.748214208260903*^9, 3.748214209900745*^9}, {3.748251234268805*^9, 
  3.7482512358604383`*^9}, {3.748253315041821*^9, 3.748253318361472*^9}, {
  3.748253432592244*^9, 3.748253435792529*^9}, {3.748253523712018*^9, 
  3.748253526063929*^9}},ExpressionUUID->"9cc93ca9-d0e4-43af-92cd-\
8b3238a26e82"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,208,177,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7481429376680813`*^9, 3.748214210599638*^9, 
  3.748251290440269*^9, 3.748253237652874*^9, 3.748253318748925*^9, 
  3.748253436450993*^9, 3.748253561180688*^9, 
  3.74825396768299*^9},ExpressionUUID->"740ef4f8-a797-439e-a91e-fd9e6c369108"],

Cell[BoxData["1.0495041275704818`*^-13"], "Output",
 CellChangeTimes->{3.7481429376764297`*^9, 3.748214210625079*^9, 
  3.748251290484449*^9, 3.748253237677527*^9, 3.748253318777134*^9, 
  3.7482534364789762`*^9, 3.74825356120996*^9, 
  3.7482539676938562`*^9},ExpressionUUID->"39b9a38c-77c4-442b-898b-\
b0b135bf7038"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4List", ",", "WFL4List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"0.64417", "-", 
                RowBox[{"2", " ", "2", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "3"}]]}]}], ",", "4"}], "]"}], "+", "VShift"}],
             ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4", ",", "WFL4"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL4List", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL4List", "[", 
        RowBox[{"[", 
         RowBox[{"7", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL4Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL4", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL4Normalization"]], 
    RowBox[{"WFL4", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL4"}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716674274419*^9, 3.731716677369637*^9}, {
   3.748129872200761*^9, 3.7481299154655943`*^9}, 3.748214216086237*^9, {
   3.748251299202406*^9, 3.7482513023111973`*^9}, {3.748253329324288*^9, 
   3.7482533298913183`*^9}, {3.748253440881805*^9, 3.748253441209758*^9}, 
   3.748253529409604*^9},ExpressionUUID->"a88d2428-3f86-4d3d-a9b3-\
dcaff056d3fa"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,209,178,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748253968763932*^9},ExpressionUUID->"2b01c01d-0a73-44bb-86f5-\
3e73729b510b"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,209,179,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748253969814692*^9},ExpressionUUID->"b4a41e61-7456-4423-a083-\
8915be758ab8"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,209,180,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.7482539708179617`*^9},ExpressionUUID->"ab9b54c4-f2c3-44c0-a44b-\
0487c4b004ce"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,209,181,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748253972076087*^9},ExpressionUUID->"d2d9dda7-55d7-49fe-b31d-\
be382336ea49"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8V+8Xt/feZO8Z+RZRfc6hUqGMIkQklRaRZFVGREaSIpVsohTK5paV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       "]]},
     Annotation[#, "Charting`Private`Tag$8410#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7481299137172403`*^9, 3.748129925700152*^9}, 
   3.7482142240665617`*^9, 3.748251356629431*^9, 3.748253246582309*^9, 
   3.748253336983863*^9, 3.7482534487224207`*^9, 3.748253567730172*^9, 
   3.7482539743306513`*^9},ExpressionUUID->"b5e5ef87-80d7-4bcb-b03e-\
250ffa9433ff"],

Cell[BoxData["6.0053290124177465`"], "Output",
 CellChangeTimes->{{3.7481299137172403`*^9, 3.748129925700152*^9}, 
   3.7482142240665617`*^9, 3.748251356629431*^9, 3.748253246582309*^9, 
   3.748253336983863*^9, 3.7482534487224207`*^9, 3.748253567730172*^9, 
   3.748253974339622*^9},ExpressionUUID->"06bb8cef-881b-4696-b93d-\
974f02a07bfd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"2", " ", "2", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "4"}], "]"}], ",", "EL4", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"2", " ", "2", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "4", ",", "WFL4Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.748134167199396*^9, 3.748134172365199*^9}, {
  3.74813433432732*^9, 3.748134341895094*^9}, {3.748214220850124*^9, 
  3.7482142222902603`*^9}, {3.748251315127254*^9, 3.748251316662888*^9}, {
  3.748253337426113*^9, 3.748253339834021*^9}, {3.7482534513683243`*^9, 
  3.748253453480592*^9}, {3.748253535448131*^9, 
  3.748253537463963*^9}},ExpressionUUID->"5dcc8883-c6b8-4bd0-bdad-\
18cea2495858"],

Cell[BoxData["0.8184113660796725`"], "Output",
 CellChangeTimes->{3.748134175508771*^9, 3.7481343423418207`*^9, 
  3.748214224287024*^9, 3.748251357125875*^9, 3.748253254953434*^9, 
  3.748253351097085*^9, 3.7482534538341427`*^9, 3.748253567882279*^9, 
  3.748253974408148*^9},ExpressionUUID->"7733a87d-3752-4500-bfb2-\
6110c1076d73"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"2", " ", "2", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "4"}], "]"}], ",", "EL4", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"2", " ", "2", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "4", ",", "WFL4Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{
  3.748143267768265*^9, {3.748214227156952*^9, 3.748214228684629*^9}, {
   3.748251318759355*^9, 3.748251320359561*^9}, {3.748253345178096*^9, 
   3.748253347481892*^9}, {3.748253449104341*^9, 3.748253458288719*^9}, {
   3.748253539232314*^9, 
   3.7482535411120977`*^9}},ExpressionUUID->"f108204f-44d5-4f51-9ec7-\
ea48f860d72f"],

Cell[BoxData["5.574574024185069`*^-13"], "Output",
 CellChangeTimes->{3.748143268388421*^9, 3.7482142291790123`*^9, 
  3.748251357485116*^9, 3.748253256592278*^9, 3.7482533488606167`*^9, 
  3.748253459282467*^9, 3.748253567968287*^9, 
  3.748253974454549*^9},ExpressionUUID->"466755bd-b982-441f-9aa1-\
b63a3b8a4400"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reduced Quadrupole Transition Strength", "Section",
 CellChangeTimes->{{3.731724391945187*^9, 
  3.731724411225209*^9}},ExpressionUUID->"7cdca6e4-c92e-4a3f-ba04-\
b9f8bad14339"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "2"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL2", "-", "EL0"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL0Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL2Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726136494699*^9, 3.7317261605853243`*^9}, {
  3.73172780207882*^9, 3.731727956902561*^9}, {3.731728580559164*^9, 
  3.731728584893188*^9}, {3.748143676418631*^9, 3.7481436766021976`*^9}, {
  3.7481437413827*^9, 
  3.748143784477216*^9}},ExpressionUUID->"68377647-4fb2-4c3e-992b-\
68f902967cf6"],

Cell[BoxData["1.8297644310349645`*^-12"], "Output",
 CellChangeTimes->{
  3.731726161161067*^9, 3.731727902990432*^9, 3.731727959828122*^9, {
   3.731728582311535*^9, 3.731728585553895*^9}, 3.748143795117432*^9, 
   3.74821437997666*^9, 3.7482532615440598`*^9, 3.748253356343999*^9, 
   3.748253461961752*^9, 3.748253568051696*^9, 
   3.7482539744991503`*^9},ExpressionUUID->"b849329a-09f8-4a4a-b0e3-\
9a27ad8c7a34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "4"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL4", "-", "EL2"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL2Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL4Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726203535136*^9, 3.7317262254105053`*^9}, {
  3.731727981378559*^9, 3.731727986510652*^9}, {3.731728655661736*^9, 
  3.7317286581399803`*^9}, {3.748143911041465*^9, 3.748143914481862*^9}, {
  3.7482538553754873`*^9, 
  3.748253855522287*^9}},ExpressionUUID->"306df7d3-db46-4af3-b236-\
406d4da274bd"],

Cell[BoxData["1.5301925269093406`*^-11"], "Output",
 CellChangeTimes->{3.731726225866542*^9, 3.7317279888574677`*^9, 
  3.7317286648763647`*^9, 3.74814391570886*^9, 3.74821438006524*^9, 
  3.748253263178236*^9, 3.748253358144249*^9, 3.7482534635421953`*^9, 
  3.748253568134535*^9, 
  3.748253974545044*^9},ExpressionUUID->"a509ec7c-6a53-4f12-a677-\
d218254eefba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["1.0495041275704818`*^-13", 
   RowBox[{"1.0495041275704818`*^-13", "+", "1.8297644310349645`*^-12"}]], 
  "*", "100"}]], "Input",
 CellChangeTimes->{{3.748295357122415*^9, 3.748295363101342*^9}, {
  3.748295398465176*^9, 
  3.7482954048384647`*^9}},ExpressionUUID->"8ba66b39-46fe-42eb-87c6-\
c3e7b9213d87"],

Cell[BoxData["5.4245933499609125`"], "Output",
 CellChangeTimes->{{3.748295401480242*^9, 
  3.7482954054465847`*^9}},ExpressionUUID->"f1bfedd7-fc69-4007-a613-\
af2e8cfa0a47"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["5.574574024185069`*^-13", 
   RowBox[{"5.574574024185069`*^-13", "+", "1.5301925269093406`*^-11"}]], "*",
   "100"}]], "Input",
 CellChangeTimes->{{3.7482953588539677`*^9, 
  3.7482953816326447`*^9}},ExpressionUUID->"2d33cb78-9d4e-4e1b-8291-\
b5dec4c2c028"],

Cell[BoxData["3.515000640093409`"], "Output",
 CellChangeTimes->{{3.748295377177882*^9, 
  3.748295384260881*^9}},ExpressionUUID->"8e3a8393-b447-46d2-95c7-\
3bff11d65e97"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "g = 3X",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6301a34d-86a6-4225-a031-f97a7e0b08b3"]
}], "Subchapter",
 CellChangeTimes->{{3.748251151074239*^9, 3.748251201554637*^9}, {
  3.748253285777978*^9, 3.748253286888996*^9}, {3.748253415512741*^9, 
  3.748253415951804*^9}, {3.748253608527128*^9, 3.748253609774032*^9}, {
  3.748253717944991*^9, 
  3.7482537185914583`*^9}},ExpressionUUID->"abf920a8-13db-4df4-b4ad-\
7d70ee0fb231"],

Cell[CellGroupData[{

Cell["Energy Spectrum", "Section",
 CellChangeTimes->{{3.7481295622489*^9, 
  3.748129572181562*^9}},ExpressionUUID->"f689d7ef-ee98-420e-8189-\
21f0af444652"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2List", ",", "WFL2List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"0.64417", "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "3"}]]}]}], ",", "2"}], "]"}], "+", "VShift"}],
             ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2", ",", "WFL2"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL2List", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL2List", "[", 
        RowBox[{"[", 
         RowBox[{"8", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL2Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL2", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL2Normalization"]], 
    RowBox[{"WFL2", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL2"}], "Input",
 CellChangeTimes->{{3.7481297788679037`*^9, 3.748129830891602*^9}, 
   3.748214191626533*^9, {3.7482512084134607`*^9, 3.748251218650333*^9}, {
   3.748253291907165*^9, 3.7482532926909447`*^9}, {3.74825342056966*^9, 
   3.748253420881765*^9}, 3.748253517243161*^9, {3.74825373841951*^9, 
   3.748253738745645*^9}},ExpressionUUID->"c1834169-ae97-4fc6-89b0-\
df4732545d2d"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,237,196,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988600306*^9},ExpressionUUID->"0794429b-321f-4f25-ba4c-\
0ad77dd45159"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,237,197,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988612599*^9},ExpressionUUID->"79ca1c71-fecb-4fcb-a225-\
92d84091cd2f"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,237,198,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.7482539886232224`*^9},ExpressionUUID->"1ad050bd-646a-4522-bbb2-\
f97b0d57a1fb"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,237,199,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988631423*^9},ExpressionUUID->"ff02b1d0-037b-4eed-a6cb-\
5993c5581a84"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,237,200,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253989622841*^9},ExpressionUUID->"9ec8f7a7-5bde-4796-bae5-\
59b4d3d94284"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,237,201,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253990615518*^9},ExpressionUUID->"e2b3c506-62be-40b2-bd39-\
8ff921e99e3d"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,237,202,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253991620976*^9},ExpressionUUID->"e4bd0376-e226-4d1b-864d-\
269ddb347751"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,237,203,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.7482539926408443`*^9},ExpressionUUID->"7fcfd70b-ff6b-45a0-a560-\
5fb34a3ffcdb"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUWHc81t8Xt/d+7L13kqRQ3WOkoujbEMpIRpItyk5mVER2kVBRClHmrYyQ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       "]]},
     Annotation[#, "Charting`Private`Tag$9378#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.748129829048723*^9, 3.748129840718214*^9}, 
   3.748214202716605*^9, 3.7482512813061657`*^9, 3.748253232372444*^9, 
   3.748253300512257*^9, 3.748253428268478*^9, 3.748253560964798*^9, 
   3.748253995373106*^9},ExpressionUUID->"c221c368-ed67-4e1b-8cc6-\
8558d0b7cecf"],

Cell[BoxData["5.597123357307112`"], "Output",
 CellChangeTimes->{{3.748129829048723*^9, 3.748129840718214*^9}, 
   3.748214202716605*^9, 3.7482512813061657`*^9, 3.748253232372444*^9, 
   3.748253300512257*^9, 3.748253428268478*^9, 3.748253560964798*^9, 
   3.748253995384516*^9},ExpressionUUID->"ead2022c-3283-4628-bb07-\
e4ea48cc8789"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "2"}], "]"}], ",", "EL2", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "2", ",", "WFL2Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7481341401992064`*^9, 3.748134142381472*^9}, {
  3.748134313024425*^9, 3.748134318783195*^9}, {3.748214202636682*^9, 
  3.748214204652687*^9}, {3.7482512308681393`*^9, 3.7482512324601717`*^9}, {
  3.748253304346519*^9, 3.748253307889434*^9}, {3.74825342742337*^9, 
  3.748253430120023*^9}, {3.7482535201359777`*^9, 3.748253521871792*^9}, {
  3.7482537428481407`*^9, 
  3.748253747248322*^9}},ExpressionUUID->"b478169f-410c-482e-b03d-\
f036291e7175"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,243,204,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7481341440703573`*^9, 3.748134321475443*^9, 3.748214206369379*^9, 
   3.748251288298875*^9, 3.748253235584366*^9, {3.748253300663292*^9, 
   3.7482533083519077`*^9}, 3.748253430576696*^9, 3.748253561068343*^9, 
   3.748253995489854*^9},ExpressionUUID->"5c0389f4-27be-459a-af57-\
571899edf404"],

Cell[BoxData["1.7868800103631481`"], "Output",
 CellChangeTimes->{
  3.7481341440779448`*^9, 3.748134321498557*^9, 3.748214206390383*^9, 
   3.748251288353036*^9, 3.748253235613223*^9, {3.748253300689761*^9, 
   3.7482533083806543`*^9}, 3.74825343060317*^9, 3.748253561092485*^9, 
   3.748253995503656*^9},ExpressionUUID->"caf0ab66-9110-42de-a492-\
46b2c8cccfe7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "2"}], "]"}], ",", "EL2", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "2", ",", "WFL2Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7481429274330378`*^9, 3.74814293025273*^9}, {
  3.748214208260903*^9, 3.748214209900745*^9}, {3.748251234268805*^9, 
  3.7482512358604383`*^9}, {3.748253315041821*^9, 3.748253318361472*^9}, {
  3.748253432592244*^9, 3.748253435792529*^9}, {3.748253523712018*^9, 
  3.748253526063929*^9}, {3.7482537450322657`*^9, 
  3.74825374899195*^9}},ExpressionUUID->"6f6d86d4-2cd9-4cc0-a69d-\
27af72becd97"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,244,205,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7481429376680813`*^9, 3.748214210599638*^9, 
  3.748251290440269*^9, 3.748253237652874*^9, 3.748253318748925*^9, 
  3.748253436450993*^9, 3.748253561180688*^9, 
  3.7482539955705147`*^9},ExpressionUUID->"ce2552b0-aada-4267-b020-\
c5818e552c32"],

Cell[BoxData["2.5532183000459907`*^-13"], "Output",
 CellChangeTimes->{3.7481429376764297`*^9, 3.748214210625079*^9, 
  3.748251290484449*^9, 3.748253237677527*^9, 3.748253318777134*^9, 
  3.7482534364789762`*^9, 3.74825356120996*^9, 
  3.748253995587296*^9},ExpressionUUID->"19e3a5de-9354-4eff-802f-\
87892db2730e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4List", ",", "WFL4List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"0.64417", "-", 
                RowBox[{"3", " ", "2", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "3"}]]}]}], ",", "4"}], "]"}], "+", "VShift"}],
             ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4", ",", "WFL4"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL4List", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL4List", "[", 
        RowBox[{"[", 
         RowBox[{"7", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL4Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL4", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL4Normalization"]], 
    RowBox[{"WFL4", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL4"}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716674274419*^9, 3.731716677369637*^9}, {
   3.748129872200761*^9, 3.7481299154655943`*^9}, 3.748214216086237*^9, {
   3.748251299202406*^9, 3.7482513023111973`*^9}, {3.748253329324288*^9, 
   3.7482533298913183`*^9}, {3.748253440881805*^9, 3.748253441209758*^9}, 
   3.748253529409604*^9, {3.748253751418353*^9, 
   3.7482537515377817`*^9}},ExpressionUUID->"4071c4ac-cb47-43ad-bb37-\
4ff6402e8b44"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,245,206,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748253995651188*^9},ExpressionUUID->"5049904f-04e2-491b-bd95-\
26d54e04822c"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,245,207,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.7482539956635103`*^9},ExpressionUUID->"93fcd718-21b3-4aa9-981c-\
b87adc312927"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,245,208,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.7482539956712313`*^9},ExpressionUUID->"969b8c79-5199-45e0-a7d6-\
88a234806063"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,245,209,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.7482539956789417`*^9},ExpressionUUID->"a58656f2-22de-411c-95c0-\
00645836ce73"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,245,210,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748253996659265*^9},ExpressionUUID->"c97d98da-5d9b-4305-b481-\
6b9ea63bd684"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,245,211,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748253997674634*^9},ExpressionUUID->"fc8c1bff-b51c-4353-9700-\
1238a7a47603"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,245,212,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748253998715044*^9},ExpressionUUID->"98356ced-4294-4b51-8d39-\
2612c51bee0b"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,245,213,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.74825399972635*^9},ExpressionUUID->"04d6ce33-abf7-4751-be03-\
82ac0fe3d5cf"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8198Xlk3Ze+89kmz1OSekMksISXailEhSSVZkhPqqKEkppYWSlXcR
WdnzY8+QvSLr5/fX+/W8zr3PPee5933vc8ScL1i4UVJQUAhSU1D8/7vcW/VD
Mvo+KZOlIlp1gq24JZX36oGOS9DV6L7L3DhuP3LVO/N2hECqZN5eapXe/dxd
bAysBjFgwz0cLvZ2F8n/6Jt2qo5EKE7SqQrYo0xyyq15sxX7AG4rKJo20h0i
mXBP3VjTfwxeDpRk5Qx70uN9tzPXrqfB/E/+vj9z3iS2aZ7E1fZ0EBmYs74v
E0SKeJp57a9qBjzfp56oKBtNWj+q7bYU+wp+t1LeqllLIl2irDZbGHsNwxQe
c4Y300ljuXZac/pvocCu5/jHu29JDm5/xGZS38P9f9SVZ4w/kzx3loQvX/8I
RqdeLGY3lZAkXSMCL7/JBpd/eoMGJeWkvmKzC4vtOZCsY6JTuPWLlMzF4+pL
8wk0GJ/bDxi1kCy9+2zmVT/DhdN0HnP/yCSWn69MfRzzIGhWN3g+c4BULXJR
bzb2C5zjnEqNrx0lhQdoaV4oyocku7XWEdYpEjZSKE6PFYCHI/0Pq2PzpDW5
KtHz3EVwhTV/waNzmZQXksA1qV8MHuyJK06666SLXbaMXj5fISJdUELEaAco
qIlvjaeWgORwkO77HTQwGjOx4FFLwI4BEcrDVgzQcMl2ceH6NzBXf3eY+wQz
KD/96p3L8R0CDzzVOsLEDtE1YuOX3nyHZ3Sf9fTsuGDsb7iL6oFS0NW9cDla
iA8MJSd65tpLYS1JQmXMWQheHDWzyfYuA/1yjXRPATHYcSOn6SLND7BIsfx3
oFkCHF5zm6o8/gF8DvOsC33SUNwa+HNGtRxaabn7mg/LAx9l34EPVeWgF3Uk
8wmXMvgr6xd7O1bAhYTlV2oye6DF7pWG8t8KMPSWu0e+sRf23N6ZPRX7E65s
kcdVODQgLveCwjvJSljW1eDo+qMFk33NGeeKKuG90uqJD7v2wZFdWqKKFlWw
8uvd/bxAgJdaj5P/jFWB9eU89QdPDgC1GwVX1s1q+Ft/TKHstT44Jbje9eSu
gY8ctbXZwwdBcEIxbFy/FvJSYrjT5o0gkDthM5NcCxpmrXXlNabQrrcU4OHz
C+ToqYLXLxwFtQu2CzL0dTBk8avYkM8CElO+nv+dWge94Zx/rgwdh9mfYmMv
1ethLrF+yaLBCkwXw53da+shdSG49dXACQiTfpU1f70BLAV6lHWv2kPOvk4P
i8oGkO+r7LCmOg0DFjulczgagfdy+lxTtyOwnt0/xHa6EYyFdu/nN3cG0s0L
aT5vGmGmyflsbKcLnP/v2anGpUawcggSIN1wg8dZzfx7DjTBmIXKJX3dM7Da
rvnfbHsThKkxjpUxekG+Kr3jK7lmmM1L1X9lch78YzvkHa41g8nsbPpqzgWY
17v6rUa4BaSp9p0NvXoJPj45Eh1ysQUW7856zvz2Be8VPmvt0hY4JVjD9NHr
Mky8K/zz0q0V3lwezfDKC4BM+ui8U19aIXqkwHrnzUBwdzl5i5OhDW5V3G84
7HgdhnjXuUPetsHn+DSLLc1gSPetHdDabIOgq7wW3EdvgWPd47cz5u3AtG52
Z49/CHSH7tc7tdAOkb+JK6rTYZDcy8TEebADvOQLXFcwAmy0e9urkzrA0unf
z5Dnt6F1Oui8lk4nZF+YWst8dAfuHzHXmonuBJPy11IyyjFg8UKE6mVPJ7zA
XmHlllios/32kOMWGRavVNGZZsVDzKd4l+omMozfpeybeZQARixOyrcku2Dr
VEqlZmIi/Pyx48f0zy4wpS90v592H77t1p+pYu6BKXKB9GWdRxB0h6Mw2LEH
1iZZhDSvJ8O+kaEwzZwegHsmysZVKVCQHMafYdULp/+kP1CNSIWAJcuRk696
gbpma5fH8lPQOCr1kX21F56ffUO2LUiDHJqKg8GP+2CepXBD/HA6+DgmsWpO
94Fm4OPeed7n8PBU7tSySD+UwNc/0rPPwTo/NP+dTz/oclUYMOVkQNN5STMB
rgHQWEx3HA5/DXtSYnKX9w9AglpL3p/oNxBfucjb5D4AKjp3hkceZoGZRPlQ
ZP4A2L46pjf+8x1Ud7hdXT45CBIjZdL5+7NBjrautzFsENRV9z1U7MmGyL0a
Bu/eDULV7yCSfnAOGMbRsrhuDYJRgm6zY2MulOm/etGYPgTH06Of3HiaBypx
H8b/Vg6B06Gx5jvmXyC144uy8MwQKMucCC+nzIeA85X5nrrDMH/P6FThpQJQ
fjBeS9UyDJ6dHw0NAooheUJhSZ1mFLq+5SVF3fkO9OpqOvYKo/DH5Bm5/993
uHxz382QY6Ngv2toM+VcKRzlNGWofzIKLErUrdKWZUBD8hby0PgN4v311N3b
99TFhI8Hk8+MgcJz6p+KslXQ25V/51vsGFy7wqjolVUFxtLf60dzx+CJQnxy
7O5qkC5qtN1LMQ523WEMljo10DU8f7724Tik/Rch+c7mFxhqqSdtVk3AfG1+
+kRbAwj2FYw6K05BcafNEz+FVqBY8HlYdWwKHJzjTmqfb4VhWnkjlStTMKux
syH2fSu8U05+t/F9Csj32j7/2N0GpKBAv4cnpkEpKzE6WKEdxBNVpbeuT8Pr
VMnDnR7tQPtyot0tfRqePvoaFZTRDnW/7HT3Tk2DdfH9lBjBDjgtpEtZFzID
StMSJT8pOsFgz0KuWuYMpD9y7PpPsxNkD2a5pfyaASku1X3nzndCQF6sq9qu
WbC7ljDA0tYJ2Lvxc8eJWaia+/bFMJkMqmOdop/PzsJqg+ecZyUZJOc/X/W4
PgsBH/kvWi6RgZ7WW6H+2SxY363NsTbugkal3rjHk7MQE8vBpPW7C35oFv42
35qFq1ZGoxmM3ZB3IAmp2Oeg6SxH7SPFbki2Mps/qzkH3apalUte3RBzWt5Y
yGgObuUZSphHdUPQWdoXDfZzoGfELMiW0Q3ON0qsNEPmwIM7uTinvRssbye/
n7g/B3+4vFPDprvBMMGfLvXVHBxbeHT/OVUPaKVYOB4rnIN9AyOsDDw9IJ+h
XED9aw70XdRfv5ftAcEPjOz5fdt88cW8cVo9wFww6uk1Pwfnj6kceGbYAxRl
pWXCNPNwKWdOYdCiZ3ufUwWbeObhTpz6TuNTPTDcFng5XH4e2m7L6La59UBb
v3Wd1v55UKGh1w861wOVE6oyk+bz0Lxu0LbfpwcKF5mDnzrPg4hlbCuLXw+8
3ZzosLg8D+wZveYz2ziV/uce2sh58NkfG9ru2wPx7M/vFCTPg95ew76yiz0Q
Knhz6Ny7eaDy2Un10asH/KVP7hP9Ng8O6XLfH7j2gIeK5n/NTfOQtCAjcuVk
D9jpcExHjMxDY2q2tdHRHjAxmDHUWZkHYaOrbUz6PUAyq3k6xbgAZANu/ZK9
PaBi82olTWgBHn/tumIj3gPizqHHLFUWQIfX8E7n9r3Hee70Gzr9BTBmTK0i
rXaDPN3ziqMnFiCx0Hb9bF83YPro4COvBTD5mrGHs6wbrPfLbw3eXICGEIc+
nRfdcK7jvIDi/QXodJWv6wrphhDfbM3LmQvgPB7Bv+TQDQ+Zl46XFC8Ap3up
erhWN/wwuB5zdGQB1g4+NaYZ7gJyH5H5aHUBVkvXOhY+d8FsIFX5INMiCH/X
s7cO7wLB7DsbfhqLcMOsTSNAsAtUTer4SowW4QJFw2+tYTIc/s2mQXd6EZ5u
7tO/+JoMfkKPvB/dXgT/Jx1JRxTJcCe/+85gyiIIsNj+nBnvhLTjoq8UPi5C
Sqk1C1dGJ9RGver72rEI0wlph8c5OkFy+fPRQbklqP6lHCXR0g46CavnFEhL
sL+1lkshqB2OKu6P8rNYAs1xE4oWqXa47vzjO+21JVi+cI5S3LsNmuuaVBVq
l6B7+X2i11ALjJ3lNvfrXwLbrCxTrWstsElt5/V1cQkuFUSN97G2gLzuwHNz
oWUQiTI5OKTeDCGvZjj9vJdB3/S5ccWZRlAN3vW3mPUvDEh5U46OVcNhgaMc
tFJ/4f5eySfxPVXgkHdvt7n2XzBscbKxra+EO5P8HgNOf8HhhdfJT28qYNBG
rpMm9y90txr1FeiXQuIewyIzqxUoqm1fLd+bA7u7bA/t91iBbDPwpaf5CLVh
55sVrq1AxO/feOx1FtB23P9D/2wFHtcMcVf3pcO1oCGBsskVkFAIojud4AKu
NcHXNcNW4bBX8L7Tmx+JHZfv00s/WAV6aoUnwoq5RKpw5n3ON6sQ2X0iqu3E
Z6LDp/7tXP0qwB0Pd73MAsKUV7gnS+AfaOSappA4vhMabkX7RXP/wa27KzNG
qlVEM3N9FXPFPyCGDLxpFaqJi/mDVhsd/+ASlSblmGgN8WYnozd58x8olCto
vqf6RYjk2KTeN1oDHqnhN+LHGojik+fkQ0+tAZzj2PvwWwNhRxOc53NxDWbO
78tQU24k7tu8qjNLWoOme7XJ76maCPqtpU36wTWwDCEqjJOaiYxMhui/i2vw
1f4LZ8pSM6FnIcQzSrcOb2dx8INFC3E9w2B3mdI6PKN3vr9B00rwmdsUZeM6
OOf7kUXtW4m8Fa9DacfXgT+vwK33Qysxa3zv9I2r66D3rq9ky7yNiF16+ccr
Zh1ol4c6zR+3EfJPC6/YPV2H/svd7eyjbYTr/MBdzfJ12LH70P5fPu3EjsdL
AtId6zBsQ9LKzW0nUg8yZHL+WYdAi38wPt9OdD5U+TbHugFm9BT1Umc7iOTm
LBZ/qQ2Q9cwcSXrRQdgxy5z+p70B3hof6Iu7OwiBI+nvg8w2oBHjbsSwdRLd
oUKblC4boHDqhwSFfifxpOSh6e0rG7B7g9WexaeTcFjleLIzZgMKl1hWc1I6
CRG1u5N30zaAK7wWh0s7iX5vxn2cnzcgtEJ/+vFoJ/HsdXj0w6oNSKQVUW2n
JRPOwxRdgr0boOb6ODlWgkxIiFyXfza/vZ7uABbtIxPDtn+vStFtQs9Q/M+T
FmQi4/6lqtcCmzBqHmri5Uom3OuneJVVNsF+sOXs6CUyIcN41iPHYBOkHw9q
VN8gE2MGw180bDdBRVv1CGc4mXh98zRd0flNKB44+Lk0kkx4FpKtIWQTHvOc
ZGnZxgpLVi/LkjahgGPB69D2+MndjUuHsjZBazHPRjCITLzzNDlYS2xu91vh
Exa+ZMI74+f9oy2b8Crg0tc/2/ns7tcbbhnbBCXRKzO/t/Od5S/Za7uxCeZn
Xose2U8msq20Q3vYtuCHiqsvmySZuBT/qclJegsUP1jH6NORib01u8VHdbZg
lisocXBbr0WaLB9P8y2wEWDYPb+t52eU/j7tsgVCR6Ri/bf19r/2jNU3YAum
JPJs/S52EiuzDz5ce7YF+2UoA+ZYOokCBY6trc9bkNJgmnmd3EEEuseZhVVv
weUaKqpHzzqI9a6wqZiFLbjAm+CdLtVBOOwMTqWnpkCPD0FWTwfbCSJzf4UR
MwXW1CuxmT5uJ4KH8rnqxSlwPKyItp+mnegP9t/PpkSBlWtTsx2f24gDwmpu
xzUp0K+Jk/mNcxtBafvhU7sxBYqUlDvtyG0lwuoyjvf7UeDDJ7UarbtbiGEv
l2viNynQeJRds+dnM3GQQey5axQF7ioJXRY71UzQGjyeH3tCgeGvHrA/vtlE
RBYkJsxVUKCTwtP4HS8biOgXN+sp+Xbgj1+FLZeZqwgjtbPsXBI78LeY5d7g
fz8J+h8WVjJKO/D7hK/XkaEKImxIqsv4wA58pJ/S8D7rB3FdvHb0/tkduFO5
QOSfwDfCO413U7pwBzKX1fQY+L8hFFUoD2j/2IHVDuGMf59mEBPEn1Djuh1o
mDZzL6cijTjTV8JwcXAHfvpM/ZfQjCEchd24ChgpcaO1nvFe80M49jhb0fgk
JXZb0pe+8S4AVsWUC6fcKPH9V78P6VVFUFcUlnPhAiU+bvx29pdoCRh1ndC6
H0qJzxgWzNSdvoMe/6Z+TxYl3jlvUbw0XA4Ub35HzHymxHtq3ZFlmxVQot1Y
teMbJe77LyPIk6sSdG1fmEu3UKJu2OzrTK1qUHtodPLCOiUG2eRyV1rUwbyM
WuotWioUNNZ22W9eDx+/CA3cY6XCgzZUIbkSDaDUPuueL0mFy0z7fktxNYI0
94NLO0yp8KnNK8bTXU0wnBH8meMEFcpPNwQ8NGyGdHXPFSknKiTV8hUrfmgG
Yav9QUaXqTBZXaVXJqAFeO4PRd17QoXsrvQGS79bgVfhc9jKSypck4iun9Bo
A/7SiJunPlLhLO97S83QNhCelbssU0aFOrXVVJ852kH09tqFmFoq9Hk8/aP5
xLZfFv7lOddKheXh/Y9lH7WDlMlFx6IxKowwuD51nKMDpIcOnBSdp8JSZo4z
giYdIBvIYR2+RoVvlaY8Nm51gDzbyNEJampMolGxm/nUAYqZecbmzNT4Q6Lk
2/RwByhDpOEnHmoUUqQdW2DrBJU22wN8YtRYyk9Tu6rbCarnFfYFyVPjO/nR
0XXnTthLvaExtJcah7rdLZcjOkEtpW7P4f3UGIVPp4dedYKGapriO0NqJCl5
63wv7wStKh8Z9qPUyO1ODorq7wQdR33xK7bUOBamNa270gn7/nIKdTtTI69Z
QX3zLjKQ4kZ5DpyjRv1++yfmwmRAqXz2l5epsYbnzsy7bT9zoDiKaedNarR/
ZHnpjyYZ9I6fpL8YSY3fF4QYGZAMBhOKVK0J1Ljc4OdFfZAMhrc2N7RTqJHe
3vdoj+G2X+JtWEl9QY3dSxfi72/HjT48W6B6v52fnky77AEymBj6Tnt8ocam
88Pxj7XJYNZjMP7rGzVWcMY9mFEmg7kf97Bq9bYeg2r3JMTIcHTnWO+DZmq0
Ph0yqcNKBov0gs71bmo8cIjtucZ6J1hqR7c4jVJjzJLqE/6RTrBusK+vmKFG
nlfP3o1Vd4LNGeVqhVVqPMnvnPviXSfYbW79iKekwRKynLlFbCfY/9dILO2k
QTX8uXPpbCecUnxeaMdFg6rdIfSJ+p3gUOb3mRCmwZMiNkZK/J3gaGf4UVKW
BjflSLdqpzrANXI8Y1qHBs0abJgVYzrAXaQo7bgBDTI4NYesWHeAR15MSr4p
DdZFrj7pF+4Ar+HdCSGONCh6mf6ZyMt2OHdtR8zvszSYovFTMdytHbzZmyNM
fGlwgqtpTkK8HS6h/3XuCBqU+5b9XeleG1x9XHzmTRYNSu3k3HXeqhUC98Y5
s3ymwXe590zvbbXA9erTp/xKaPBI55cz+161QPAK5XFSIw0KGT2qNphphtuW
R0hNyzRY3Xj+5RmXJuD/VMdPuYMW+Wmcp1fmGuE9h+XfPTtpscI9pZUpqBHa
mhw+JojQIm9s/cxGXANIHvMTP3aYFv1KHz3LV/gFpaZPaRsebcf7lH0H4n7A
huFS3a99dHg6v5yXOzIS4l8GZm0Y0qG4nDK7foMLSNJSRCodo8O8W282Og/c
IEzKGQ/EutGhm36D1mp/MpGsL5prEkeHRoXFt9svfSS00PhBTR8dGv96RLmQ
+52ofdrguzZOh1XdErGS5FLCccvqqMIiHepcT9b7tlFG3C5xZIimp8dXkb66
xfsqiLZ9/teM9tCjvk/im2v/VRO+2s9OV4XQ439RrCO6RxoJozTmReMYemwt
bVoO+dJIiNNdj6z7jx6XWj63F0k0EQ0t1tnNmfTosukzUb7URChf3EXVW0eP
v2Mi7lDcbCFo2q8+cOygR7Xl2ugrXS1E9/7fCkMD9HhxhMHplnorEb2z1HJs
kR5Xrw2NKw22EmMvr7yc52fAA64rQ92C2+8h04jOZUkGDBXZ+Djr2k4k+VnU
/1ViwDeem2xWb9qJg3pKK+vIgB2cOR+GFTsIwdfJMTeNGHDH79mJHZ4dxCIL
vRilJQPu2ksTenzbf6X3DB6hO8OAPsZulBdZO4mrBkd7oy4yoGb9vICaXidx
NOvrpV2BDFg/wcL5f78ly65AdzeUAauu8blQP+kktgIeprDFMuDPP6Gp9BWd
RFsfjcr9JAa8Fe3sKzDZSbw39P3BncaAjOJXN7VZyET4u36bR68Z8P515ZP2
u8mEPafZlEAuA6pYn5ePMNn2H9eKbqUWM2Ae/v3wzp1MMA7KcotVMGAc793K
1m0/NXg46c3zegZMvjbx4l8CmSj4QAXSnQyoJl7/l/c5mYjn9mnOHGTAdJsf
ImrZZMLjRu8ZhUkGpCydMTpYTCZg2Hj93RIDKtox1h79QSa4jQviVbYY0FZN
s+94FZmYypaWyqVnRK+VBF2zGjLxg/d+gTo7I0ZY8CbqV5OJxzd3mOULMGKv
pKuqSgWZ8B31HtSRYsTQZBN2PoJMGJl2+39VZkTjCL28jU9kQvzTkZ2oxYga
8uez+16RiVX+L09LDzDikPZ0aNkDMtFwS1LtoDEj3rFcfJgZRiZejSVU/rRk
RPfdCwr3vclEkPmWvZEDI34TY70WaUUmrPPOzdWeYcQ10fLESG0yoSREDjf3
YcT2CPqSR/xkgjrsEH9TICPSTXY8KlnZ9s8Tn95bhjFiZ9147HpzJ3En/267
7QPGbT+0mt12q5NwEtnw6k5jxIcpt87esOwktCI8KU6/YUTpnBc6FpKdxO/j
B+VcvzLicydmzdSiDqKkMOfraAUjHp9sp5EI7SCSxEQtzjYwokJjgv3MoQ7C
YOZfoPcQI7rdXgkMqmonrh6+L/99cnv9Fb6FV7fbiffPlMgcy4y49Lrc5Lh+
O8Fr6ahdQL8Tw65Jjh7JbSMm88v/UinvxKcGFYpv/VsJMfbTr6w1d2LeaprR
D7FWwtprxfo17sTohJ/HX1S3EN+EFPLMju9E06r49z1cLcS9kHi/RwE78bdt
e+jJe01EZZec5OStnShZN01TrtRErKuVNZOid6JbOf1rw4pGwv33kurwk50o
fp2rvnqugdAxOTmnXLYTM7qizjF51BGDXNLeP5h2oagKzXOJ/gqC5wIhxMOz
a9sF66fcHionTCptfp0V3YVpdKJyb4d/EHmB0Yose3dhF2HZ8qi/lLjTNzth
a7MLK17zz7iHfSVUXxedmUnfhSXma/6cbK+JW/uOOfFrMeHfqeojMfOf4bBD
6rymHhMO+i829pPygTn4T6iVCRMKWzrsN48shMdl4S/jHZlQ5L2BTT4bAflG
hX9oo5iw5oJO26e1Mpi1kfBf6GRCFO3/UepVC18CL9KxDTOho1fErvPnfkHQ
468PlaeZ0MNs1/evZ+tgV/+JorOUzHjtw5ILnVIDyJyJoeiXZ8Ymd/1PlHRN
MB3ZmbChxow7xVUeJwc0wac30hICwIwhJcVfBMaaQG/620Hr48yoY2rD//Vb
MzhcXrpTe40ZH9/hOWNyohWkHugJToQz4+dLL68LfWmFyfy77+jimbHu7CAR
x9kGgetyDXovmFH89Nhdvso2OCB8xcnxPTPSCvwxFBNuB3r8MX8jnxmdjJxf
v/Rph/9CHbgKapmRbV2re5i1A+wzsl62tTFjTNrcoTT7DhD/uaK52M+M/+TH
97zN6ICPjPfsdi8x4x3Nkl0FuzvhimL/H5Ot7fm+DQ6vL3YCyUzphicDC7r4
e1xrfd8JtQk/n2YIsWDRXguxIXEy3Mvl3FMmw4JJ7zP53tuQwa7VqbR/DwvO
qkntz4wmg9jf98c3dVlwyj74w68iMozxrg8LGLLgJ63HkSzjZPigc8Rf+ygL
pjg8232Jowv87ZPoTtix4IPbJ9/81emCfUFDD/1cWVD/9YJiwukuoEpTkU/0
ZkEGlkk3vNUF1d9vFH0IYMH542QNxrQuiB+qNvkVwoKbtf/ah4u64AQNb+9E
DAsmh/649KulC4Rl3C7QP2BBx0ytw1UTXTByOIdC+hkL6tJLFbVtdMFbz60E
/SwWXEh5JTbN1A2+MSYSTp9ZcN/wUiCnQDfovH/0KYjY1oNW8qCpVDcYtNdt
TFeyII+w7llFxW4wo6A+dLqJBe+xmAwGqnSDjZx2fH0XC4oeurC8T7UbXCy8
O2GEBRM5bTMu7ekG72vPxT9Os2CZdKskn3I3BLzo8BJdYcE9WZoZarLd8H00
wq6SghXTpEy0q0S6wfCa2M1gGlasvvouqJWzG2pYip9rMbIi5089nZN03XD0
hXXlLDMrljItP3P42wVtWnOTmRysaELDKTA03AUnf0WzOfGyouwHjaWx+i7o
d5LW4BNixfRd3qu++V3gvvzNrlGMFUU5HxhFpnbBnzsnb0ZJs2IP/w96uZAu
uCiy/PyAAitOcv+xsnXpgqXc+MrV3azo06/mLaTXBYGHFaay1VhRzPml/VXh
Lgj3cdQQJ7GimSLVHEMDGRhp1+zIetv5556UOpxBhvjk/24mHmLFFXfWm7sD
yJBcVl1JeYwVPba+ZrDzkEHExm2q0IoVD44ovuAd6oQXk1tsvnasWJwkJdT9
thM+cKmfHHJhxbOOSdJftTvhx5mnU2X+rHhos339lnYHHFnXZr9+jRUtOf/U
715sh7r4Fg21YFbM0/bdqn3bDp0FDMEvoliRfu78cRredpje6cce/pgVo7Tc
4znaW8E3jVlz/zNW/OM7NCAV0goraq9PLmVs8+lfpXFVaAUqh94Xbh9YUS+p
8ceT7X6K9+NhTcNSVhzO1lv/vNkETwyGTm5WsOKX8ZZk1cdNIN55IzivhhXt
d3vPCWs1gRJlbpV0Kyvuiqj2jfZqBD1LIXu6MVb8e5361q+Qeji3MhdcycSG
72/Yq/i4VIKOjzv3KDsblrkN2PY6/QT6CXIWFS8bFuonxe9wqICMrrI2kjgb
3q7INtQ7+gN6S/5T/KzBhvNFIdRvhL+Bebh2x7PTbCijpsYqOP4OVNlv7b6W
zYaiQx9O3d73iaCIXvrxMI8NV+c5ht965BF1VJ52eUVsGCrv1MJ+L5/wWrII
nytnw6J3Cn0V/cXEiw7JrjNkNnTHstV770sJ7qeVEZZU7JgQ68PG3FlNDPPs
F7xEz45H5R/50bbWEDnx2dl3mdjx2m91aqKuljAPSe6u5mFH7x7vu8uFdUSk
2znVA4rsmHXDNVZQp5FYVWDtVbJix2lxnWP571qI5Sf8t/basaMv/fGXMhyt
235NSlL7NDsKRSd4LGy/h9ML2p4GZ9nRxWJI4LV2GzFY5LJsd4Md99CH0odt
+78+Je9HjiHsGMB0mexA2UF0Pw3Y536bHTuPXE91sukg2kJjQ3wS2HHyyEGt
oc0Ootr4C3NkBjvSe6h+DlcnEz+/fs+OfcOOm5bMO9yDtv3P7lrLex/Ysf7J
RvmpcjJRwjGQnFrAjj9Jb9mtTbuIovA/+1+UsKNiQk/TibguIv/vUv/rMnb0
MpTQdfrVReR0Mcp8/sWO7p2rpl4Hu4kPplzVhU3b+n1t7XUI6ibeEiLnv7Wz
Y47Km1Sjz93Ey+dquTUD7Kg2L9FEL9RDPOcC68ZRdqxwqZOpMu0h0m4fWW37
w443/oWmX77eQyR7OcDgEjvujtI2T23uIR70eAz+/seOt7JGbrOu9xD3zX3D
p7bYMeMH2dZdvJdI+H5DdoGaAyn+VY+lG/YScXsja1YYONC/vfB4lUcvEZ2R
6L3JzIGHqq6YkiN7iUieJ2zUnBzYYrrws+ZlLxGyln2CRZgD78eKS57o7iVu
ni/+xynBgX1vm83+LvQS1/sqnvDLciBLn47RTYY+4uqxRhRV4sC8ay5yY4J9
hH9Z15CUKgfu33C6qqbcR/iqj0YoaHKgeGaDw5n9fcTFV7Nye/Zt4/+erYYa
9RHefGu1Ggc4cE/v8YEoqz7CK5rm4j5DDjwsXH3iskMf4bHBwqFnzIFuD2nc
j7j1Ee4X+PMOHeXASUNlOQbPPsJlQNLW1IoD+TyaCr6c6yMcj+9et7DjQH6R
KTWr833EqXLtpzanOTCpiPNZv1cfYadpoOfgyoH3ugtkT3n0ESdem424nOXA
5iex3b+c+whLAdvIs94c2Cj6tVL9ZB9xLNZF4YIvBx5b3UOZdKyPMNs6X+cX
wIFGCvfGZg72EcY+AT6BNziQuaA3y1Crjzg8FMIZHMKBYhxhxk9k+4iDVrFf
wm9zoJ1NdOkydx+h9/OBXXQMB/qJ/VO2ouojQDt9Iz6BAz/7svIUT/US+7Le
piUlceDHn6/zlNt6iS7RrKcHUzgw/dBB5yslvURg0uvUxacciIFf69kyeokv
t14+tnjNgS41yjOG53sJ678vUna858DHv3xcx816icVzz5M/5nCgT3Nn47hy
L6Fqk/aQuZgDvyc4ZzJN9BCNv1IffP22re9Bq4Oa5T3ERf0nSefKOdDJlvnZ
r9Qe4r1y8v3qOg6s8Pzrf2T7fMrR3I+PGOBAxZ67dg0PuonKwMS76qMc2JDB
l/TJvZtwn42PG57gwHAKB5KIWjfxois2Rm+RAyPG4FlidRchmnM7cpOWEwdd
lbgTR8kEIRNx+91OTtQlV9YKvCETDk/CIuxZOXGp/iyf2TkykRJ5K6yQjxPP
3lYT/7ndb3Gfvhbsr8iJFf10J417O4jPLVdvSu3hxCG+5dNJDzoIS6OAoBZ1
Tsw1Pvjfe/MOIlH98nVV4ES3aiYT0+J2gmnXhYDpY5y4dbdspv92G0Fd4HzR
/cp2PICk+99kMzHHbuRoXcqJlHx1H3mFaomOc+INnj85sd3k5hMLgxriW8U/
uFnLid8u95zn9qwm4gOzRDLbOPE/7Ymvr7MrCZXBXX2rE5z4TnLXuptqOeGd
XX/qCQcXMghEU9bTFxMT5lYnh125kCQc+C5ZJQCaXivVrJzlQo7+4xEJy3eg
kIpWl+kCF/bqB12+PH4for7k8Wtc5cJrpJ2kywPPQFaEl3w7lgsr7iS+S7H5
CGemyTYKeVz44V5/17Md2+1fjKP1JTpuPLo7Xfzm01/gPaEorrKLG4v1lovi
POvg76HVqSlWbpxfOhOUqlYPjFSJ4Wf5uVFvfbfFgHMDqFwt++SoxI1MO8fY
E6Ya4YabNIf5cW7c+rV3jOp3C9CWzffusuFGFh2i9qx+K8SLEm+q7bnR/5Nu
m8rTVnjRdULP0J0bI1SYhMst26D6WJTP/qvcGJ/55nfpl3bgJk3WKzzlxrW3
g1807cmQlpKfMv6cG7PXBNUi35FBbjXszKtMbnyi9FSfa5MM+z4JbYnncONM
8/LX34+7wEXeXJm/nBsFygW3Qhq74SN3Tgz9H25su3PD7wpXH+j4BdlUzHDj
5ICDp4ddH5Q1GkmGLW7X/97jVnRqH7TFDBVtbXAjeYujTZ29H9Ypuf4ss/Kg
u8Kylsm9fjgyc+XIiAYPFhpK8VKFDIDgHuEI+n08eEDQKe5E2gBMX/pRqnCA
B39Rf6zYUzIA95dZ910y5sGRuu/1V1cGoHfjtfLWaR7cX5YpanFmED7CUS9x
Nx7MfJdZ2HZrEEJvLb866MmDZ/+LMxxMGQRZGn2xGD8edCnspY+vG4RLu7o5
+KJ4MG4xaJikPAQGZiFH98XxYNi9UqdNgyHgiZeNPX2PB1n7OCcNTw5BMcdl
2pdPtvm+frf3jRgCWgHmVdUcHjxMmSsI7UPQYf9J3frLdv6aGftNJ4YgK9Xu
0tViHuT7xK7/e30Ijoq/+kNU8KC8ZJQWIToMyXLYa9LFg1biv+hYXIbhnNco
/8V+HrybJHLl9qVhgHcxJ+6N8GDzgSCDu7eGYVils6FzhgcrGOedj6YOQ96l
m0wbizz4X9z1Ssa3wxD1ScpI9B8Ppp3dI3CiYBiUtS6VuVPzYt4g99NXTcNA
EchLcYeBF0tSOWrf9g5Dc1HJvnfMvFj6pfaV4cQwBMDOvAVeXoxc4OfTpRgB
41vZ89zCvNjcbJqdxDgCwmUndutI8OJ+6/tqUZwjUGb4IjNYiRepaBXn1WRG
ICnSaOS5Ki9WLAhOzuweAY/qWbGfmrxIOnvX8aDWCDCb7U9h0uPFiB0zGd8P
jUD/3aF2lUO8KCHf5zVuNgK5jVGclia8GHPdJumd1QjYWLXFJlvz4s0YB2By
HgH5B9erv57kxf/2MqRnnRmBjQ5xugFHXkzb8TBw4twINPBX6VO78+L104L7
q31GIN3+QrCMFy8qh/GfMvYfAb9Urq9GF3kxW/WOqXfgCBzqL1o9f5kX2/3b
g/cGjQC/uLNGQiAvzgzvPpNyawQmXeh9P93kxUu5+PxV2AhMpxp8JcJ4cS4p
+LzZ7RGY6Qymq4nixWW5+N1Po0ZglvPrsbY4XkyJpT+aHD0C8+arKQP3eLGs
nV4dY0dg4Y766ORDXvTM1TBIiBuBxXIflZUnvKhEQQzG3h2BZYr3gVTPeXF9
b2aARvwI/NWd+MGcuV0PzUHz2G284i/Nwv+OF/Pztv3jNv6X7WwrlcOLNKGl
7UbbeG0y9bnKF16MNfY+nLPNty7TNaVbzIvpCqFvqrfX23Tm0Tr0nRc1d5na
39/OZ+vJ8RCLCl6M1sgsYokZAYrOu7Wnanix6LyQ2v47I0DJWct9toEXLXZ/
8BKJHAFqc3onv1ZevKZmNPAlfARo7hhk3STz4knq+Una0BGgLQ9eutPHi2xq
eqO7gkeAnuIrJA3zIvu0t2T19RFg1F2NejbOi+UBBzdJV0dgp796y9tpXjQt
Vqz2urx9PibfeZSt8OJLvg6Oue39ZJWZyKnb2OZT+rpm6jECbM7SG52UfPiz
3nX2jMsIcHakJszu4sOpX7HQYjMCXBxdXWtsfGjpN6Ulc3wEuM14pOl4+HBS
9dd1LdMR4Ptxt1BIjA/TtrhUHuH2fm/VUMtJ8+Hbw68MprRHQFCH3lxNgQ+T
DZ/0Ue/dPu8fg4eM1PkwRWG66qbkCEg+9tkVcIQPpSoSw99Rj4B0+zvrUDM+
dHw6uCW/Pgwy7BNpccf50M935/lLC8MgH+msnnGKD7Uk5CQcB4ZBxe+4Q5MP
H95L1HcvKRwG1Q93M3v8+VAtheV60sdh2DtRMz92jQ9Dfl1pJb0cBg1Hg9tb
4dv1tLFq70gYBl0T9Y+KyXw4kXJl08J1GAwleShvl/Ihw5O4yyOUwzDufChT
9ycf6l7P/9y3PAQxz66YzdZs1x+wS7xw+z5qFu5Itm3lQ+fWuUD2piFw5Hu0
V3Fsu34HVmqrp0NwlVnArZGJH7vc2YPD1Ibg7YpwpYAtP7qy3L192HQQ2H9J
x32c4ce3b85Ssln0g2Dkh6MaGoLYYOmho9DXDm/evytb1RHEumajQrVv7aDV
mqXxFQQxtJJh9PizdrAUzxQ0OCKIS68/bjW5tENMcdrYMXtB/Plfo1/TeBus
zSYEnw8RxPAnrCK0/1qBbOv38UWdIPotZVWEK7aAR/AlCY9mQTS3uGgaytoC
yy8vJil0CKLo+Ep0ymIzsC+eu54zIIjJk3Zkga/NYBTndvjboiCOKHxxtzVv
hoJS6/4ufiG8gYJRVQFN8FBBm5XjjBD6pTLK0fc3gJXxr/gSLyFUSBy37P/Z
AOxeTmyeF4Xwe9KtyKYPDRD9Jor9+1UhPGctUkIT3ABBcmTOCzFCKEoRKfZO
rAFcZa7x1WQLob5f83RPcx3skfgqHrouhG5fjNcPCtbCtN6x58o7hPHvU+J3
xHwNvHEekSDTCKO94RnXtcoakExnktrDIozBsZteQf41wCvmINMnJoyL+uak
seZq2BTeUtA9JIyn2C2C8GEVVPMfUF9IEMYdYZ9CJQ1/QoPwB2nqB8K4FBte
/ETkJ7SJC/FyPRbGXnKZuPlqBQzIr/7TeCmMJrUBb2zfVcCKTva3wEJhzI9P
s6fjrQDpk2ImlEPCqCiiFJHy9weEpOxwYVMTQR7jnltqvaUQ+fSCpbi2CM6V
LPaYlpRC3POeg3tJIlhZ6FP3MLUUHmUVyFodFsHy2azS0tOl8LHIZ/qhvQjS
/8vNcxr+Dr1dA1dFw0Ww8UP+8Zjlb6AjWBq/u00EtQ3Xm/UCS2BQQrJ3nCyC
86IvfwUeKYEohQiFF30iqEbqXlnjLYEOHaMK3nERrCuPW+7I/wpXbJvWdqyL
4NKzO4f/rhWDnbHP3glWUTRKKDoTf7do+z26lVqsIYqlGzTp0eP54BmjWs6n
LYppbSZKFt/zgRQ/9MdfVxQVy27tPvEoH0YeHNTeg6JoFTDbKmCUD2qvGFoy
jojiltBBxzvvv0BTeQLDXXtRNK08uvtLSB4wU6X7OYWIordU7WKD1SegXSWO
z4WJYsDhywHMqp9gc7pH9dZtUXxzYaUsivkTzJD55tJiRJFD4vawVmUuNOQk
nO9PEsX7w945vqRcSHS+5X46SxRXqUo+9arnAHepo82pFlGU/vTqt7zZR2DO
D9KcahNFErf0tXN7PgLt+8fcNzpFMWr1PssA50f4+6ij5XGvKIb2qsiU53+A
Dp+jx7rHRPHoxsyGS9d7SBZDo5Mb27hFqsdB9R0I3xLZZysthh837YwyJd7A
e1968R5ZMdS17YpyX34NJPc5OicFMQws3FvvV/UaThmXNXuoiOF+n1e6/hdf
w2OuM14BOmLYW/lNe+t7JvC9eZ/8wEwMM6JyJZcvvQLO5v2rrf5iSCvcsVeS
IQNelEv32V4Vw/iTeXsKh1/A3nyW8p5rYphT/nhX3LcXYPFkIH4kWAwNkvt5
pwJeQMKZcNmlO2IoPkdjFzr5HJjXa09wPt2ezzvk+7s3HRik7PMsfm7jOftr
n6bSwJMPjLKqxPCTpgKlQ1MaVDOJ91LViuHvbvKw6pc0iFn+TfO5QQwF61RG
7G+lAXOlrxUPWQwVwn9fe8+Ttv2/Ry92TYphS1q37smHqSCYXajqxi6Of3yJ
qPKMFLie8aTiK6c4PnrB1MV3NQV6HgXbcfOIY0zrrp4vJimQGmIY8lNAHJWz
b4k3LCaDqGVTo5yUOBrBuKvR4WSQ+jt+cVpTHFk7mx1/rz0E5f18H66cEkfK
hwR9yb0kyJU4u0bpKI5HbBvNlM8lgRZjwaE4Z3Hcd95i77BBEui12/S/OCOO
0muHaET//gfWPg/ZmnzEca/Zc64mh//gZgaPn2KEOLYmfr5wUec+NDBxaw+8
F8fjKTYsOSKJYLXoFn4uWxz9DCVPzm4lAJn8ufFv7ja/1tcht/4EGH5l5clc
II4cH8Tplp8lwMqB/1J0y8Rx5aSp6EuZBBDz59z8r10cHzNZ7NnaFw+XetnL
jCgk0GhP1a0dfLFQWWH/9Q2lBMpGXM84Nx4Dwh9efmGkkUCXrLJvEoUxUH1T
5201gwQeSchkvmwfA+Jizv8ZcUggO7+ca+qLaGh0yT5jJC2BEzWXj/Xp3QGV
cfNdRiYSGNiLTf/l3oaIxke0b8wkMPTmt3sNMbehu2CIgvGYBA59CmExcb8N
kXeuLFVZSeBg4mgENf9t6Fd42nvktATuutdnezYsAuK9pz8euSSBklE0Wftd
w2FmIcbqyEMJTN1zeTDSLBS6O55ZP0mWQMo6JrrE3aFQ/TXvxNxjCdSUuyJY
yxoKL2732z56JoFRrWrJTc0hYCeg5jD+RgK50z3PStmHQLlel3vUVwl0ij3g
X3H5FqQkyAVUDW7zoRXHufs3IdKfdFVoRALLG1MPVzrdBP+TxwN9fkts97sL
X67svglHpW5c55uUQPI9du/6miCgLWgIPrskgSy/mcMP0geBT/+VKAZ6SQyK
V0gwvXsdDu2uSD6iJLndXy+p8rdcBRvaw5YNuyVR5L50q+Krq+DZU8V0QlUS
nx5R748OvApx0b+CXTUl0dX5tYOy+FVo+93ifvOAJHYecTq45RcArmlDqp+t
JJFkEBfwXPYKhLDtqBENksQKQZfJoTI/uD8WEvYqWBIDDMNZy576wUuCmqQc
KolSBdZ+g9f8oPo8fbZupCRO7+A3GVDzA7ZqlgfWiZK4+Xtfe9NrX0gLEXaJ
eSmJg2cCWB+mXoKSBd21v3WSmF328RltzkV4VvvF+XijJJ5/268/lXQRwjL2
Vr9vlkTalaqizWsX4cgJhUduHZJoeaH9+zPDi9BSyK/ZPCCJLbry16uLLsDE
rdVL7xclsdSXsfk/WW/gZv0y4covhVefdt5J3O8Fq2OqFt8EpfBzmY3+cTYv
6P7+vkBARAq3RlVZ7Uc84Znvy8gmCSkM5RpWOxjnCYrt/0mjkhR67l1ovDh0
FvRS/ZwFUAqVJSab2pI9wFtRldzoJoUXdUss2bXd4fJf/n+nPaSw47+eT//Y
3OF6KRX/tKcU1s0vaMr/cYNom1ZbxotSOJwZNnEq1Q0ywwI69QKlkPVGScMU
nRsMdpd05MZJYQHFeFbfqAtYxxq3//dFCpdryPilyQlO2aj9lSiUwqk/lzJP
5TqBq4QQT06xFPq8ZIjSvu8EvgXT1nXfpTCcvFM+wdoJ4kcS2mhrpfBgyzXx
4h5HqN7f0XqlXwrVpVlGyv+chv3Tri22DNLIqpfsZJRkD9xFh9KLd0pjgbYa
HD5jD9O35S+KMEtj/UREwD0te0gVm905wi6NfzScDNi6T8Km5TX9i4LSSO2V
sCdD+iQQRQk5Ebu3+W4QT2aqbOFAVEl8rpU0GrEKnnDWPwH81s8cuG2kces6
1UVJoRMwLx6meNVOGmMMY8el/1pDevGRStLp7fHF590ms6yBcrZlq8pDGhPP
tltd5rWGMus/3v3XpDGE1Eb5dN0SDkrymjKlS6PGEsHlOm0Bn6bKxVxfSGPo
mE/aWL0FSH7xXS58KY3aXqdi07ItgNqo/qlHljRamtvxvLlsAaUXIubLPknj
qZPG3xe2jgGpaPFB4E9p9PSQZ1kUPAYaFo2DvyelsSLqE2l2xgxeCtz8QpqR
xo9nJHqVS8yAa0Qx5r85aSxx1ssujDGDxSuR6vrL0kh3Oajzk7wZ5DyByNQt
aWxkc7qt7GkKu8ffKVmxy+D6twxr9r/GIBt8J6BUUwZr8jTenTl0BIp1M2hM
dGRQc9/UmyMCR+DoXyKxdZ8MXjucK3J55jAEeC+9HTsgg3kk6uJXDw9Dpb3j
ALOJDPZnUoz4Tx8CD20No5OOMmjuZhKU9MoQXs8PCCxGymDu6SVHZjMDIL1f
z7wRLYPTzw/tvS9vAE1neTTo4mSw95cEtzWdAfzrNznKf08GLx8i3Yj9rg9G
9V/C8IkMboYfGq7Q0oeJrNipmGwZTOkhrRqo6oG8mzYhRZZB/VkwlTFHuCtu
9i+0WwafGj8fjlRDWOxzVh/slUGGM1+kuPgRSuxislKHZLDHsibGrgbA4mjf
A54pGZSs3ejJ2SDBVd3wiwwUssikJzLCd2k/VLI1ik1JyWJ5LkVi9386oFQ/
Ym8sK4v0XpMSVzx1IDHm34PX8rJo5d3vcQJ0wJ5Oktl9tywuCkj4jo1rw8y6
/79eLVkcqnrqeFhPG7jHBJsbjGXxXHN8eu+WJriVeIR98pFFkbiAfzxZ6jB9
fuLKQT9ZvPr9zt/yMHUIEDrn1eYvizdLWZPyHNThzvULFivXZPF0Jr3AaQ51
+KjjL7ovQhazdBspq26qwXpeaHFZsixW28RF9rruhcQPqYtNZbJ4vH4t1dl+
DwieFh1zqZDF3Dqlybf790AGc3rXYuV2/P6NdUWRPZB/PqOUu04WZXuyx38N
qkCPwtt4uw5ZVJSSTbh7TgVkMwsUBydlkTrL0WyaYzcQaS2uc1xy2MY5SK5p
VIB+E7HT/rxyGDX+xvzqMwWgWD1vu8Yvh43/OfIH+iiA3jE6MxpRObwqPLLk
x64AFTt0NPnk5TC5JvG1kY081Do/ZThAksPU7IdBpguyQJb0fB/vLofp4cmX
9zlJw1pDXibXWTmMNpcOtteRBsEbVM+TveQwKXSXC8EhDadaHz94cVEO18RE
hEx/SkF/eH1wfqAcerLdtQrbIwW/R9WO98fJ4SRpMe8AuyQsZm793f1FDi11
fx3ZsUMcRq0N06IK5ND1G11385AYdFDHHh4qkkNGysPjLRViUOTI/yjpmxz2
r/hzOceKQQivus5GlRwq7X8m8FJQDFgjPa9Xd8thjCjVgW/6oqB4ppXCjVIe
Se9aDEZchUCYS/B1CbU81sgabBmrCwFrmfMxXjp5XI0MpNugEYIF4dlnNTvl
sfBgpOf+TEEobGPUV+WSx8F7iY57ZwXgsCGGb8nIo8q4RkBzLD+4SGUxJJvK
I22A1O2wTR4ILHfwlD4qjyHnzJwCWngg3o29JsdCHisfbBVlv+GB4oyrMTUn
5JHj9uLJxRM8wCl9mGXDSR5ZzTLkPn/mhgrpEU5Hf3m80HXgFHUQF8jLiohK
P5XHtLh/ie3IAVjZFJzzTB6nN+v8ZEU4wNojYoD0Qh4z1ZV5P26wQ2jmVPqJ
1/LIYEyp7FLEDt2yxVJRufIY4FrtbKXNDnFytgqTP7fn87vGHAU2mJO/p5Ez
K4+/Sm/Tfhphho5aPMixII/HwlnPKeQywzfv6eN+S/I4Pi7PvR7MDHE5R3w0
/snjp7f/hWcKMYO8DsXbQioFnHtxqDTbjgmcj5wXK+NWQMGl7/fvDu6EljOH
drXsU8BT3hJi0bIMUMSwxK8OCti293v7oS16SM9Kl0s6oICjukVjRm30cHFm
w9DGUAGLWKrjJMLpgenKp1vd5gqoEWwvLjBKB4YRYn+HnRWwK/vhq7RPtJD/
Ym1gKVIBZywv3ai/Tg0a+n5/jaIVsHq98UzrSWr4PDC5Ky1WAZ0DpixZdakh
R7hX0yhRAStfTDdK/qOCtw+/xaamKKBX4PK98kAqSIsJ1z70XgGfPWg61BBO
CVF+LAkPmxVQ4QCVidM3CqDniHw51aqAe8R3613OoICIbIpivQ4FzLRIfJRz
hwLCpudGJ7sVMEG4Tui1FQUEebTsOzCqgFJUXz/Tdm2RLtk/GhtfUcAUR62r
X45skuwMJFBXWBGpG7PPKLmskTZa6JnLRBWxgG3BN2vvGinNbbrLSEIRHS+m
nL9EvUYajSi4YieriIUOnXcGX/4jXaoy/3BVVRFJ84f0Ds2sku6YXRfON1TE
mDiV+B1xK6RCm9Z1tQuK6PL+Lr065TLp1HhhdbHPdpynOIbctUSiCEx7aOCn
iKdjg6h/fl4iGaZ4qVleVcRUvUvg57lEaurZcc43VBF3qA6sCbQvkiaclbuy
Hyii5em5n/rFCySB87cLlL8porfCw4BnH+dIcVvu6tGlinhM/OCBmntzJMpE
w+zfPxQxMzDmpuSVOdJEHs3rtCpFVKZKonYjzZEKKcIesjf/P78HlQL1syS7
+8FXlkcUMcR2Tj15fob0sOiqeslOJUw/Dv4vuyZJu8xss/mZlfDQxceW2W8n
ScH9WkpXWJVwyY95jjpokuRBsyKpwqWE/7Ju94aLTZI0zf0504WVkFboxe8J
rz+ktsFLC+F7lLCer/+HJPMEiYvxXLbpCSV0OFri7Xv7N+mF/o3AWVslHJMf
UZ20/01SvRGnf89+m5/mXGSh6m+S2ezH1g4nJbTq2Voi9Y2SItqWVl3OKf0v
KQHW/kDUgk1WdjvmPviif0J6gS1A5+tJ+50A5T7aO5PTpqstQJmddvzivOI+
aHWknEmuLUCdVzM/1JriPvautWXssC1A2ZqsQQZ54j4SItj3MbYtQHApBgMs
NuI+SwgdHL3ALUB3PGfnerPhPrzUpmTT1S1A5JWoTc254D5KDrgtdtgtQLOH
kPCMm+A+2EfJ9hjbLUAWhuTEfn3gPvS664he4C1Ae7annfhB4D4toTCt6eot
QOWtnqqEmt8+vNpBdoztLUDcOuKRIWHfPkoUUz8v8C1A78L3TSEo3z5mh3XR
dPUtQFETfH9It94+9MCGmhf4LUABBpySb3/ePoL6l2O6+i1AWCDwtfhH3j4Q
NKksXf0tQL02kLjjEN4+nm269f//LUA1Qq1pMNrdPiFFE+Q=
       "]]},
     Annotation[#, "Charting`Private`Tag$9666#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7481299137172403`*^9, 3.748129925700152*^9}, 
   3.7482142240665617`*^9, 3.748251356629431*^9, 3.748253246582309*^9, 
   3.748253336983863*^9, 3.7482534487224207`*^9, 3.748253567730172*^9, 
   3.748254002315134*^9},ExpressionUUID->"f11acc5d-c137-4cba-930d-\
c42c53a49953"],

Cell[BoxData["6.259847819619097`"], "Output",
 CellChangeTimes->{{3.7481299137172403`*^9, 3.748129925700152*^9}, 
   3.7482142240665617`*^9, 3.748251356629431*^9, 3.748253246582309*^9, 
   3.748253336983863*^9, 3.7482534487224207`*^9, 3.748253567730172*^9, 
   3.74825400232655*^9},ExpressionUUID->"13da58cd-56e3-4f04-806a-\
43b8b0856778"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"2", " ", "3", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "4"}], "]"}], ",", "EL4", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"2", " ", "3", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "4", ",", "WFL4Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.748134167199396*^9, 3.748134172365199*^9}, {
  3.74813433432732*^9, 3.748134341895094*^9}, {3.748214220850124*^9, 
  3.7482142222902603`*^9}, {3.748251315127254*^9, 3.748251316662888*^9}, {
  3.748253337426113*^9, 3.748253339834021*^9}, {3.7482534513683243`*^9, 
  3.748253453480592*^9}, {3.748253535448131*^9, 3.748253537463963*^9}, {
  3.74825375468043*^9, 
  3.748253756536202*^9}},ExpressionUUID->"1a755fe8-80a0-45c9-b133-\
aa735d33b7d0"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,251,214,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.748254002444989*^9},ExpressionUUID->"0ec03989-9331-4bad-85f1-\
36472dbca854"],

Cell[BoxData["0.17414608937298542`"], "Output",
 CellChangeTimes->{3.748134175508771*^9, 3.7481343423418207`*^9, 
  3.748214224287024*^9, 3.748251357125875*^9, 3.748253254953434*^9, 
  3.748253351097085*^9, 3.7482534538341427`*^9, 3.748253567882279*^9, 
  3.748254002452924*^9},ExpressionUUID->"323535d0-36a3-4841-b32e-\
43d997c00f1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"2", " ", "3", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "4"}], "]"}], ",", "EL4", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"2", " ", "3", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "4", ",", "WFL4Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{
  3.748143267768265*^9, {3.748214227156952*^9, 3.748214228684629*^9}, {
   3.748251318759355*^9, 3.748251320359561*^9}, {3.748253345178096*^9, 
   3.748253347481892*^9}, {3.748253449104341*^9, 3.748253458288719*^9}, {
   3.748253539232314*^9, 3.7482535411120977`*^9}, {3.748253758200626*^9, 
   3.7482537601123*^9}},ExpressionUUID->"7de3b5f6-d7ba-4a52-bba7-\
649496d889d9"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,252,215,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7482540025424767`*^9},ExpressionUUID->"4f71820a-24c8-4e59-a093-\
85e3d77a1d9c"],

Cell[BoxData["2.619808896583405`*^-12"], "Output",
 CellChangeTimes->{3.748143268388421*^9, 3.7482142291790123`*^9, 
  3.748251357485116*^9, 3.748253256592278*^9, 3.7482533488606167`*^9, 
  3.748253459282467*^9, 3.748253567968287*^9, 
  3.7482540025517473`*^9},ExpressionUUID->"4971b255-f02c-43af-80b6-\
6a7a92d6e4b5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reduced Quadrupole Transition Strength", "Section",
 CellChangeTimes->{{3.731724391945187*^9, 
  3.731724411225209*^9}},ExpressionUUID->"03bd411b-39d2-4ce5-b1af-\
4af0be534675"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "2"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL2", "-", "EL0"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL0Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL2Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726136494699*^9, 3.7317261605853243`*^9}, {
  3.73172780207882*^9, 3.731727956902561*^9}, {3.731728580559164*^9, 
  3.731728584893188*^9}, {3.748143676418631*^9, 3.7481436766021976`*^9}, {
  3.7481437413827*^9, 
  3.748143784477216*^9}},ExpressionUUID->"aa5c7cd7-1796-4bf2-824c-\
3a3d3e0091c7"],

Cell[BoxData["7.88502367825394`*^-12"], "Output",
 CellChangeTimes->{
  3.731726161161067*^9, 3.731727902990432*^9, 3.731727959828122*^9, {
   3.731728582311535*^9, 3.731728585553895*^9}, 3.748143795117432*^9, 
   3.74821437997666*^9, 3.7482532615440598`*^9, 3.748253356343999*^9, 
   3.748253461961752*^9, 3.748253568051696*^9, 
   3.748254002639439*^9},ExpressionUUID->"36f67b7d-29c6-41b1-b0c8-\
4247416930ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "4"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL4", "-", "EL2"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL2Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL4Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726203535136*^9, 3.7317262254105053`*^9}, {
  3.731727981378559*^9, 3.731727986510652*^9}, {3.731728655661736*^9, 
  3.7317286581399803`*^9}, {3.748143911041465*^9, 3.748143914481862*^9}, {
  3.748253780969268*^9, 
  3.748253781353385*^9}},ExpressionUUID->"a2cd53a7-86da-46fe-9575-\
7dc41f6ada71"],

Cell[BoxData["4.5648489955173305`*^-11"], "Output",
 CellChangeTimes->{3.731726225866542*^9, 3.7317279888574677`*^9, 
  3.7317286648763647`*^9, 3.74814391570886*^9, 3.74821438006524*^9, 
  3.748253263178236*^9, 3.748253358144249*^9, 3.7482534635421953`*^9, 
  3.748253568134535*^9, 
  3.748254002724578*^9},ExpressionUUID->"bc2a946f-a076-43e2-bc2b-\
fc6a02323f34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["2.5532183000459907`*^-13", 
   RowBox[{"2.5532183000459907`*^-13", "+", "7.88502367825394`*^-12"}]], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.74829544866017*^9, 3.7482954550309973`*^9}, {
  3.7482954935689087`*^9, 
  3.748295498137177*^9}},ExpressionUUID->"7a98baeb-2ef3-46fa-b51f-\
87cbb3b1ac4b"],

Cell[BoxData["3.1364986872555978`"], "Output",
 CellChangeTimes->{
  3.74829549872866*^9},ExpressionUUID->"8f5e19cb-71d5-4ce9-a1e7-33bd5cba0eac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["2.619808896583405`*^-12", 
   RowBox[{"2.619808896583405`*^-12", "+", "4.5648489955173305`*^-11"}]], "*",
   "100"}]], "Input",
 CellChangeTimes->{{3.748295450122231*^9, 
  3.748295474011557*^9}},ExpressionUUID->"c0863bc0-f8e0-4c2c-8cde-\
641234a5df98"],

Cell[BoxData["5.427597323513417`"], "Output",
 CellChangeTimes->{
  3.748295474507721*^9},ExpressionUUID->"9216a0bc-9be4-4d67-8eb7-\
f144edeb24af"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "g = 4X",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5795d7be-f551-48f8-9989-81c679eda55b"]
}], "Subchapter",
 CellChangeTimes->{{3.748251151074239*^9, 3.748251201554637*^9}, {
  3.748253285777978*^9, 3.748253286888996*^9}, {3.748253415512741*^9, 
  3.748253415951804*^9}, {3.748253608527128*^9, 3.748253609774032*^9}, {
  3.748253717944991*^9, 3.7482537185914583`*^9}, {3.7482539948988867`*^9, 
  3.748253995404231*^9}, {3.748254127813298*^9, 
  3.748254129012003*^9}},ExpressionUUID->"b4d94750-2bee-4a25-9800-\
68c3de3e5e3d"],

Cell[CellGroupData[{

Cell["Energy Spectrum", "Section",
 CellChangeTimes->{{3.7481295622489*^9, 
  3.748129572181562*^9}},ExpressionUUID->"882bb875-0ada-40ff-9dd8-\
b59f0ccf7361"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2List", ",", "WFL2List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"0.64417", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "3"}]]}]}], ",", "2"}], "]"}], "+", "VShift"}],
             ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2", ",", "WFL2"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL2List", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL2List", "[", 
        RowBox[{"[", 
         RowBox[{"8", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL2Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL2", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL2Normalization"]], 
    RowBox[{"WFL2", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL2"}], "Input",
 CellChangeTimes->{{3.7481297788679037`*^9, 3.748129830891602*^9}, 
   3.748214191626533*^9, {3.7482512084134607`*^9, 3.748251218650333*^9}, {
   3.748253291907165*^9, 3.7482532926909447`*^9}, {3.74825342056966*^9, 
   3.748253420881765*^9}, 3.748253517243161*^9, {3.74825373841951*^9, 
   3.748253738745645*^9}, {3.7482540036608267`*^9, 3.748254004028867*^9}, 
   3.74825413518217*^9},ExpressionUUID->"f145177d-907c-4e96-b788-\
bf440962eddf"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,315,264,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988600306*^9, 3.748254042038088*^9, 3.748254173410366*^9, 
   3.7482949310325003`*^9},ExpressionUUID->"5b1c886a-c493-4bf6-a795-\
f939d7d8ca6d"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,315,265,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988600306*^9, 3.748254042038088*^9, 3.748254173410366*^9, 
   3.7482949310566273`*^9},ExpressionUUID->"606ae4a7-b3e3-4efe-a40a-\
777c1da4ea8d"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,315,266,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988600306*^9, 3.748254042038088*^9, 3.748254173410366*^9, 
   3.748294931071303*^9},ExpressionUUID->"80fe56ed-4d2d-48ff-acf3-\
6004e81123fd"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,315,267,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988600306*^9, 3.748254042038088*^9, 3.748254173410366*^9, 
   3.7482949310860023`*^9},ExpressionUUID->"65333ccc-f863-43ac-bcfc-\
4d6d53452dda"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,315,268,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988600306*^9, 3.748254042038088*^9, 3.748254173410366*^9, 
   3.748294932105131*^9},ExpressionUUID->"b565a2d5-59de-48d4-9034-\
16dbc4bc99df"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,315,269,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988600306*^9, 3.748254042038088*^9, 3.748254173410366*^9, 
   3.748294933978176*^9},ExpressionUUID->"96e492aa-9496-48d5-8911-\
654784cf3bda"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,315,270,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988600306*^9, 3.748254042038088*^9, 3.748254173410366*^9, 
   3.748294934195723*^9},ExpressionUUID->"d67f008d-18e9-4cb8-a065-\
47e3fa8f2be2"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,315,271,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988600306*^9, 3.748254042038088*^9, 3.748254173410366*^9, 
   3.7482949352367897`*^9},ExpressionUUID->"0bbc1fe8-4a39-45d4-b3e2-\
8307d69ac99b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8198XtvfeO3srJCJ1j1mp0CBkF4WsSBnfSFREoUiKZCVSqGzdskn2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       "]]},
     Annotation[#, "Charting`Private`Tag$12363#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.748254048778027*^9, 3.748254180031732*^9, 
  3.748294970840375*^9},ExpressionUUID->"bac9027b-441d-4793-91d5-\
263e126cd9ab"],

Cell[BoxData["5.722306404532901`"], "Output",
 CellChangeTimes->{3.748254048778027*^9, 3.748254180031732*^9, 
  3.748294970857875*^9},ExpressionUUID->"e5b3abfd-9c59-459c-b2bb-\
d982953a39f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "2"}], "]"}], ",", "EL2", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "2", ",", "WFL2Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7481341401992064`*^9, 3.748134142381472*^9}, {
  3.748134313024425*^9, 3.748134318783195*^9}, {3.748214202636682*^9, 
  3.748214204652687*^9}, {3.7482512308681393`*^9, 3.7482512324601717`*^9}, {
  3.748253304346519*^9, 3.748253307889434*^9}, {3.74825342742337*^9, 
  3.748253430120023*^9}, {3.7482535201359777`*^9, 3.748253521871792*^9}, {
  3.7482537428481407`*^9, 3.748253747248322*^9}, {3.748254007194427*^9, 
  3.748254009538764*^9}, {3.748254138268632*^9, 
  3.748254141180575*^9}},ExpressionUUID->"4e3eaca5-7b5f-497c-b5e6-\
80c87cc23bf8"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,321,272,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7481341440703573`*^9, 3.748134321475443*^9, 3.748214206369379*^9, 
   3.748251288298875*^9, 3.748253235584366*^9, {3.748253300663292*^9, 
   3.7482533083519077`*^9}, 3.748253430576696*^9, 3.748253561068343*^9, 
   3.748254048907469*^9, 3.74825418014432*^9, 
   3.748294971034704*^9},ExpressionUUID->"3f0622df-fe45-4113-b76e-\
26f18e0683d7"],

Cell[BoxData["0.7594895161242882`"], "Output",
 CellChangeTimes->{
  3.7481341440779448`*^9, 3.748134321498557*^9, 3.748214206390383*^9, 
   3.748251288353036*^9, 3.748253235613223*^9, {3.748253300689761*^9, 
   3.7482533083806543`*^9}, 3.74825343060317*^9, 3.748253561092485*^9, 
   3.748254048918798*^9, 3.7482541801570663`*^9, 
   3.748294971050173*^9},ExpressionUUID->"02327060-7c8d-4013-9129-\
dc692e4ee0c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "2"}], "]"}], ",", "EL2", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "2", ",", "WFL2Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7481429274330378`*^9, 3.74814293025273*^9}, {
  3.748214208260903*^9, 3.748214209900745*^9}, {3.748251234268805*^9, 
  3.7482512358604383`*^9}, {3.748253315041821*^9, 3.748253318361472*^9}, {
  3.748253432592244*^9, 3.748253435792529*^9}, {3.748253523712018*^9, 
  3.748253526063929*^9}, {3.7482537450322657`*^9, 3.74825374899195*^9}, {
  3.748254011170697*^9, 3.7482540138513536`*^9}, {3.748254142820897*^9, 
  3.748254144580369*^9}},ExpressionUUID->"9cad058d-993b-43c2-ba6c-\
fe7f4a038c22"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,322,273,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7481429376680813`*^9, 3.748214210599638*^9, 
  3.748251290440269*^9, 3.748253237652874*^9, 3.748253318748925*^9, 
  3.748253436450993*^9, 3.748253561180688*^9, 3.7482540490969152`*^9, 
  3.74825418023542*^9, 
  3.748294971173726*^9},ExpressionUUID->"ff8f5998-8076-466f-83cb-\
5d1f0172f870"],

Cell[BoxData["6.007054272094724`*^-13"], "Output",
 CellChangeTimes->{3.7481429376764297`*^9, 3.748214210625079*^9, 
  3.748251290484449*^9, 3.748253237677527*^9, 3.748253318777134*^9, 
  3.7482534364789762`*^9, 3.74825356120996*^9, 3.748254049107675*^9, 
  3.748254180250313*^9, 
  3.748294971189065*^9},ExpressionUUID->"2fcae038-aa32-4828-849a-\
8ca58918613e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4List", ",", "WFL4List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"0.64417", "-", 
                RowBox[{"4", " ", "2", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "3"}]]}]}], ",", "4"}], "]"}], "+", "VShift"}],
             ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4", ",", "WFL4"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL4List", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL4List", "[", 
        RowBox[{"[", 
         RowBox[{"7", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL4Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL4", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL4Normalization"]], 
    RowBox[{"WFL4", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL4"}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716674274419*^9, 3.731716677369637*^9}, {
   3.748129872200761*^9, 3.7481299154655943`*^9}, 3.748214216086237*^9, {
   3.748251299202406*^9, 3.7482513023111973`*^9}, {3.748253329324288*^9, 
   3.7482533298913183`*^9}, {3.748253440881805*^9, 3.748253441209758*^9}, 
   3.748253529409604*^9, {3.748253751418353*^9, 3.7482537515377817`*^9}, {
   3.7482540171726*^9, 3.748254017333047*^9}, 
   3.748294844678438*^9},ExpressionUUID->"123cb3ff-bf75-4655-9368-\
723d26637163"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,323,274,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748254050262465*^9, 3.748254181317214*^9, 
   3.748294971405889*^9},ExpressionUUID->"4ce98376-57ab-49a4-961f-\
ee08cce72d75"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,323,275,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748254050262465*^9, 3.748254181317214*^9, 
   3.7482949714208927`*^9},ExpressionUUID->"90c12591-2ace-4487-8084-\
a27cf05775fe"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,323,276,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748254050262465*^9, 3.748254181317214*^9, 
   3.748294971430674*^9},ExpressionUUID->"2ad587a6-0b9f-49ce-95e0-\
c19620062cc1"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,323,277,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748254050262465*^9, 3.748254181317214*^9, 
   3.748294971440292*^9},ExpressionUUID->"abe8f631-bc35-43c5-9461-\
970cc62faef9"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,323,278,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748254050262465*^9, 3.748254181317214*^9, 
   3.7482949723512497`*^9},ExpressionUUID->"8ef16186-e660-46c6-a3e2-\
b2bb9fc22d73"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,323,279,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748254050262465*^9, 3.748254181317214*^9, 
   3.7482949734008007`*^9},ExpressionUUID->"5c37967b-9211-4d27-afb1-\
0f6263e84e90"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,323,280,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748254050262465*^9, 3.748254181317214*^9, 
   3.748294974447534*^9},ExpressionUUID->"1dc5f94e-e9ad-48e0-b866-\
c0c9993c508d"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,323,281,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748254050262465*^9, 3.748254181317214*^9, 
   3.748294975496614*^9},ExpressionUUID->"abe65068-d29a-4288-a88d-\
4d93ddb22ed7"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8198Xtvfee+9ZKkp0D0lF9gghKZKyIkVkhBQJ+ZYkSSoRGZXZ52Zm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       "]]},
     Annotation[#, "Charting`Private`Tag$12647#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7481299137172403`*^9, 3.748129925700152*^9}, 
   3.7482142240665617`*^9, 3.748251356629431*^9, 3.748253246582309*^9, 
   3.748253336983863*^9, 3.7482534487224207`*^9, 3.748253567730172*^9, 
   3.748254055600627*^9, 3.7482541866517973`*^9, 
   3.748295003124084*^9},ExpressionUUID->"3e990aa5-5b42-407a-9db4-\
0de5389d852d"],

Cell[BoxData["6.513043926334603`"], "Output",
 CellChangeTimes->{{3.7481299137172403`*^9, 3.748129925700152*^9}, 
   3.7482142240665617`*^9, 3.748251356629431*^9, 3.748253246582309*^9, 
   3.748253336983863*^9, 3.7482534487224207`*^9, 3.748253567730172*^9, 
   3.748254055600627*^9, 3.7482541866517973`*^9, 
   3.748295003146329*^9},ExpressionUUID->"23d337e4-1969-4598-9851-\
fe338543b989"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"2", " ", "4", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "4"}], "]"}], ",", "EL4", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"2", " ", "4", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "4", ",", "WFL4Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.748134167199396*^9, 3.748134172365199*^9}, {
  3.74813433432732*^9, 3.748134341895094*^9}, {3.748214220850124*^9, 
  3.7482142222902603`*^9}, {3.748251315127254*^9, 3.748251316662888*^9}, {
  3.748253337426113*^9, 3.748253339834021*^9}, {3.7482534513683243`*^9, 
  3.748253453480592*^9}, {3.748253535448131*^9, 3.748253537463963*^9}, {
  3.74825375468043*^9, 3.748253756536202*^9}, {3.748254021179254*^9, 
  3.7482540234912786`*^9}, {3.7482541485486307`*^9, 
  3.748254150332739*^9}},ExpressionUUID->"5eaf4821-5230-4505-a052-\
cb6d96d2cdcd"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,329,282,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.748254186764518*^9, 
  3.7482950032491817`*^9},ExpressionUUID->"306c817c-8a01-4057-a567-\
d2707f7b85b2"],

Cell[BoxData["0.04113382257366028`"], "Output",
 CellChangeTimes->{3.748134175508771*^9, 3.7481343423418207`*^9, 
  3.748214224287024*^9, 3.748251357125875*^9, 3.748253254953434*^9, 
  3.748253351097085*^9, 3.7482534538341427`*^9, 3.748253567882279*^9, 
  3.748254055780242*^9, 3.748254186772814*^9, 
  3.748295003273363*^9},ExpressionUUID->"f04893ee-be8f-43b1-b15d-\
f79d968f39d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"2", " ", "4", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "4"}], "]"}], ",", "EL4", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"2", " ", "4", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "4", ",", "WFL4Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{
  3.748143267768265*^9, {3.748214227156952*^9, 3.748214228684629*^9}, {
   3.748251318759355*^9, 3.748251320359561*^9}, {3.748253345178096*^9, 
   3.748253347481892*^9}, {3.748253449104341*^9, 3.748253458288719*^9}, {
   3.748253539232314*^9, 3.7482535411120977`*^9}, {3.748253758200626*^9, 
   3.7482537601123*^9}, {3.7482540255710573`*^9, 3.7482540278673763`*^9}, {
   3.748254152021006*^9, 
   3.748254158716074*^9}},ExpressionUUID->"294f04ef-d88b-4502-be3e-\
654772c294d2"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,330,283,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7482541868392363`*^9, 
  3.748295003340822*^9},ExpressionUUID->"0674a516-69c9-4a58-92f6-\
2273e30d0081"],

Cell[BoxData["1.1091346383564628`*^-11"], "Output",
 CellChangeTimes->{3.748143268388421*^9, 3.7482142291790123`*^9, 
  3.748251357485116*^9, 3.748253256592278*^9, 3.7482533488606167`*^9, 
  3.748253459282467*^9, 3.748253567968287*^9, 3.748254055864358*^9, 
  3.7482541868505783`*^9, 
  3.748295003364747*^9},ExpressionUUID->"47dd1320-741d-4de0-8bec-\
ee1c5fefae68"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reduced Quadrupole Transition Strength", "Section",
 CellChangeTimes->{{3.731724391945187*^9, 
  3.731724411225209*^9}},ExpressionUUID->"e598aea8-e22f-46b6-aba2-\
7a7287d2adbd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "2"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL2", "-", "EL0"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL0Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL2Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726136494699*^9, 3.7317261605853243`*^9}, {
  3.73172780207882*^9, 3.731727956902561*^9}, {3.731728580559164*^9, 
  3.731728584893188*^9}, {3.748143676418631*^9, 3.7481436766021976`*^9}, {
  3.7481437413827*^9, 
  3.748143784477216*^9}},ExpressionUUID->"8160de4d-4861-4249-a010-\
7f05278ed372"],

Cell[BoxData["2.4353876924940427`*^-11"], "Output",
 CellChangeTimes->{
  3.731726161161067*^9, 3.731727902990432*^9, 3.731727959828122*^9, {
   3.731728582311535*^9, 3.731728585553895*^9}, 3.748143795117432*^9, 
   3.74821437997666*^9, 3.7482532615440598`*^9, 3.748253356343999*^9, 
   3.748253461961752*^9, 3.748253568051696*^9, 3.748254056012738*^9, 
   3.748254186922513*^9, 
   3.7482950034451*^9},ExpressionUUID->"769bf98b-8caa-4485-a2e5-de1560041582"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "4"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL4", "-", "EL2"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL2Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL4Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726203535136*^9, 3.7317262254105053`*^9}, {
  3.731727981378559*^9, 3.731727986510652*^9}, {3.731728655661736*^9, 
  3.7317286581399803`*^9}, {3.748143911041465*^9, 3.748143914481862*^9}, {
  3.748253780969268*^9, 
  3.748253781353385*^9}},ExpressionUUID->"8855d3e5-3714-48c9-bcfa-\
916e86129947"],

Cell[BoxData["1.1156969511833221`*^-10"], "Output",
 CellChangeTimes->{3.731726225866542*^9, 3.7317279888574677`*^9, 
  3.7317286648763647`*^9, 3.74814391570886*^9, 3.74821438006524*^9, 
  3.748253263178236*^9, 3.748253358144249*^9, 3.7482534635421953`*^9, 
  3.748253568134535*^9, 3.748254056430567*^9, 3.748254186983453*^9, 
  3.748295003529295*^9},ExpressionUUID->"a27715e6-c257-4350-b211-\
ed757bc5d3ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["6.007054272094724`*^-13", 
   RowBox[{"6.007054272094724`*^-13", "+", "2.4353876924940427`*^-11"}]], "*",
   "100"}]], "Input",
 CellChangeTimes->{{3.7482955337004423`*^9, 3.748295539164208*^9}, {
  3.748295589224001*^9, 
  3.748295597431673*^9}},ExpressionUUID->"86e722d9-1b30-4209-8155-\
fba2b36a2490"],

Cell[BoxData["2.4071948740016484`"], "Output",
 CellChangeTimes->{
  3.748295597902483*^9},ExpressionUUID->"9f1d6ea6-e8bf-434d-bdfc-\
95c4e065b446"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["1.1091346383564628`*^-11", 
   RowBox[{"1.1091346383564628`*^-11", "+", "1.1156969511833221`*^-10"}]], 
  "*", "100"}]], "Input",
 CellChangeTimes->{{3.748295534927723*^9, 
  3.748295560171351*^9}},ExpressionUUID->"a1a14170-4e04-4a15-ad82-\
a7860d4cecd5"],

Cell[BoxData["9.042273119287927`"], "Output",
 CellChangeTimes->{
  3.748295560699862*^9},ExpressionUUID->"021ea04e-1b2a-4c24-9d38-\
579fa989f6b9"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "g = 5X",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "83dcd9d9-bc45-46e9-9b2d-184fbe925fd6"]
}], "Subchapter",
 CellChangeTimes->{{3.748251151074239*^9, 3.748251201554637*^9}, {
  3.748253285777978*^9, 3.748253286888996*^9}, {3.748253415512741*^9, 
  3.748253415951804*^9}, {3.748253608527128*^9, 3.748253609774032*^9}, {
  3.748253717944991*^9, 3.7482537185914583`*^9}, {3.7482539948988867`*^9, 
  3.748253995404231*^9}, {3.748254127813298*^9, 3.748254129012003*^9}, {
  3.748254216881652*^9, 
  3.748254217176429*^9}},ExpressionUUID->"9b216878-0196-42cf-85ee-\
2a244dabbc86"],

Cell[CellGroupData[{

Cell["Energy Spectrum", "Section",
 CellChangeTimes->{{3.7481295622489*^9, 
  3.748129572181562*^9}},ExpressionUUID->"bdb2ca39-1de3-4b28-828c-\
f6d4ba12637b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2List", ",", "WFL2List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"0.64417", "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "3"}]]}]}], ",", "2"}], "]"}], "+", "VShift"}],
             ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2", ",", "WFL2"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL2List", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL2List", "[", 
        RowBox[{"[", 
         RowBox[{"8", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL2Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL2", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL2Normalization"]], 
    RowBox[{"WFL2", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL2"}], "Input",
 CellChangeTimes->{{3.7481297788679037`*^9, 3.748129830891602*^9}, 
   3.748214191626533*^9, {3.7482512084134607`*^9, 3.748251218650333*^9}, {
   3.748253291907165*^9, 3.7482532926909447`*^9}, {3.74825342056966*^9, 
   3.748253420881765*^9}, 3.748253517243161*^9, {3.74825373841951*^9, 
   3.748253738745645*^9}, {3.7482540036608267`*^9, 3.748254004028867*^9}, 
   3.74825413518217*^9, 
   3.748254222218829*^9},ExpressionUUID->"c0ec174b-ffc1-4652-adf1-\
8af57fd14906"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,333,284,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988600306*^9, 3.748254042038088*^9, 3.748254173410366*^9, 
   3.7482542511796417`*^9, 
   3.7482950036213703`*^9},ExpressionUUID->"96bb7328-0e04-4b4b-8849-\
96320f702f4a"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,333,285,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988600306*^9, 3.748254042038088*^9, 3.748254173410366*^9, 
   3.7482542511796417`*^9, 
   3.748295003644458*^9},ExpressionUUID->"4d0e4c5a-2bda-4c1b-9c3c-\
0b985d1ad5f0"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,333,286,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988600306*^9, 3.748254042038088*^9, 3.748254173410366*^9, 
   3.7482542511796417`*^9, 
   3.748295003658834*^9},ExpressionUUID->"d26e095c-f71f-49a5-bdad-\
1517b3029f20"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,333,287,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988600306*^9, 3.748254042038088*^9, 3.748254173410366*^9, 
   3.7482542511796417`*^9, 
   3.7482950036731033`*^9},ExpressionUUID->"b3834e54-b1eb-4f88-87de-\
2143b77c666a"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,333,288,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988600306*^9, 3.748254042038088*^9, 3.748254173410366*^9, 
   3.7482542511796417`*^9, 
   3.7482950047441607`*^9},ExpressionUUID->"a5048fdf-6216-4075-a96f-\
13ccab66ed38"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,333,289,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988600306*^9, 3.748254042038088*^9, 3.748254173410366*^9, 
   3.7482542511796417`*^9, 
   3.748295005791726*^9},ExpressionUUID->"95f999a4-2f26-43ba-8338-\
53c82549456c"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,333,290,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988600306*^9, 3.748254042038088*^9, 3.748254173410366*^9, 
   3.7482542511796417`*^9, 
   3.748295006835483*^9},ExpressionUUID->"9dbcb787-719b-42e3-a8cf-\
c29f09a06159"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,333,291,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7481298123885813`*^9, 3.7481298340252943`*^9}, 
   3.748214196181967*^9, 3.748251243375321*^9, 3.748253225787367*^9, 
   3.7482532938507137`*^9, 3.7482534214921*^9, 3.748253554351364*^9, 
   3.748253988600306*^9, 3.748254042038088*^9, 3.748254173410366*^9, 
   3.7482542511796417`*^9, 
   3.748295007881998*^9},ExpressionUUID->"365bdab2-9b54-4132-a7c0-\
f8d37aaf368a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUWHdcju8Xbu8936b2TlRKSeeUhKQhUmiIhiJFQqFkVULFVymSFCmrIu2b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       "]]},
     Annotation[#, "Charting`Private`Tag$12993#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.748254048778027*^9, 3.748254180031732*^9, 
  3.748254258143168*^9, 
  3.748295018899889*^9},ExpressionUUID->"b38a7ba2-8f0d-4b22-b7c9-\
45ca683c9edf"],

Cell[BoxData["5.84714742351764`"], "Output",
 CellChangeTimes->{3.748254048778027*^9, 3.748254180031732*^9, 
  3.748254258143168*^9, 
  3.74829501892106*^9},ExpressionUUID->"b68c3992-500e-4812-a0e8-306756263a82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "2"}], "]"}], ",", "EL2", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "2", ",", "WFL2Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7481341401992064`*^9, 3.748134142381472*^9}, {
  3.748134313024425*^9, 3.748134318783195*^9}, {3.748214202636682*^9, 
  3.748214204652687*^9}, {3.7482512308681393`*^9, 3.7482512324601717`*^9}, {
  3.748253304346519*^9, 3.748253307889434*^9}, {3.74825342742337*^9, 
  3.748253430120023*^9}, {3.7482535201359777`*^9, 3.748253521871792*^9}, {
  3.7482537428481407`*^9, 3.748253747248322*^9}, {3.748254007194427*^9, 
  3.748254009538764*^9}, {3.748254138268632*^9, 3.748254141180575*^9}, {
  3.748254225241146*^9, 
  3.748254226713189*^9}},ExpressionUUID->"e04e939d-c8e4-4bb0-ae1f-\
94ee368da7cb"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,339,292,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7481341440703573`*^9, 3.748134321475443*^9, 3.748214206369379*^9, 
   3.748251288298875*^9, 3.748253235584366*^9, {3.748253300663292*^9, 
   3.7482533083519077`*^9}, 3.748253430576696*^9, 3.748253561068343*^9, 
   3.748254048907469*^9, 3.74825418014432*^9, 3.7482542582919703`*^9, 
   3.74829501901678*^9},ExpressionUUID->"c840d664-2313-421e-97cc-\
65325018e0ac"],

Cell[BoxData["0.33316620181713413`"], "Output",
 CellChangeTimes->{
  3.7481341440779448`*^9, 3.748134321498557*^9, 3.748214206390383*^9, 
   3.748251288353036*^9, 3.748253235613223*^9, {3.748253300689761*^9, 
   3.7482533083806543`*^9}, 3.74825343060317*^9, 3.748253561092485*^9, 
   3.748254048918798*^9, 3.7482541801570663`*^9, 3.748254258320949*^9, 
   3.748295019040164*^9},ExpressionUUID->"7ea2b8f7-9128-42fe-8351-\
916528da1526"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "2"}], "]"}], ",", "EL2", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "2", ",", "WFL2Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7481429274330378`*^9, 3.74814293025273*^9}, {
  3.748214208260903*^9, 3.748214209900745*^9}, {3.748251234268805*^9, 
  3.7482512358604383`*^9}, {3.748253315041821*^9, 3.748253318361472*^9}, {
  3.748253432592244*^9, 3.748253435792529*^9}, {3.748253523712018*^9, 
  3.748253526063929*^9}, {3.7482537450322657`*^9, 3.74825374899195*^9}, {
  3.748254011170697*^9, 3.7482540138513536`*^9}, {3.748254142820897*^9, 
  3.748254144580369*^9}, {3.7482542281451483`*^9, 
  3.748254231720993*^9}},ExpressionUUID->"97166570-c63c-442c-a615-\
d51f338b5624"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,340,293,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7481429376680813`*^9, 3.748214210599638*^9, 
  3.748251290440269*^9, 3.748253237652874*^9, 3.748253318748925*^9, 
  3.748253436450993*^9, 3.748253561180688*^9, 3.7482540490969152`*^9, 
  3.74825418023542*^9, 3.748254258414784*^9, 
  3.748295019109165*^9},ExpressionUUID->"798c8d8b-7c6d-4f69-b2fe-\
2644e1b76ae7"],

Cell[BoxData["1.3693750199036333`*^-12"], "Output",
 CellChangeTimes->{3.7481429376764297`*^9, 3.748214210625079*^9, 
  3.748251290484449*^9, 3.748253237677527*^9, 3.748253318777134*^9, 
  3.7482534364789762`*^9, 3.74825356120996*^9, 3.748254049107675*^9, 
  3.748254180250313*^9, 3.748254258439949*^9, 
  3.748295019132371*^9},ExpressionUUID->"06165555-a946-4fc9-8c64-\
62e3281ecf4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4List", ",", "WFL4List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"0.64417", "-", 
                RowBox[{"5", " ", "2", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "3"}]]}]}], ",", "4"}], "]"}], "+", "VShift"}],
             ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4", ",", "WFL4"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL4List", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL4List", "[", 
        RowBox[{"[", 
         RowBox[{"7", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL4Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL4", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL4Normalization"]], 
    RowBox[{"WFL4", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL4"}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716674274419*^9, 3.731716677369637*^9}, {
   3.748129872200761*^9, 3.7481299154655943`*^9}, 3.748214216086237*^9, {
   3.748251299202406*^9, 3.7482513023111973`*^9}, {3.748253329324288*^9, 
   3.7482533298913183`*^9}, {3.748253440881805*^9, 3.748253441209758*^9}, 
   3.748253529409604*^9, {3.748253751418353*^9, 3.7482537515377817`*^9}, {
   3.7482540171726*^9, 3.748254017333047*^9}, {3.748294809705759*^9, 
   3.7482948098450108`*^9}},ExpressionUUID->"b6127cde-215d-48b2-ae04-\
069dde7a6bcf"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,341,294,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748254050262465*^9, 3.748254181317214*^9, 3.748254259512846*^9, 
   3.748294817828724*^9, 
   3.748295020314279*^9},ExpressionUUID->"fd6ee517-d729-45c6-88c0-\
eba08a49c411"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,341,295,
   20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748254050262465*^9, 3.748254181317214*^9, 3.748254259512846*^9, 
   3.748294817828724*^9, 
   3.748295021345769*^9},ExpressionUUID->"34ee4dd0-109c-4f29-93f2-\
f68992350183"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,341,296,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748254050262465*^9, 3.748254181317214*^9, 3.748254259512846*^9, 
   3.748294817828724*^9, 
   3.748295022386541*^9},ExpressionUUID->"c3f39897-f268-4095-a36c-\
170fbc9043c7"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,341,297,20395123881002620984,"Quartet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.748129908268105*^9, 3.748129919218933*^9}, 
   3.7482142169680643`*^9, 3.748251324305992*^9, 3.748253240088792*^9, 
   3.748253330331789*^9, 3.748253443005275*^9, 3.7482535622735357`*^9, 
   3.748254050262465*^9, 3.748254181317214*^9, 3.748254259512846*^9, 
   3.748294817828724*^9, 
   3.7482950234641867`*^9},ExpressionUUID->"e02b45e5-f22a-4938-81b5-\
ea25e3b43746"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8198Xtmf2Htl7pGQ2nENSSTKiSEIRKVkhKiNkhcq3JMlOlIyy600k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       "]]},
     Annotation[#, "Charting`Private`Tag$13269#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7481299137172403`*^9, 3.748129925700152*^9}, 
   3.7482142240665617`*^9, 3.748251356629431*^9, 3.748253246582309*^9, 
   3.748253336983863*^9, 3.7482534487224207`*^9, 3.748253567730172*^9, 
   3.748254055600627*^9, 3.7482541866517973`*^9, 3.7482542648371677`*^9, 
   3.748294846649333*^9, 
   3.748295032288136*^9},ExpressionUUID->"c4333b8c-f468-496f-bedd-\
d58300fd780b"],

Cell[BoxData["6.764896679097774`"], "Output",
 CellChangeTimes->{{3.7481299137172403`*^9, 3.748129925700152*^9}, 
   3.7482142240665617`*^9, 3.748251356629431*^9, 3.748253246582309*^9, 
   3.748253336983863*^9, 3.7482534487224207`*^9, 3.748253567730172*^9, 
   3.748254055600627*^9, 3.7482541866517973`*^9, 3.7482542648371677`*^9, 
   3.748294846649333*^9, 
   3.748295032310788*^9},ExpressionUUID->"a77ad03a-c508-497f-9390-\
cec20935ef15"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"2", " ", "5", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "4"}], "]"}], ",", "EL4", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"2", " ", "5", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "4", ",", "WFL4Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.748134167199396*^9, 3.748134172365199*^9}, {
  3.74813433432732*^9, 3.748134341895094*^9}, {3.748214220850124*^9, 
  3.7482142222902603`*^9}, {3.748251315127254*^9, 3.748251316662888*^9}, {
  3.748253337426113*^9, 3.748253339834021*^9}, {3.7482534513683243`*^9, 
  3.748253453480592*^9}, {3.748253535448131*^9, 3.748253537463963*^9}, {
  3.74825375468043*^9, 3.748253756536202*^9}, {3.748254021179254*^9, 
  3.7482540234912786`*^9}, {3.7482541485486307`*^9, 3.748254150332739*^9}, {
  3.748254237225189*^9, 
  3.748254239025053*^9}},ExpressionUUID->"f4db6912-23c3-4d9a-9667-\
5a815a26bb83"],

Cell[BoxData["0.010674549824269176`"], "Output",
 CellChangeTimes->{3.748134175508771*^9, 3.7481343423418207`*^9, 
  3.748214224287024*^9, 3.748251357125875*^9, 3.748253254953434*^9, 
  3.748253351097085*^9, 3.7482534538341427`*^9, 3.748253567882279*^9, 
  3.748254055780242*^9, 3.748254186772814*^9, 3.7482542649808292`*^9, 
  3.748295032437961*^9},ExpressionUUID->"d2204b09-3e89-485f-8f54-\
45678a1c9f4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{
       RowBox[{"0.64417", "-", 
        RowBox[{"2", " ", "5", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", "4"}], "]"}], ",", "EL4", ",", 
     RowBox[{"0.64417", "-", 
      RowBox[{"2", " ", "5", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], ",", "4", ",", "WFL4Normalized"}], "]"}], "//",
    "Re"}], "//", "N"}]], "Input",
 CellChangeTimes->{
  3.748143267768265*^9, {3.748214227156952*^9, 3.748214228684629*^9}, {
   3.748251318759355*^9, 3.748251320359561*^9}, {3.748253345178096*^9, 
   3.748253347481892*^9}, {3.748253449104341*^9, 3.748253458288719*^9}, {
   3.748253539232314*^9, 3.7482535411120977`*^9}, {3.748253758200626*^9, 
   3.7482537601123*^9}, {3.7482540255710573`*^9, 3.7482540278673763`*^9}, {
   3.748254152021006*^9, 3.748254158716074*^9}, {3.748254241057529*^9, 
   3.748254243001186*^9}},ExpressionUUID->"0052c71c-e6b4-41b9-8436-\
cbcd5fe8d486"],

Cell[BoxData["4.273992643767451`*^-11"], "Output",
 CellChangeTimes->{3.748143268388421*^9, 3.7482142291790123`*^9, 
  3.748251357485116*^9, 3.748253256592278*^9, 3.7482533488606167`*^9, 
  3.748253459282467*^9, 3.748253567968287*^9, 3.748254055864358*^9, 
  3.7482541868505783`*^9, 3.748254265035193*^9, 
  3.748295032513275*^9},ExpressionUUID->"ecaaca06-f295-4a49-be7d-\
472946a289f7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reduced Quadrupole Transition Strength", "Section",
 CellChangeTimes->{{3.731724391945187*^9, 
  3.731724411225209*^9}},ExpressionUUID->"0f9125bc-a01e-40fd-98f7-\
859933efd13f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "2"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL2", "-", "EL0"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL0Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL2Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726136494699*^9, 3.7317261605853243`*^9}, {
  3.73172780207882*^9, 3.731727956902561*^9}, {3.731728580559164*^9, 
  3.731728584893188*^9}, {3.748143676418631*^9, 3.7481436766021976`*^9}, {
  3.7481437413827*^9, 
  3.748143784477216*^9}},ExpressionUUID->"990d00de-d6db-42b6-8eed-\
4905e250af45"],

Cell[BoxData["6.101272090618559`*^-11"], "Output",
 CellChangeTimes->{
  3.731726161161067*^9, 3.731727902990432*^9, 3.731727959828122*^9, {
   3.731728582311535*^9, 3.731728585553895*^9}, 3.748143795117432*^9, 
   3.74821437997666*^9, 3.7482532615440598`*^9, 3.748253356343999*^9, 
   3.748253461961752*^9, 3.748253568051696*^9, 3.748254056012738*^9, 
   3.748254186922513*^9, 3.7482542651360283`*^9, 
   3.748295032599279*^9},ExpressionUUID->"65b8fefe-696d-4484-88ad-\
0529cd663f6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "4"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12", "\[Pi]", " ", 
      SuperscriptBox["e2", "2"]}], "225"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"EL4", "-", "EL2"}], "\[HBar]c"], ")"}], "5"], 
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFL2Normalized", "[", "r", "]"}], 
         SuperscriptBox["r", "2"], 
         RowBox[{"WFL4Normalized", "[", "r", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731726203535136*^9, 3.7317262254105053`*^9}, {
  3.731727981378559*^9, 3.731727986510652*^9}, {3.731728655661736*^9, 
  3.7317286581399803`*^9}, {3.748143911041465*^9, 3.748143914481862*^9}, {
  3.748253780969268*^9, 
  3.748253781353385*^9}},ExpressionUUID->"ecb10b1f-d7fa-48f1-bb06-\
d686ee19f0b4"],

Cell[BoxData["2.374845745099123`*^-10"], "Output",
 CellChangeTimes->{3.731726225866542*^9, 3.7317279888574677`*^9, 
  3.7317286648763647`*^9, 3.74814391570886*^9, 3.74821438006524*^9, 
  3.748253263178236*^9, 3.748253358144249*^9, 3.7482534635421953`*^9, 
  3.748253568134535*^9, 3.748254056430567*^9, 3.748254186983453*^9, 
  3.748254265219487*^9, 
  3.7482950326794033`*^9},ExpressionUUID->"c622a9a9-8b5b-4b25-b544-\
d97ef5bb2353"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["1.3693750199036333`*^-12", 
   RowBox[{"1.3693750199036333`*^-12", "+", "6.101272090618559`*^-11"}]], "*",
   "100"}]], "Input",
 CellChangeTimes->{{3.748295638712377*^9, 3.748295644866374*^9}, {
  3.7482956764391212`*^9, 
  3.748295681191332*^9}},ExpressionUUID->"8ec06dc2-dc99-4a62-b784-\
b954c36505ee"],

Cell[BoxData["2.1951410890811993`"], "Output",
 CellChangeTimes->{
  3.748295681727584*^9},ExpressionUUID->"91396b7c-51c3-4d08-94c6-\
f0fb4d9a6407"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["4.273992643767451`*^-11", 
   RowBox[{"4.273992643767451`*^-11", "+", "2.374845745099123`*^-10"}]], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.7482956399337473`*^9, 
  3.748295659881484*^9}},ExpressionUUID->"6bcd0d68-5de5-4456-908b-\
8e83951571fc"],

Cell[BoxData["15.252030530217123`"], "Output",
 CellChangeTimes->{
  3.7482956604225807`*^9},ExpressionUUID->"0aea24ee-0440-4542-bc2a-\
0568ddd7f825"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Quartet",
WindowSize->{1440, 771},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"a9b129a7-8a74-4663-90b5-689a4b6f75a1"],
Cell[CellGroupData[{
Cell[779, 29, 168, 2, 98, "Title",ExpressionUUID->"8aecb048-f71c-42bf-82ee-af8aa5e964fc"],
Cell[CellGroupData[{
Cell[972, 35, 163, 3, 69, "Chapter",ExpressionUUID->"4b15f176-052b-4186-a441-64110e91aaf1"],
Cell[1138, 40, 537, 12, 59, "Text",ExpressionUUID->"db503d02-7271-4284-9588-ca85b06846fa"],
Cell[CellGroupData[{
Cell[1700, 56, 160, 3, 67, "Section",ExpressionUUID->"e248b4e1-3635-4acc-a5f3-5de93f8aaa2b"],
Cell[1863, 61, 139, 3, 30, "Input",ExpressionUUID->"050738c4-4fe2-4ca9-b056-1fc9258f5515"],
Cell[2005, 66, 235, 6, 48, "Input",ExpressionUUID->"e52e06a6-cfac-40c5-b268-238ba596442b"],
Cell[2243, 74, 907, 26, 132, "Input",ExpressionUUID->"18239aa3-5d26-4060-8418-65fef9e63b97"],
Cell[3153, 102, 252, 6, 30, "Input",ExpressionUUID->"4292d4e5-2c18-4d8a-9d28-f2c133e75d51"],
Cell[3408, 110, 860, 25, 52, "Input",ExpressionUUID->"e4da9d9f-18f4-48c7-8aeb-4faf351de703"],
Cell[4271, 137, 718, 21, 80, "Input",ExpressionUUID->"773854ec-e515-45e2-9c15-3ab728f9b4c4"],
Cell[4992, 160, 1288, 41, 159, "Input",ExpressionUUID->"0cfdbd23-72be-4681-a57d-a88f652a4591"],
Cell[CellGroupData[{
Cell[6305, 205, 2665, 72, 88, "Input",ExpressionUUID->"87613fc1-ba76-4b32-8605-401b3458516f"],
Cell[8973, 279, 455, 10, 24, "Message",ExpressionUUID->"f20ef751-ab6e-42ed-9672-8d857b04d4ed"],
Cell[9431, 291, 1017, 18, 60, "Message",ExpressionUUID->"5a46a0e5-024f-4247-bb55-3ea7a2568d51"],
Cell[10451, 311, 1018, 18, 60, "Message",ExpressionUUID->"ad4fa409-c3a3-4ac6-a90d-43ba8340f178"],
Cell[11472, 331, 453, 10, 24, "Message",ExpressionUUID->"a53e28dc-52c6-47fa-8e4b-4e3ec741c56c"],
Cell[11928, 343, 455, 10, 24, "Message",ExpressionUUID->"4cda82bf-5e0d-43c8-bbff-c577e8814c07"],
Cell[12386, 355, 455, 10, 24, "Message",ExpressionUUID->"37cff998-1245-41f5-9d9a-844583886de3"],
Cell[12844, 367, 1018, 18, 60, "Message",ExpressionUUID->"de5a447d-90bb-46f1-83a6-a7c2bdad2be4"],
Cell[13865, 387, 1017, 18, 60, "Message",ExpressionUUID->"993e3f1c-d7d9-41b2-9ae4-d003b05b1248"],
Cell[14885, 407, 426, 9, 24, "Message",ExpressionUUID->"b171ba9c-1f47-4c56-93bf-5aa47d9c9b9a"],
Cell[15314, 418, 453, 10, 24, "Message",ExpressionUUID->"291e437c-79c5-45af-b1f9-06264f69d3c3"],
Cell[15770, 430, 1018, 18, 60, "Message",ExpressionUUID->"8c6668fe-f626-489e-86f7-40860489e576"],
Cell[16791, 450, 453, 10, 24, "Message",ExpressionUUID->"7cb706b0-9f88-488a-a28b-fde76f2c5133"],
Cell[17247, 462, 453, 10, 24, "Message",ExpressionUUID->"36bd41f6-5a40-4002-a9e6-cf0093cd3116"],
Cell[17703, 474, 1014, 17, 60, "Message",ExpressionUUID->"c75ac70f-3833-4595-a7b9-b600d9068764"],
Cell[18720, 493, 455, 10, 24, "Message",ExpressionUUID->"faeeaf54-06d0-46ca-a122-97fbd627a20f"],
Cell[19178, 505, 1016, 18, 60, "Message",ExpressionUUID->"fa800988-f0dd-4a31-8b41-3bab05328f75"],
Cell[20197, 525, 453, 10, 24, "Message",ExpressionUUID->"0f86f9d8-4cdf-4a12-b6e0-d47575018e2d"],
Cell[20653, 537, 430, 10, 24, "Message",ExpressionUUID->"459b00ea-6182-4a87-a3fc-93be4c62f19e"],
Cell[21086, 549, 1018, 18, 60, "Message",ExpressionUUID->"7d54576a-e9bf-4772-9280-6459ecb944ee"],
Cell[22107, 569, 1017, 18, 62, "Message",ExpressionUUID->"385ed4ed-1a4b-4bd9-8a4e-f41e19a8ab93"],
Cell[23127, 589, 453, 10, 24, "Message",ExpressionUUID->"b60b2d2c-1101-4aaa-bc78-f498d9a2642e"],
Cell[23583, 601, 430, 10, 24, "Message",ExpressionUUID->"61041dbd-21ec-449c-a5a8-26b06ca75b49"],
Cell[24016, 613, 453, 10, 24, "Message",ExpressionUUID->"47e0c998-70d4-4dd4-a8d6-eb618a957a17"],
Cell[24472, 625, 453, 10, 24, "Message",ExpressionUUID->"db081517-205e-456c-81dc-21307d1f1b18"],
Cell[24928, 637, 1015, 17, 60, "Message",ExpressionUUID->"817961dc-e317-4e50-9668-f8e636a2d1e9"],
Cell[25946, 656, 455, 10, 24, "Message",ExpressionUUID->"4acdfddd-e1ee-46d7-a8ab-fefbcbf4adc1"],
Cell[26404, 668, 430, 10, 24, "Message",ExpressionUUID->"3dcb2964-df79-4535-9253-94ab22493bab"],
Cell[26837, 680, 1017, 18, 60, "Message",ExpressionUUID->"090d2133-e9d6-4230-9b3f-c6398454a385"],
Cell[27857, 700, 431, 10, 24, "Message",ExpressionUUID->"4247cd2a-7af2-4393-992b-c64c145f5645"],
Cell[28291, 712, 1021, 18, 60, "Message",ExpressionUUID->"4db11adf-fbea-4518-84d1-28e1a5ef76c3"],
Cell[29315, 732, 431, 10, 24, "Message",ExpressionUUID->"71916da4-d146-4509-a965-94155a15b792"],
Cell[29749, 744, 1017, 18, 60, "Message",ExpressionUUID->"05edfa90-826b-4f09-a012-e191b2052dcf"],
Cell[30769, 764, 1018, 18, 62, "Message",ExpressionUUID->"018dc50a-a5ce-47e8-b66b-a01d6396b061"],
Cell[31790, 784, 1017, 18, 62, "Message",ExpressionUUID->"487e9334-5808-4d55-8209-35fca913f865"],
Cell[32810, 804, 455, 10, 24, "Message",ExpressionUUID->"cc3cd5e5-6dac-40eb-8e0a-c7f6d130e064"],
Cell[33268, 816, 450, 9, 24, "Message",ExpressionUUID->"9cc50299-d611-4acf-8c93-432cbb3d1e3e"],
Cell[33721, 827, 430, 10, 24, "Message",ExpressionUUID->"030f602e-1931-484b-a2b1-c873613d14af"],
Cell[34154, 839, 453, 10, 24, "Message",ExpressionUUID->"4ba2a433-6607-4240-bfe6-851cd2eed737"],
Cell[34610, 851, 1016, 17, 60, "Message",ExpressionUUID->"b98f3f14-e6b3-4206-924a-df6d80ed09a9"],
Cell[35629, 870, 429, 10, 24, "Message",ExpressionUUID->"3138ca05-44b2-4d55-9eb4-860a1d6a0414"],
Cell[36061, 882, 453, 10, 24, "Message",ExpressionUUID->"2d2c2fcb-b982-4e4e-be8f-d35a92f13a09"],
Cell[36517, 894, 1015, 18, 60, "Message",ExpressionUUID->"14e54e72-36ad-42cf-b159-6e59af5f2fb1"],
Cell[37535, 914, 1018, 18, 62, "Message",ExpressionUUID->"e5d4eafa-5ede-42d0-af5e-c11523fdefc8"],
Cell[38556, 934, 1018, 18, 62, "Message",ExpressionUUID->"4030aa1f-0f0f-48cb-b981-d0eb2cbd6c51"],
Cell[39577, 954, 431, 10, 24, "Message",ExpressionUUID->"17886582-b274-442f-89ba-638616570169"],
Cell[40011, 966, 1021, 18, 62, "Message",ExpressionUUID->"8ba401e1-0111-45a1-9fcf-8c8e7c687f1e"],
Cell[41035, 986, 453, 10, 24, "Message",ExpressionUUID->"6b4c9b3e-e874-42f0-86a0-e819767d934c"],
Cell[41491, 998, 450, 9, 24, "Message",ExpressionUUID->"d49f50d6-5b69-4b83-9819-14b92e520034"],
Cell[41944, 1009, 432, 10, 24, "Message",ExpressionUUID->"7c35e164-a1e2-4be0-be30-033c30675d85"],
Cell[42379, 1021, 453, 10, 24, "Message",ExpressionUUID->"48383ca9-2cca-4bad-af94-610883e383f8"],
Cell[42835, 1033, 1017, 18, 60, "Message",ExpressionUUID->"4f7a2ec0-0b60-46aa-a4fa-0ce29d2bca8d"],
Cell[43855, 1053, 431, 10, 24, "Message",ExpressionUUID->"0a931c8c-254e-481a-ac32-55fbb054bbbe"],
Cell[44289, 1065, 1018, 18, 62, "Message",ExpressionUUID->"e1a2c7e0-3bb2-4c2f-bdf9-ec2144cfe414"],
Cell[45310, 1085, 1020, 18, 62, "Message",ExpressionUUID->"58a5a905-4f08-4b47-b45a-4743bffe8009"],
Cell[46333, 1105, 453, 10, 24, "Message",ExpressionUUID->"e6d225f6-e123-419f-a1b4-8984d61de911"],
Cell[46789, 1117, 431, 10, 24, "Message",ExpressionUUID->"54c0eaf9-ec56-4cf8-9096-be23f2b615ea"],
Cell[47223, 1129, 450, 9, 24, "Message",ExpressionUUID->"45980c24-7f60-45e9-8511-d4fa6960ea3e"],
Cell[47676, 1140, 432, 10, 24, "Message",ExpressionUUID->"a45318eb-8e5d-4628-9cf6-f011a042ade7"],
Cell[48111, 1152, 453, 10, 24, "Message",ExpressionUUID->"0c6fb10a-0d87-49ca-8f26-c1545ddf3892"],
Cell[48567, 1164, 1017, 18, 62, "Message",ExpressionUUID->"d68d56fa-1549-4e44-8bdc-cd51e473016d"],
Cell[49587, 1184, 1018, 18, 62, "Message",ExpressionUUID->"cd704463-cd75-46f2-8e34-443e0387f006"],
Cell[50608, 1204, 429, 10, 24, "Message",ExpressionUUID->"16dc0a6d-1ea7-4813-8488-6ba00db72e6a"],
Cell[51040, 1216, 453, 10, 24, "Message",ExpressionUUID->"68af5807-85b5-41cb-a803-4cd589214226"],
Cell[51496, 1228, 1019, 18, 62, "Message",ExpressionUUID->"b0980d48-cd5f-433e-9ecd-484de02ef62c"],
Cell[52518, 1248, 455, 10, 24, "Message",ExpressionUUID->"91531acd-143f-493f-b30d-a42a663b8b18"],
Cell[52976, 1260, 1017, 18, 62, "Message",ExpressionUUID->"e7e95564-98de-4c18-8bac-c48e6e7d0552"],
Cell[53996, 1280, 453, 10, 24, "Message",ExpressionUUID->"03e62d64-899d-4758-b50a-a19cf30c065a"],
Cell[54452, 1292, 430, 10, 24, "Message",ExpressionUUID->"5507445f-d6ff-4160-a863-c34fbce61043"],
Cell[54885, 1304, 1015, 17, 62, "Message",ExpressionUUID->"651ea36e-4aa4-4eb2-8b89-7e2362afccfa"],
Cell[55903, 1323, 453, 10, 24, "Message",ExpressionUUID->"975fcdfd-af21-48bc-871a-43dc7bf7d2b9"],
Cell[56359, 1335, 430, 10, 24, "Message",ExpressionUUID->"5624c4ae-ff97-4d36-97a7-65b16ebcc9b4"],
Cell[56792, 1347, 1019, 18, 62, "Message",ExpressionUUID->"450b7bd8-e0c3-4426-88ff-f08c99c62021"],
Cell[57814, 1367, 429, 10, 24, "Message",ExpressionUUID->"9f1d287b-e1fd-4445-951b-5e793b1a587d"],
Cell[58246, 1379, 1018, 18, 62, "Message",ExpressionUUID->"0551d09b-0a9e-4f78-be9c-b81b79ba57f9"],
Cell[59267, 1399, 429, 10, 24, "Message",ExpressionUUID->"b4f54966-2986-45b2-8c04-396bf2e364a4"]
}, Closed]],
Cell[59711, 1412, 2979, 91, 158, "Input",ExpressionUUID->"81a90459-e4e2-4881-8dd5-20f2634da50f"],
Cell[62693, 1505, 4107, 122, 262, "Input",ExpressionUUID->"9df1dffb-1694-4f65-af03-38a7168f89e3"],
Cell[66803, 1629, 3714, 115, 198, "Input",ExpressionUUID->"0bdd38a2-b5eb-4668-90a3-b698e02ab385"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70554, 1749, 207, 4, 67, "Section",ExpressionUUID->"edbbed1b-502a-48b7-b571-08f48f96d24b"],
Cell[CellGroupData[{
Cell[70786, 1757, 4475, 126, 294, "Input",ExpressionUUID->"89b1de16-4ba9-4401-8afd-23a156071d4f"],
Cell[75264, 1885, 842, 15, 42, "Message",ExpressionUUID->"58bb050a-e5e2-468b-87fa-a79d7f014e6d"],
Cell[76109, 1902, 842, 15, 42, "Message",ExpressionUUID->"dcb20c89-d541-4e7f-a28e-6f043e80ff7b"],
Cell[76954, 1919, 842, 15, 42, "Message",ExpressionUUID->"017445ee-f4aa-47ea-9c4f-a5cdb9865f81"],
Cell[77799, 1936, 701, 13, 24, "Message",ExpressionUUID->"f0ee566e-3501-48ad-84f5-9374bb298e9b"],
Cell[78503, 1951, 736, 14, 24, "Message",ExpressionUUID->"08eda03f-5661-4e93-8595-4b0237b506ce"],
Cell[79242, 1967, 736, 14, 24, "Message",ExpressionUUID->"dd6555fc-a882-4f6e-b763-e11b21b6060f"],
Cell[79981, 1983, 731, 13, 24, "Message",ExpressionUUID->"6e91b975-232d-4397-bf5a-5bf51e4ff8b5"],
Cell[80715, 1998, 711, 13, 24, "Message",ExpressionUUID->"385b4921-aedb-438a-b0f6-557ce07e561d"],
Cell[81429, 2013, 25861, 442, 231, "Output",ExpressionUUID->"262b04e3-19bc-41e9-809e-3f9e7a53bf5f"],
Cell[107293, 2457, 390, 6, 34, "Output",ExpressionUUID->"a9665da5-994e-497d-84c6-9ffaa631ebda"]
}, Open  ]],
Cell[107698, 2466, 767, 18, 52, "Input",ExpressionUUID->"89eb571e-8ab9-46e4-9dc0-90f4692a8890"],
Cell[CellGroupData[{
Cell[108490, 2488, 492, 13, 30, "Input",ExpressionUUID->"8ca4485d-5aad-4d31-b4e8-7a305ba480d1"],
Cell[108985, 2503, 571, 11, 42, "Message",ExpressionUUID->"d31a1d38-743d-467d-9383-4a675c9222a3"],
Cell[109559, 2516, 294, 5, 34, "Output",ExpressionUUID->"3159a5a6-61a9-4333-ba14-c8cc634f11d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109890, 2526, 500, 12, 30, "Input",ExpressionUUID->"d6a4fa0a-01f6-4533-a3e5-f1e7a0666fb3"],
Cell[110393, 2540, 572, 11, 42, "Message",ExpressionUUID->"1238c19a-b29e-43be-a39c-f63db4aadc59"],
Cell[110968, 2553, 247, 4, 34, "Output",ExpressionUUID->"421b6768-c825-49bf-9f29-aeff420d662a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111276, 2564, 162, 3, 69, "Chapter",ExpressionUUID->"910e4da1-8f50-47bc-8eef-19f7a2ac46d7"],
Cell[CellGroupData[{
Cell[111463, 2571, 153, 3, 65, "Subchapter",ExpressionUUID->"43c5fcb2-33d1-43f8-aca8-2a0a9473e537"],
Cell[CellGroupData[{
Cell[111641, 2578, 158, 3, 67, "Section",ExpressionUUID->"b4a03849-4db1-4e6b-885d-129a8b561e11"],
Cell[CellGroupData[{
Cell[111824, 2585, 4279, 122, 294, "Input",ExpressionUUID->"b9635e8e-8bec-40ee-83cf-86bb56678a8a"],
Cell[116106, 2709, 628, 12, 42, "Message",ExpressionUUID->"ad12a7f3-4312-4097-a50d-1553239f9699"],
Cell[116737, 2723, 628, 12, 42, "Message",ExpressionUUID->"3a9c3f99-bd66-4cf4-ad1a-359163b527ad"],
Cell[117368, 2737, 626, 12, 42, "Message",ExpressionUUID->"0e698247-2f92-4181-96d7-637ed93b95d5"],
Cell[117997, 2751, 487, 10, 24, "Message",ExpressionUUID->"cd81e4fb-95ea-4eee-aad5-a236a06f403e"],
Cell[118487, 2763, 520, 11, 24, "Message",ExpressionUUID->"3c3d1d2a-59e2-40dd-ae8a-494e0f9a8313"],
Cell[119010, 2776, 520, 11, 24, "Message",ExpressionUUID->"825c91fb-0942-4aba-9545-8ed17e534203"],
Cell[119533, 2789, 516, 10, 24, "Message",ExpressionUUID->"1ad3a188-5453-4876-a449-5947b01351c1"],
Cell[120052, 2801, 498, 10, 24, "Message",ExpressionUUID->"f4da36fa-8dd1-4eaf-9a16-5b200c40fa87"],
Cell[120553, 2813, 23699, 408, 231, "Output",ExpressionUUID->"5424b6ab-4a1d-4d82-bb03-429e0cbc0e6d"],
Cell[144255, 3223, 219, 4, 34, "Output",ExpressionUUID->"e7037d6a-d37d-427f-9a9c-92a802f36f2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144511, 3232, 483, 12, 30, "Input",ExpressionUUID->"4cf7e228-d12d-433c-b6a3-98c29614b903"],
Cell[144997, 3246, 621, 12, 42, "Message",ExpressionUUID->"28081d1f-1c0e-4382-9cb2-edb046e1d12d"],
Cell[145621, 3260, 219, 4, 34, "Output",ExpressionUUID->"72522c31-ffb8-4ced-9f4b-5e0a1511b145"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145877, 3269, 440, 12, 30, "Input",ExpressionUUID->"aeb29b28-545b-4a9e-9685-8cacd911e4d6"],
Cell[146320, 3283, 596, 11, 42, "Message",ExpressionUUID->"ef90154b-9795-4511-9790-ea02dffe7935"],
Cell[146919, 3296, 198, 3, 34, "Output",ExpressionUUID->"639f8278-e3e2-4b5d-9a7a-fb5f99422a86"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147154, 3304, 4853, 130, 294, "Input",ExpressionUUID->"dd6e6dfe-88fe-4775-8fb3-49becd38b012"],
Cell[152010, 3436, 627, 12, 42, "Message",ExpressionUUID->"ce3d51fe-6f2c-40d6-ad6b-400a481a6178"],
Cell[152640, 3450, 627, 12, 42, "Message",ExpressionUUID->"43211139-f610-4869-a289-278a3bc9f728"],
Cell[153270, 3464, 625, 12, 42, "Message",ExpressionUUID->"8faca319-d5a1-46d4-850b-4cd57eb97813"],
Cell[153898, 3478, 484, 10, 24, "Message",ExpressionUUID->"db08e9b3-e200-4b00-af8b-638ee94198f6"],
Cell[154385, 3490, 521, 11, 24, "Message",ExpressionUUID->"da2a66c0-4907-44a1-9612-d813cd7923eb"],
Cell[154909, 3503, 519, 11, 24, "Message",ExpressionUUID->"b0683ec8-ffc7-48d9-98a0-dfc03df23b3d"],
Cell[155431, 3516, 514, 10, 24, "Message",ExpressionUUID->"748ada13-ced3-4ab4-9a96-f48beddbaab7"],
Cell[155948, 3528, 496, 10, 24, "Message",ExpressionUUID->"53f69edd-b9c7-457d-bb24-9097887560af"],
Cell[156447, 3540, 23630, 407, 231, "Output",ExpressionUUID->"330bf4dc-4a56-4839-a033-8bf2b2d14f90"],
Cell[180080, 3949, 226, 4, 34, "Output",ExpressionUUID->"b089bc73-08ff-4868-aa01-91ded77929b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180343, 3958, 482, 12, 30, "Input",ExpressionUUID->"20e92527-a207-464a-a475-ced816560f06"],
Cell[180828, 3972, 623, 12, 42, "Message",ExpressionUUID->"a939bca6-bf20-4a5f-b63d-1ba04c54fc4a"],
Cell[181454, 3986, 218, 4, 34, "Output",ExpressionUUID->"19683cfe-ae24-4006-ac99-c5096b7f89b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181709, 3995, 416, 12, 30, "Input",ExpressionUUID->"8c7ee01a-6624-45c0-938e-1533c97c4bb6"],
Cell[182128, 4009, 598, 11, 42, "Message",ExpressionUUID->"09fb9531-2a30-4d35-9b9b-70c86f692276"],
Cell[182729, 4022, 199, 3, 34, "Output",ExpressionUUID->"c560434b-cf51-457a-8591-bbd55daf5223"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[182977, 4031, 183, 3, 67, "Section",ExpressionUUID->"36e5928e-d950-40bc-8230-51898eb2401f"],
Cell[CellGroupData[{
Cell[183185, 4038, 1751, 54, 54, "Input",ExpressionUUID->"529ed31d-4232-4959-b78a-ef3d26ea4a40"],
Cell[184939, 4094, 320, 6, 34, "Output",ExpressionUUID->"e0b0b9ba-cc2e-429f-a5ab-4a4fe540aa80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185296, 4105, 1756, 54, 54, "Input",ExpressionUUID->"7b3568bf-55c6-4eed-80d6-0d74cfad481c"],
Cell[187055, 4161, 269, 4, 34, "Output",ExpressionUUID->"2b8d2e52-e8e0-4e70-9a91-95c898e72af9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187361, 4170, 341, 8, 49, "Input",ExpressionUUID->"fbafb6ac-b832-44b5-898b-4efd03f85688"],
Cell[187705, 4180, 170, 3, 34, "Output",ExpressionUUID->"6a9dd623-02df-46eb-854b-7a95b3e5b29f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187912, 4188, 293, 7, 49, "Input",ExpressionUUID->"cf0c0b5a-9594-44bf-bbcd-d0a190c61646"],
Cell[188208, 4197, 148, 3, 34, "Output",ExpressionUUID->"1ca1dead-f035-4991-993f-dcd9d734033f"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[188417, 4207, 405, 12, 49, "Subchapter",ExpressionUUID->"5d7b0f4e-05ba-4244-a2ed-171116cb9280"],
Cell[CellGroupData[{
Cell[188847, 4223, 158, 3, 67, "Section",ExpressionUUID->"743418ae-5525-47cf-8515-12cabb2d8b17"],
Cell[CellGroupData[{
Cell[189030, 4230, 4528, 128, 294, "Input",ExpressionUUID->"a8594417-5dc3-49e7-a09c-ac91fcf6ee41"],
Cell[193561, 4360, 699, 13, 42, "Message",ExpressionUUID->"bf1f2b59-32d2-471f-9a97-fa0e81b1e46b"],
Cell[194263, 4375, 701, 13, 42, "Message",ExpressionUUID->"4cf02842-514f-4b34-83c8-168fa6be3ff2"],
Cell[194967, 4390, 699, 13, 42, "Message",ExpressionUUID->"a40d37d1-97f2-4fcd-a11e-c7e37ed2e0b6"],
Cell[195669, 4405, 558, 11, 24, "Message",ExpressionUUID->"0b3796ab-1e95-4dfd-a4cb-549dc3637c2f"],
Cell[196230, 4418, 593, 12, 24, "Message",ExpressionUUID->"39362452-46ef-49d4-9d8a-d9c455fbaa03"],
Cell[196826, 4432, 592, 12, 24, "Message",ExpressionUUID->"4d3626a8-dd16-4b2d-878a-d6fef50f8802"],
Cell[197421, 4446, 588, 11, 24, "Message",ExpressionUUID->"66f30d0c-902f-46cb-b9be-63dcd2802c36"],
Cell[198012, 4459, 568, 11, 24, "Message",ExpressionUUID->"80bcf6e9-4b3c-41ed-8f1e-4444005178f5"],
Cell[198583, 4472, 23799, 409, 231, "Output",ExpressionUUID->"22334af8-1960-44b9-8fab-345fb91199fe"],
Cell[222385, 4883, 292, 5, 34, "Output",ExpressionUUID->"48107e57-323d-4c2c-95c5-c4b3f9c6ae85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222714, 4893, 803, 21, 33, "Input",ExpressionUUID->"df4b0f1b-1c7f-41b6-8e3a-e108a1d05621"],
Cell[223520, 4916, 718, 13, 42, "Message",ExpressionUUID->"82779da2-4ab0-48ae-9353-46e13f9a538d"],
Cell[224241, 4931, 319, 6, 34, "Output",ExpressionUUID->"1d0f429b-f00c-4cf6-b066-26e0f366ba1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224597, 4942, 755, 20, 33, "Input",ExpressionUUID->"9d417970-2c4c-4dff-a6a3-d2fd86b4ffcb"],
Cell[225355, 4964, 665, 12, 42, "Message",ExpressionUUID->"6af147d9-20f4-41e3-9949-f5ca553f2b1b"],
Cell[226023, 4978, 266, 4, 34, "Output",ExpressionUUID->"e7005468-3481-49a9-947d-f55fb3409eff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226326, 4987, 5108, 135, 294, "Input",ExpressionUUID->"a7cca463-612e-4d75-892c-0d2fce1e3e64"],
Cell[231437, 5124, 695, 13, 42, "Message",ExpressionUUID->"a1d93a1c-0f37-4633-9030-4655734b5e8a"],
Cell[232135, 5139, 695, 13, 42, "Message",ExpressionUUID->"ca7a72c4-d11b-4d7e-9b1a-4938883a87ef"],
Cell[232833, 5154, 695, 13, 42, "Message",ExpressionUUID->"d932dd33-0771-4219-9388-a46d37783828"],
Cell[233531, 5169, 554, 11, 24, "Message",ExpressionUUID->"f629173a-15e8-4dd3-ab57-2a399ddab5cd"],
Cell[234088, 5182, 589, 12, 24, "Message",ExpressionUUID->"f6d7c226-4e29-4944-ab1b-8dd8474783f5"],
Cell[234680, 5196, 589, 12, 24, "Message",ExpressionUUID->"27f4491b-a5cb-4448-90a7-edb809b60134"],
Cell[235272, 5210, 586, 11, 24, "Message",ExpressionUUID->"083bdbf5-5cd9-4658-9b79-fbe7556bc194"],
Cell[235861, 5223, 564, 11, 24, "Message",ExpressionUUID->"1415681d-2b9e-4595-9f99-069adabeaf87"],
Cell[236428, 5236, 23675, 407, 231, "Output",ExpressionUUID->"226f0e22-0a5c-4490-aded-356e6d14a43a"],
Cell[260106, 5645, 294, 5, 34, "Output",ExpressionUUID->"1195e4e8-623f-4ab3-9a8b-294bccfe862c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260437, 5655, 818, 21, 33, "Input",ExpressionUUID->"2f697bc6-14a1-4ede-864d-b8e7f5b1fd5e"],
Cell[261258, 5678, 593, 10, 42, "Message",ExpressionUUID->"b98d2b44-e4d8-4a02-a599-5accef060dcc"],
Cell[261854, 5690, 287, 5, 34, "Output",ExpressionUUID->"d6c9769f-1e40-4e35-9055-edf2789f6af7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262178, 5700, 750, 20, 33, "Input",ExpressionUUID->"ea79edc7-0a16-463d-8d4d-03862894cadc"],
Cell[262931, 5722, 596, 11, 42, "Message",ExpressionUUID->"4c7f3dbd-d209-4176-828a-f18d162dac0c"],
Cell[263530, 5735, 270, 4, 34, "Output",ExpressionUUID->"12f6bdac-a772-4af1-b295-55266751cf3a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[263849, 5745, 183, 3, 67, "Section",ExpressionUUID->"954fcb5d-9a6a-4c88-aeae-17d923d6755a"],
Cell[CellGroupData[{
Cell[264057, 5752, 1751, 54, 54, "Input",ExpressionUUID->"442846bd-235f-4405-8ad2-3b8bc8637c18"],
Cell[265811, 5808, 365, 6, 34, "Output",ExpressionUUID->"b1093072-e953-4e13-9504-cb3627a752ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266213, 5819, 1754, 54, 54, "Input",ExpressionUUID->"7cff40b8-921b-4ad6-98e7-67f40a883d7e"],
Cell[267970, 5875, 313, 5, 34, "Output",ExpressionUUID->"94e9207e-aa77-4399-a068-77874e0bf20d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268320, 5885, 290, 7, 49, "Input",ExpressionUUID->"8eb6b167-03c7-4b23-bc6e-987362fde58f"],
Cell[268613, 5894, 148, 3, 34, "Output",ExpressionUUID->"ed838948-29ea-4d6d-b3ab-1bc41eb254a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268798, 5902, 294, 7, 49, "Input",ExpressionUUID->"409301df-05e3-442f-a641-5c23d687e606"],
Cell[269095, 5911, 148, 3, 34, "Output",ExpressionUUID->"1c0d2d5b-a177-4c1c-a794-0e90253024ca"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[269304, 5921, 500, 13, 49, "Subchapter",ExpressionUUID->"c85c2c6b-cd8d-407d-bd42-198552e2096d"],
Cell[CellGroupData[{
Cell[269829, 5938, 158, 3, 67, "Section",ExpressionUUID->"93190bfe-cf1f-4cf2-a85f-b19df30eb607"],
Cell[CellGroupData[{
Cell[270012, 5945, 4599, 129, 294, "Input",ExpressionUUID->"dd1a52cd-c765-4f38-8ea5-a4206118ae63"],
Cell[274614, 6076, 741, 13, 42, "Message",ExpressionUUID->"83cdf1a7-06ad-4d5c-a0c5-7a70618ffd41"],
Cell[275358, 6091, 741, 13, 42, "Message",ExpressionUUID->"ecf4017b-3108-4e73-a0cb-2a18e5a1761a"],
Cell[276102, 6106, 741, 13, 42, "Message",ExpressionUUID->"66f930a0-074d-4ddb-8e30-2517a0458a78"],
Cell[276846, 6121, 596, 10, 24, "Message",ExpressionUUID->"b27a4102-bc61-4cd8-a265-48114dfd896d"],
Cell[277445, 6133, 631, 11, 24, "Message",ExpressionUUID->"2190ba08-b1d3-4290-a3e0-65cc80a02284"],
Cell[278079, 6146, 637, 12, 24, "Message",ExpressionUUID->"2f53de40-57b2-44bd-80d2-935ee804020f"],
Cell[278719, 6160, 630, 11, 24, "Message",ExpressionUUID->"9e02c4d3-a92c-4259-b19c-6e47e67a00c4"],
Cell[279352, 6173, 610, 11, 24, "Message",ExpressionUUID->"216d2cab-ff20-4f26-9330-03205c950167"],
Cell[279965, 6186, 24065, 413, 231, "Output",ExpressionUUID->"856a2b48-01b9-43dd-a185-94b768491612"],
Cell[304033, 6601, 338, 5, 34, "Output",ExpressionUUID->"c087b2f3-5ffd-4586-ac4c-c464a81cdaa9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[304408, 6611, 899, 22, 33, "Input",ExpressionUUID->"efb23a84-e27b-4bf7-be55-2cd18140d58d"],
Cell[305310, 6635, 765, 14, 42, "Message",ExpressionUUID->"69024f71-fe3b-49e9-b1dc-a2266aae8ce9"],
Cell[306078, 6651, 361, 6, 34, "Output",ExpressionUUID->"dcb661d7-7b89-4257-8721-b27a071856a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[306476, 6662, 850, 21, 33, "Input",ExpressionUUID->"9cc93ca9-d0e4-43af-92cd-8b3238a26e82"],
Cell[307329, 6685, 709, 12, 42, "Message",ExpressionUUID->"740ef4f8-a797-439e-a91e-fd9e6c369108"],
Cell[308041, 6699, 318, 5, 34, "Output",ExpressionUUID->"39b9a38c-77c4-442b-898b-b0b135bf7038"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308396, 6709, 5180, 136, 294, "Input",ExpressionUUID->"a88d2428-3f86-4d3d-a9b3-dcaff056d3fa"],
Cell[313579, 6847, 635, 12, 24, "Message",ExpressionUUID->"2b01c01d-0a73-44bb-86f5-3e73729b510b"],
Cell[314217, 6861, 635, 12, 24, "Message",ExpressionUUID->"b4a41e61-7456-4423-a083-8915be758ab8"],
Cell[314855, 6875, 632, 11, 24, "Message",ExpressionUUID->"ab9b54c4-f2c3-44c0-a44b-0487c4b004ce"],
Cell[315490, 6888, 610, 11, 24, "Message",ExpressionUUID->"d2d9dda7-55d7-49fe-b31d-be382336ea49"],
Cell[316103, 6901, 23532, 404, 231, "Output",ExpressionUUID->"b5e5ef87-80d7-4bcb-b03e-250ffa9433ff"],
Cell[339638, 7307, 341, 5, 34, "Output",ExpressionUUID->"06bb8cef-881b-4696-b93d-974f02a07bfd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340016, 7317, 915, 22, 33, "Input",ExpressionUUID->"5dcc8883-c6b8-4bd0-bdad-18cea2495858"],
Cell[340934, 7341, 334, 5, 34, "Output",ExpressionUUID->"7733a87d-3752-4500-bfb2-6110c1076d73"]
}, Open  ]],
Cell[CellGroupData[{
Cell[341305, 7351, 852, 22, 33, "Input",ExpressionUUID->"f108204f-44d5-4f51-9ec7-ea48f860d72f"],
Cell[342160, 7375, 316, 5, 34, "Output",ExpressionUUID->"466755bd-b982-441f-9aa1-b63a3b8a4400"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[342525, 7386, 183, 3, 67, "Section",ExpressionUUID->"7cdca6e4-c92e-4a3f-ba04-b9f8bad14339"],
Cell[CellGroupData[{
Cell[342733, 7393, 1751, 54, 54, "Input",ExpressionUUID->"68377647-4fb2-4c3e-992b-68f902967cf6"],
Cell[344487, 7449, 416, 7, 34, "Output",ExpressionUUID->"b849329a-09f8-4a4a-b0e3-9a27ad8c7a34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[344940, 7461, 1756, 54, 54, "Input",ExpressionUUID->"306df7d3-db46-4af3-b236-406d4da274bd"],
Cell[346699, 7517, 364, 6, 34, "Output",ExpressionUUID->"a509ec7c-6a53-4f12-a677-d218254eefba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[347100, 7528, 345, 8, 49, "Input",ExpressionUUID->"8ba66b39-46fe-42eb-87c6-c3e7b9213d87"],
Cell[347448, 7538, 174, 3, 34, "Output",ExpressionUUID->"f1bfedd7-fc69-4007-a613-af2e8cfa0a47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[347659, 7546, 296, 7, 49, "Input",ExpressionUUID->"2d33cb78-9d4e-4e1b-8291-b5dec4c2c028"],
Cell[347958, 7555, 171, 3, 34, "Output",ExpressionUUID->"8e3a8393-b447-46d2-95c7-3bff11d65e97"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[348190, 7565, 551, 14, 49, "Subchapter",ExpressionUUID->"abf920a8-13db-4df4-b4ad-7d70ee0fb231"],
Cell[CellGroupData[{
Cell[348766, 7583, 158, 3, 67, "Section",ExpressionUUID->"f689d7ef-ee98-420e-8189-21f0af444652"],
Cell[CellGroupData[{
Cell[348949, 7590, 4644, 129, 294, "Input",ExpressionUUID->"c1834169-ae97-4fc6-89b0-df4732545d2d"],
Cell[353596, 7721, 741, 13, 42, "Message",ExpressionUUID->"0794429b-321f-4f25-ba4c-0ad77dd45159"],
Cell[354340, 7736, 741, 13, 42, "Message",ExpressionUUID->"79ca1c71-fecb-4fcb-a225-92d84091cd2f"],
Cell[355084, 7751, 743, 13, 42, "Message",ExpressionUUID->"1ad050bd-646a-4522-bbb2-f97b0d57a1fb"],
Cell[355830, 7766, 600, 11, 24, "Message",ExpressionUUID->"ff02b1d0-037b-4eed-a6cb-5993c5581a84"],
Cell[356433, 7779, 635, 12, 24, "Message",ExpressionUUID->"9ec8f7a7-5bde-4796-bae5-59b4d3d94284"],
Cell[357071, 7793, 635, 12, 24, "Message",ExpressionUUID->"e2b3c506-62be-40b2-bd39-8ff921e99e3d"],
Cell[357709, 7807, 630, 11, 24, "Message",ExpressionUUID->"e4bd0376-e226-4d1b-864d-269ddb347751"],
Cell[358342, 7820, 612, 11, 24, "Message",ExpressionUUID->"7fcfd70b-ff6b-45a0-a560-5fb34a3ffcdb"],
Cell[358957, 7833, 24071, 413, 231, "Output",ExpressionUUID->"c221c368-ed67-4e1b-8cc6-8558d0b7cecf"],
Cell[383031, 8248, 336, 5, 34, "Output",ExpressionUUID->"ead2022c-3283-4628-bb07-e4ea48cc8789"]
}, Open  ]],
Cell[CellGroupData[{
Cell[383404, 8258, 950, 23, 33, "Input",ExpressionUUID->"b478169f-410c-482e-b03d-f036291e7175"],
Cell[384357, 8283, 766, 14, 42, "Message",ExpressionUUID->"5c0389f4-27be-459a-af57-571899edf404"],
Cell[385126, 8299, 363, 6, 34, "Output",ExpressionUUID->"caf0ab66-9110-42de-a492-46b2c8cccfe7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[385526, 8310, 900, 22, 33, "Input",ExpressionUUID->"6f6d86d4-2cd9-4cc0-a69d-27af72becd97"],
Cell[386429, 8334, 714, 13, 42, "Message",ExpressionUUID->"ce2552b0-aada-4267-b020-c5818e552c32"],
Cell[387146, 8349, 316, 5, 34, "Output",ExpressionUUID->"19e3a5de-9354-4eff-802f-87892db2730e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[387499, 8359, 5232, 137, 294, "Input",ExpressionUUID->"4071c4ac-cb47-43ad-bb37-4ff6402e8b44"],
Cell[392734, 8498, 741, 13, 42, "Message",ExpressionUUID->"5049904f-04e2-491b-bd95-26d54e04822c"],
Cell[393478, 8513, 743, 13, 42, "Message",ExpressionUUID->"93fcd718-21b3-4aa9-981c-b87adc312927"],
Cell[394224, 8528, 743, 13, 42, "Message",ExpressionUUID->"969b8c79-5199-45e0-a7d6-88a234806063"],
Cell[394970, 8543, 602, 11, 24, "Message",ExpressionUUID->"a58656f2-22de-411c-95c0-00645836ce73"],
Cell[395575, 8556, 635, 12, 24, "Message",ExpressionUUID->"c97d98da-5d9b-4305-b481-6b9ea63bd684"],
Cell[396213, 8570, 635, 12, 24, "Message",ExpressionUUID->"fc8c1bff-b51c-4353-9700-1238a7a47603"],
Cell[396851, 8584, 630, 11, 24, "Message",ExpressionUUID->"98356ced-4294-4b51-8d39-2612c51bee0b"],
Cell[397484, 8597, 609, 11, 24, "Message",ExpressionUUID->"04d6ce33-abf7-4751-be03-82ac0fe3d5cf"],
Cell[398096, 8610, 23729, 407, 231, "Output",ExpressionUUID->"f11acc5d-c137-4cba-930d-c42c53a49953"],
Cell[421828, 9019, 339, 5, 34, "Output",ExpressionUUID->"13da58cd-56e3-4f04-806a-43b8b0856778"]
}, Open  ]],
Cell[CellGroupData[{
Cell[422204, 9029, 963, 23, 33, "Input",ExpressionUUID->"1a755fe8-80a0-45c9-b133-aa735d33b7d0"],
Cell[423170, 9054, 550, 11, 42, "Message",ExpressionUUID->"0ec03989-9331-4bad-85f1-36472dbca854"],
Cell[423723, 9067, 335, 5, 34, "Output",ExpressionUUID->"323535d0-36a3-4841-b32e-43d997c00f1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[424095, 9077, 896, 22, 33, "Input",ExpressionUUID->"7de3b5f6-d7ba-4a52-bba7-649496d889d9"],
Cell[424994, 9101, 552, 11, 42, "Message",ExpressionUUID->"4f71820a-24c8-4e59-a093-85e3d77a1d9c"],
Cell[425549, 9114, 318, 5, 34, "Output",ExpressionUUID->"4971b255-f02c-43af-80b6-6a7a92d6e4b5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[425916, 9125, 183, 3, 67, "Section",ExpressionUUID->"03bd411b-39d2-4ce5-b1af-4af0be534675"],
Cell[CellGroupData[{
Cell[426124, 9132, 1751, 54, 54, "Input",ExpressionUUID->"aa5c7cd7-1796-4bf2-824c-3a3d3e0091c7"],
Cell[427878, 9188, 412, 7, 34, "Output",ExpressionUUID->"36f67b7d-29c6-41b1-b0c8-4247416930ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[428327, 9200, 1754, 54, 54, "Input",ExpressionUUID->"a2cd53a7-86da-46fe-9575-7dc41f6ada71"],
Cell[430084, 9256, 364, 6, 34, "Output",ExpressionUUID->"bc2a946f-a076-43e2-bc2b-fc6a02323f34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[430485, 9267, 344, 8, 49, "Input",ExpressionUUID->"7a98baeb-2ef3-46fa-b51f-87cbb3b1ac4b"],
Cell[430832, 9277, 145, 2, 34, "Output",ExpressionUUID->"8f5e19cb-71d5-4ce9-a1e7-33bd5cba0eac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[431014, 9284, 292, 7, 49, "Input",ExpressionUUID->"c0863bc0-f8e0-4c2c-8cde-641234a5df98"],
Cell[431309, 9293, 147, 3, 34, "Output",ExpressionUUID->"9216a0bc-9be4-4d67-8eb7-f144edeb24af"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[431517, 9303, 648, 15, 49, "Subchapter",ExpressionUUID->"b4d94750-2bee-4a25-9800-68c3de3e5e3d"],
Cell[CellGroupData[{
Cell[432190, 9322, 158, 3, 67, "Section",ExpressionUUID->"882bb875-0ada-40ff-9dd8-b59f0ccf7361"],
Cell[CellGroupData[{
Cell[432373, 9329, 4717, 130, 294, "Input",ExpressionUUID->"f145177d-907c-4e96-b788-bf440962eddf"],
Cell[437093, 9461, 813, 14, 42, "Message",ExpressionUUID->"5b1c886a-c493-4bf6-a795-f939d7d8ca6d"],
Cell[437909, 9477, 813, 14, 42, "Message",ExpressionUUID->"606ae4a7-b3e3-4efe-a40a-777c1da4ea8d"],
Cell[438725, 9493, 811, 14, 42, "Message",ExpressionUUID->"80fe56ed-4d2d-48ff-acf3-6004e81123fd"],
Cell[439539, 9509, 672, 12, 24, "Message",ExpressionUUID->"65333ccc-f863-43ac-bcfc-4d6d53452dda"],
Cell[440214, 9523, 705, 13, 24, "Message",ExpressionUUID->"b565a2d5-59de-48d4-9034-16dbc4bc99df"],
Cell[440922, 9538, 705, 13, 24, "Message",ExpressionUUID->"96e492aa-9496-48d5-8911-654784cf3bda"],
Cell[441630, 9553, 700, 12, 24, "Message",ExpressionUUID->"d67f008d-18e9-4cb8-a065-47e3fa8f2be2"],
Cell[442333, 9567, 682, 12, 24, "Message",ExpressionUUID->"0bbc1fe8-4a39-45d4-b3e2-8307d69ac99b"],
Cell[443018, 9581, 23988, 412, 231, "Output",ExpressionUUID->"bac9027b-441d-4793-91d5-263e126cd9ab"],
Cell[467009, 9995, 191, 3, 34, "Output",ExpressionUUID->"e5b3abfd-9c59-459c-b2bb-d982953a39f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[467237, 10003, 1045, 24, 33, "Input",ExpressionUUID->"4e3eaca5-7b5f-497c-b5e6-80c87cc23bf8"],
Cell[468285, 10029, 813, 15, 42, "Message",ExpressionUUID->"3f0622df-fe45-4113-b76e-26f18e0683d7"],
Cell[469101, 10046, 413, 7, 34, "Output",ExpressionUUID->"02327060-7c8d-4013-9129-dc692e4ee0c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[469551, 10058, 997, 23, 33, "Input",ExpressionUUID->"9cad058d-993b-43c2-ba6c-fe7f4a038c22"],
Cell[470551, 10083, 760, 14, 42, "Message",ExpressionUUID->"ff8f5998-8076-466f-83cb-5d1f0172f870"],
Cell[471314, 10099, 362, 6, 34, "Output",ExpressionUUID->"2fcae038-aa32-4828-849a-8ca58918613e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[471713, 10110, 5302, 138, 294, "Input",ExpressionUUID->"123cb3ff-bf75-4655-9368-723d26637163"],
Cell[477018, 10250, 789, 14, 42, "Message",ExpressionUUID->"4ce98376-57ab-49a4-961f-ee08cce72d75"],
Cell[477810, 10266, 791, 14, 42, "Message",ExpressionUUID->"90c12591-2ace-4487-8084-a27cf05775fe"],
Cell[478604, 10282, 789, 14, 42, "Message",ExpressionUUID->"2ad587a6-0b9f-49ce-95e0-c19620062cc1"],
Cell[479396, 10298, 648, 12, 24, "Message",ExpressionUUID->"abe8f631-bc35-43c5-9461-970cc62faef9"],
Cell[480047, 10312, 685, 13, 24, "Message",ExpressionUUID->"8ef16186-e660-46c6-a3e2-b2bb9fc22d73"],
Cell[480735, 10327, 685, 13, 24, "Message",ExpressionUUID->"5c37967b-9211-4d27-afb1-0f6263e84e90"],
Cell[481423, 10342, 678, 12, 24, "Message",ExpressionUUID->"1dc5f94e-e9ad-48e0-b866-c0c9993c508d"],
Cell[482104, 10356, 658, 12, 24, "Message",ExpressionUUID->"abe65068-d29a-4288-a88d-4d93ddb22ed7"],
Cell[482765, 10370, 23849, 409, 231, "Output",ExpressionUUID->"3e990aa5-5b42-407a-9db4-0de5389d852d"],
Cell[506617, 10781, 390, 6, 34, "Output",ExpressionUUID->"23d337e4-1969-4598-9851-fe338543b989"]
}, Open  ]],
Cell[CellGroupData[{
Cell[507044, 10792, 1062, 24, 33, "Input",ExpressionUUID->"5eaf4821-5230-4505-a052-cb6d96d2cdcd"],
Cell[508109, 10818, 574, 11, 42, "Message",ExpressionUUID->"306c817c-8a01-4057-a567-d2707f7b85b2"],
Cell[508686, 10831, 382, 6, 34, "Output",ExpressionUUID->"f04893ee-be8f-43b1-b15d-f79d968f39d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[509105, 10842, 1000, 24, 33, "Input",ExpressionUUID->"294f04ef-d88b-4502-be3e-654772c294d2"],
Cell[510108, 10868, 574, 11, 42, "Message",ExpressionUUID->"0674a516-69c9-4a58-92f6-2273e30d0081"],
Cell[510685, 10881, 366, 6, 34, "Output",ExpressionUUID->"47dd1320-741d-4de0-8bec-ee1c5fefae68"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[511100, 10893, 183, 3, 67, "Section",ExpressionUUID->"e598aea8-e22f-46b6-aba2-7a7287d2adbd"],
Cell[CellGroupData[{
Cell[511308, 10900, 1751, 54, 54, "Input",ExpressionUUID->"8160de4d-4861-4249-a010-7f05278ed372"],
Cell[513062, 10956, 458, 7, 34, "Output",ExpressionUUID->"769bf98b-8caa-4485-a2e5-de1560041582"]
}, Open  ]],
Cell[CellGroupData[{
Cell[513557, 10968, 1754, 54, 54, "Input",ExpressionUUID->"8855d3e5-3714-48c9-bcfa-916e86129947"],
Cell[515314, 11024, 408, 6, 34, "Output",ExpressionUUID->"a27715e6-c257-4350-b211-ed757bc5d3ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[515759, 11035, 343, 8, 49, "Input",ExpressionUUID->"86e722d9-1b30-4209-8155-fba2b36a2490"],
Cell[516105, 11045, 148, 3, 34, "Output",ExpressionUUID->"9f1d6ea6-e8bf-434d-bdfc-95c4e065b446"]
}, Open  ]],
Cell[CellGroupData[{
Cell[516290, 11053, 294, 7, 49, "Input",ExpressionUUID->"a1a14170-4e04-4a15-ad82-a7860d4cecd5"],
Cell[516587, 11062, 147, 3, 34, "Output",ExpressionUUID->"021ea04e-1b2a-4c24-9d38-579fa989f6b9"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[516795, 11072, 697, 16, 49, "Subchapter",ExpressionUUID->"9b216878-0196-42cf-85ee-2a244dabbc86"],
Cell[CellGroupData[{
Cell[517517, 11092, 158, 3, 67, "Section",ExpressionUUID->"bdb2ca39-1de3-4b28-828c-f6d4ba12637b"],
Cell[CellGroupData[{
Cell[517700, 11099, 4743, 131, 294, "Input",ExpressionUUID->"c0ec174b-ffc1-4652-adf1-8af57fd14906"],
Cell[522446, 11232, 841, 15, 42, "Message",ExpressionUUID->"96bb7328-0e04-4b4b-8849-96320f702f4a"],
Cell[523290, 11249, 839, 15, 42, "Message",ExpressionUUID->"4d0e4c5a-2bda-4c1b-9c3c-0b985d1ad5f0"],
Cell[524132, 11266, 839, 15, 42, "Message",ExpressionUUID->"d26e095c-f71f-49a5-bdad-1517b3029f20"],
Cell[524974, 11283, 700, 13, 24, "Message",ExpressionUUID->"b3834e54-b1eb-4f88-87de-2143b77c666a"],
Cell[525677, 11298, 735, 14, 24, "Message",ExpressionUUID->"a5048fdf-6216-4075-a96f-13ccab66ed38"],
Cell[526415, 11314, 733, 14, 24, "Message",ExpressionUUID->"95f999a4-2f26-43ba-8338-53c82549456c"],
Cell[527151, 11330, 728, 13, 24, "Message",ExpressionUUID->"9dbcb787-719b-42e3-a8cf-c29f09a06159"],
Cell[527882, 11345, 708, 13, 24, "Message",ExpressionUUID->"365bdab2-9b54-4132-a7c0-f8d37aaf368a"],
Cell[528593, 11360, 24143, 415, 231, "Output",ExpressionUUID->"b38a7ba2-8f0d-4b22-b7c9-45ca683c9edf"],
Cell[552739, 11777, 212, 3, 34, "Output",ExpressionUUID->"b68c3992-500e-4812-a0e8-306756263a82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[552988, 11785, 1094, 25, 33, "Input",ExpressionUUID->"e04e939d-c8e4-4bb0-ae1f-94ee368da7cb"],
Cell[554085, 11812, 836, 15, 42, "Message",ExpressionUUID->"c840d664-2313-421e-97cc-65325018e0ac"],
Cell[554924, 11829, 436, 7, 34, "Output",ExpressionUUID->"7ea2b8f7-9128-42fe-8351-916528da1526"]
}, Open  ]],
Cell[CellGroupData[{
Cell[555397, 11841, 1048, 24, 33, "Input",ExpressionUUID->"97166570-c63c-442c-a615-d51f338b5624"],
Cell[556448, 11867, 782, 14, 42, "Message",ExpressionUUID->"798c8d8b-7c6d-4f69-b2fe-2644e1b76ae7"],
Cell[557233, 11883, 385, 6, 34, "Output",ExpressionUUID->"06165555-a946-4fc9-8c64-62e3281ecf4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[557655, 11894, 5328, 138, 294, "Input",ExpressionUUID->"b6127cde-215d-48b2-ae04-069dde7a6bcf"],
Cell[562986, 12034, 731, 14, 24, "Message",ExpressionUUID->"fd6ee517-d729-45c6-88c0-eba08a49c411"],
Cell[563720, 12050, 731, 14, 24, "Message",ExpressionUUID->"34ee4dd0-109c-4f29-93f2-f68992350183"],
Cell[564454, 12066, 726, 13, 24, "Message",ExpressionUUID->"c3f39897-f268-4095-a36c-170fbc9043c7"],
Cell[565183, 12081, 708, 13, 24, "Message",ExpressionUUID->"e02b45e5-f22a-4938-81b5-ea25e3b43746"],
Cell[565894, 12096, 23977, 412, 231, "Output",ExpressionUUID->"c4333b8c-f468-496f-bedd-d58300fd780b"],
Cell[589874, 12510, 440, 7, 34, "Output",ExpressionUUID->"a77ad03a-c508-497f-9390-cec20935ef15"]
}, Open  ]],
Cell[CellGroupData[{
Cell[590351, 12522, 1111, 25, 33, "Input",ExpressionUUID->"f4db6912-23c3-4d9a-9667-5a815a26bb83"],
Cell[591465, 12549, 407, 6, 34, "Output",ExpressionUUID->"d2204b09-3e89-485f-8f54-45678a1c9f4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[591909, 12560, 1046, 24, 33, "Input",ExpressionUUID->"0052c71c-e6b4-41b9-8436-cbcd5fe8d486"],
Cell[592958, 12586, 387, 6, 34, "Output",ExpressionUUID->"ecaaca06-f295-4a49-be7d-472946a289f7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[593394, 12598, 183, 3, 67, "Section",ExpressionUUID->"0f9125bc-a01e-40fd-98f7-859933efd13f"],
Cell[CellGroupData[{
Cell[593602, 12605, 1751, 54, 54, "Input",ExpressionUUID->"990d00de-d6db-42b6-8eed-4905e250af45"],
Cell[595356, 12661, 485, 8, 34, "Output",ExpressionUUID->"65b8fefe-696d-4484-88ad-0529cd663f6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[595878, 12674, 1754, 54, 54, "Input",ExpressionUUID->"ecb10b1f-d7fa-48f1-bb06-d686ee19f0b4"],
Cell[597635, 12730, 434, 7, 34, "Output",ExpressionUUID->"c622a9a9-8b5b-4b25-b544-d97ef5bb2353"]
}, Open  ]],
Cell[CellGroupData[{
Cell[598106, 12742, 344, 8, 49, "Input",ExpressionUUID->"8ec06dc2-dc99-4a62-b784-b954c36505ee"],
Cell[598453, 12752, 148, 3, 34, "Output",ExpressionUUID->"91396b7c-51c3-4d08-94c6-f0fb4d9a6407"]
}, Open  ]],
Cell[CellGroupData[{
Cell[598638, 12760, 293, 7, 49, "Input",ExpressionUUID->"6bcd0d68-5de5-4456-908b-8e83951571fc"],
Cell[598934, 12769, 150, 3, 34, "Output",ExpressionUUID->"0aea24ee-0440-4542-bc2a-0568ddd7f825"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Xe108.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    120290,       2686]
NotebookOptionsPosition[    109064,       2544]
NotebookOutlinePosition[    109445,       2561]
CellTagsIndexPosition[    109402,       2558]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.747959293495826*^9, 
  3.747959294928875*^9}},ExpressionUUID->"a9b129a7-8a74-4663-90b5-\
689a4b6f75a1"],

Cell[CellGroupData[{

Cell["Xe108", "Title",
 CellChangeTimes->{{3.74804881468917*^9, 3.7480488256584806`*^9}, {
  3.7481398898456507`*^9, 3.748139891637631*^9}},
 TextAlignment->Center,ExpressionUUID->"8aecb048-f71c-42bf-82ee-af8aa5e964fc"],

Cell[CellGroupData[{

Cell["Benchmark Values", "Chapter",
 CellChangeTimes->{{3.7480488538313093`*^9, 
  3.748048865504447*^9}},ExpressionUUID->"4b15f176-052b-4186-a441-\
64110e91aaf1"],

Cell[BoxData[{
 RowBox[{"We", " ", "first", " ", "study", " ", "the", " ", "properties", " ",
   "of", " ", "Te104", " ", "using", " ", "the", " ", "benchmark", " ", 
  "values"}], "\[IndentingNewLine]", 
 RowBox[{"c", "=", 
  RowBox[{
   RowBox[{"1.07", " ", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]], " ", "and", " ", "a"}], "=", 
   RowBox[{"0.54", " ", 
    RowBox[{"fm", "."}]}]}]}]}], "Text",
 CellChangeTimes->{{3.7480489263331223`*^9, 
  3.7480490018786*^9}},ExpressionUUID->"db503d02-7271-4284-9588-ca85b06846fa"],

Cell[CellGroupData[{

Cell["Preparation", "Section",
 CellChangeTimes->{{3.7480610795121613`*^9, 
  3.7480611004922457`*^9}},ExpressionUUID->"e248b4e1-3635-4acc-a5f3-\
5de93f8aaa2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"050738c4-4fe2-4ca9-b056-1fc9258f5515"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"e52e06a6-cfac-40c5-b268-238ba596442b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "52"}], ";", 
  RowBox[{"Ac", "=", "104"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MTe104", "=", 
   RowBox[{"Ac", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MTe104"}], 
    RowBox[{"MHe4", "+", "MTe104"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7480601615642347`*^9, 3.7480601649549007`*^9}, {
  3.7480602127409353`*^9, 3.748060242217947*^9}, {3.748139870062434*^9, 
  3.748139875678327*^9}, {3.748139919111101*^9, 
  3.7481399335736113`*^9}},ExpressionUUID->"18239aa3-5d26-4060-8418-\
65fef9e63b97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "4.6"}], ";"}]], "Input",
 CellChangeTimes->{{3.748060122712727*^9, 3.748060127454797*^9}, {
  3.748139880646035*^9, 3.7481398815339603`*^9}, {3.7482144358358927`*^9, 
  3.7482144360942*^9}},ExpressionUUID->"4292d4e5-2c18-4d8a-9d28-f2c133e75d51"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1.07", " ", 
    SuperscriptBox["Ac", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.54"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";", 
  RowBox[{"\[Mu]2", "=", "2.5"}], ";", 
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"Q\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.748049024665147*^9, 3.7480491093160353`*^9}, {
  3.748049216406859*^9, 3.748049233134603*^9}, {3.74806010563268*^9, 
  3.748060107343192*^9}},ExpressionUUID->"e4da9d9f-18f4-48c7-8aeb-\
4faf351de703"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"Ac", "/", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r1", "2"], 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "0", ",", "1000"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", "0.422875"}], ";"}]}], "Input",
 CellChangeTimes->{{3.748049143930035*^9, 3.748049174111806*^9}, {
  3.748049333578128*^9, 
  3.748049404768944*^9}},ExpressionUUID->"773854ec-e515-45e2-9c15-\
3ab728f9b4c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"0cfdbd23-72be-4681-a57d-a88f652a4591"],

Cell[CellGroupData[{

Cell[BoxData[
 SqrtBox[
  RowBox[{
   FractionBox[
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r", "2"], 
       RowBox[{"\[Rho]c", "[", "r", "]"}], 
       SuperscriptBox["r", "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "1000"}], "}"}]}], "]"}], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["r", "2"], 
       RowBox[{"\[Rho]c", "[", "r", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "1000"}], "}"}]}], "]"}]], "+", "0.76", 
   "-", "0.11"}]]], "Input",ExpressionUUID->"25750aa0-477f-4e1f-acac-\
7f14026855e0"],

Cell[BoxData["4.457679237569796`"], "Output",
 CellChangeTimes->{
  3.7517983075769663`*^9},ExpressionUUID->"ef61033e-7ba5-40c5-9d96-\
3488ca46768b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M3YDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoulombDataSet", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", "=", "#"}], "}"}], ",", 
          RowBox[{
           FractionBox["2", "\[Pi]"], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox["r1", "r"], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"k", " ", "r1"}], "]"}], 
              FractionBox["Zc", "Ac"], 
              RowBox[{"\[Rho]c", "[", "r1", "]"}], 
              FractionBox["Z\[Alpha]", "A\[Alpha]"], 
              RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
              FractionBox[
               RowBox[{"4", "\[Pi]", " ", "e2"}], 
               SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
         "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7480494828380203`*^9, 3.748049485212708*^9}, 
   3.748060415023381*^9, {3.748060805084441*^9, 
   3.7480608060372458`*^9}},ExpressionUUID->"87613fc1-ba76-4b32-8605-\
401b3458516f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482146358800097`*^9},ExpressionUUID->"ea84144e-a77d-45c7-9387-\
6280d4ea8fc8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214682170912*^9},ExpressionUUID->"6989753c-b298-486f-b074-\
ccbfa7d50a60"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214688116541*^9},ExpressionUUID->"456e1dbe-0710-4fa0-9185-\
e3fb2814de2a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0030974533972968578`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.6283626913030236`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214712483183*^9},ExpressionUUID->"8ee6cbed-ead3-4be7-afad-\
ac568f53f1de"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74821471638286*^9},ExpressionUUID->"3ff123e9-4e15-4ef3-8926-c5a6e7b0edfc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214731968297*^9},ExpressionUUID->"7600b823-7a73-4179-9c95-\
7095b37e86d7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214750158657*^9},ExpressionUUID->"dcf9eaf1-1d3b-4ab7-b223-\
a7e1bf2a77b8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214750232072*^9},ExpressionUUID->"c1d09ebf-362b-4b4b-8792-\
26a75ca32b7d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74821475143955*^9},ExpressionUUID->"4a806df4-380d-4cd6-b6d5-ec6bacf3a1d5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0025840590803238167`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.435827597705766`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214753423615*^9},ExpressionUUID->"7c8bcfe4-5438-4a3b-9b06-\
d0b6aaa2b23e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482147651614656`*^9},ExpressionUUID->"44fd7141-7eef-4194-b291-\
2434ac7e6e09"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214771590152*^9},ExpressionUUID->"723d348a-38de-4817-88c4-\
6fe7d2962246"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214773304871*^9},ExpressionUUID->"a8ec75fc-a65c-4e5f-9cae-\
8ae5b599fdc7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482147733685093`*^9},ExpressionUUID->"7c20dd0d-1046-419f-8461-\
feb6e7a75e3d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0007242692974575482`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.313344693050984`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214781659902*^9},ExpressionUUID->"16129174-539a-4992-b404-\
9b1f2f608287"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214791966895*^9},ExpressionUUID->"0c86204a-ffb1-4bbe-9e4d-\
f8a33c983623"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.002155451899444465`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.914114398754224`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482147938920116`*^9},ExpressionUUID->"1bb6f39a-9e1c-44c3-8ed4-\
8a9189f69708"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214793955535*^9},ExpressionUUID->"b584ce10-0083-4890-bd0e-\
78d173c2d50b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0001683534986241823`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.319089647398696`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482147960940638`*^9},ExpressionUUID->"53d13086-64ef-4625-b38b-\
cb2d46cc96d3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482148048787127`*^9},ExpressionUUID->"035e0706-e15a-496e-af39-\
a679d546bffc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00003897848188745556`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.328121228021512`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214805253001*^9},ExpressionUUID->"97c031df-e4bd-4a78-ab65-\
f38d0544eb5e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214809101729*^9},ExpressionUUID->"4f902da0-f796-43c6-8c25-\
b18c33e42333"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214814197851*^9},ExpressionUUID->"d1cffcf1-4d1d-4b77-a26a-\
04cbad6896bd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0006036829152757596`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.205547984689826`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214822562891*^9},ExpressionUUID->"6b8ea6b8-8a3a-4691-9eb7-\
b165240b0f02"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214833015069*^9},ExpressionUUID->"f113a811-72d8-435d-a73c-\
a0119fc45785"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214833079023*^9},ExpressionUUID->"fef1a6c3-9e28-4a33-bc71-\
efc691b4797f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00014024217081053884`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.927543918451979`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214834716954*^9},ExpressionUUID->"3b0fb6d5-9926-4546-b21f-\
7527ce8d9fc5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"8.999432597862805`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.625156598284486`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214842131778*^9},ExpressionUUID->"2c5bac6c-d4dd-46f8-96b9-\
9df3f4c064d7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214845084015*^9},ExpressionUUID->"9fe03f81-39c1-4b4e-a4cc-\
23559e2b92e5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214845147586*^9},ExpressionUUID->"47e842d6-1075-4d13-95f7-\
70e328c4b877"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482148455605717`*^9},ExpressionUUID->"e92e2b7e-fc79-408f-8f15-\
78db3ec608d3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00003245690724564508`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.306470696561591`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214848998274*^9},ExpressionUUID->"7f9ebd3a-78be-432f-9c05-\
4340da9dbf98"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214850933682*^9},ExpressionUUID->"615c344d-bc30-475f-8176-\
bdb76e59fd0f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214856992003*^9},ExpressionUUID->"e7d6024f-276b-4e9c-bec0-\
c7dfbb0d3039"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482148570531483`*^9},ExpressionUUID->"c6ae26ae-a700-4381-834a-\
88fcb056c77b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0005031302104839499`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.022226559525522`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214862751947*^9},ExpressionUUID->"8ab17fa4-cd34-4eb1-969a-\
868a9649a004"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214862816176*^9},ExpressionUUID->"27ff0c9f-4f50-4e7f-88ae-\
131b48ee34ce"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00011681802080217712`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.4009884624673095`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482148743567743`*^9},ExpressionUUID->"7ed3339a-5d70-4e60-9476-\
960bdb5144e2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214874402714*^9},ExpressionUUID->"a00de0d0-0c27-4625-b2af-\
da99733bd8f3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.0735139671814557`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.2192220390458123`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214881591899*^9},ExpressionUUID->"005eb368-0a9f-4838-bed7-\
057f46bd86d8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.4915339432289185`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.696256910038542`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214884991666*^9},ExpressionUUID->"fef04603-a07c-4b70-a1a9-\
d57a8e5e58f0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214891056534*^9},ExpressionUUID->"2e6b57b6-d3c0-4f7b-b905-\
35dd486f88a8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0000270253505959362`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.7401267817783415`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214891257079*^9},ExpressionUUID->"5c48c47c-dec7-43c3-a745-\
8d5299f4b131"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214891321904*^9},ExpressionUUID->"2e5c096c-61ab-4c08-a95d-\
57a7effdfcde"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482148919849787`*^9},ExpressionUUID->"fff1a39f-f374-4c61-8b72-\
b70a63859bab"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482148937693996`*^9},ExpressionUUID->"fbeb55f0-97d2-4a57-8f5f-\
d7993b9ead17"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482148938398447`*^9},ExpressionUUID->"e87c1f7b-6df7-4864-be38-\
56f575518973"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.004448677279833546`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.082466873257084`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214920541265*^9},ExpressionUUID->"a60780eb-d675-415e-99ef-\
237eb3c9a500"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.7257043569624594`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.425348116050976`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214925389686*^9},ExpressionUUID->"e5b37c6e-5bf4-434b-a73c-\
84948858439c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.769854332951383`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.405067990539785`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482149265805492`*^9},ExpressionUUID->"ae297a8d-08d9-46e1-a05d-\
c945c657ac16"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"6.236095310019601`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.677664069328092`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482149278246117`*^9},ExpressionUUID->"1a55621f-2409-43e0-904d-\
7d88fe2afeb5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214927872302*^9},ExpressionUUID->"504e7531-78bd-4bcb-b6fd-\
9551fa01e0c0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214935315668*^9},ExpressionUUID->"4bd150a4-7058-4296-9c3d-\
28f2bd5e5daa"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214935723922*^9},ExpressionUUID->"49828d64-b25d-4230-a4e9-\
9bd9cff0356c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214935782168*^9},ExpressionUUID->"b9fcb9f8-4aa4-4b04-b081-\
9b55818bc0ed"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0037123796483653727`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.580784962099119`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214960551546*^9},ExpressionUUID->"0f275e60-1527-4097-a2c0-\
1ade990dcddb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482149693661203`*^9},ExpressionUUID->"876f3ea9-757e-4219-b379-\
f0fbbefdef92"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.4362015687759056`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.598585027364154`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482149697818413`*^9},ExpressionUUID->"434d3603-19a7-4e7f-a73f-\
062b3676489a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214969851716*^9},ExpressionUUID->"11ca888b-8d7e-4404-8e31-\
1dd150501465"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.969054365917518`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.4334960802829025`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214970745565*^9},ExpressionUUID->"4ddc2bfa-6116-4e64-a66c-\
27d1d2eae205"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482149797060213`*^9},ExpressionUUID->"7375be33-dd1a-42c1-bf20-\
62ae4696418c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748214979755088*^9},ExpressionUUID->"5248a8db-7727-483f-a371-\
f657454fc9c3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.095840938284613`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.461246568535435`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748215006840229*^9},ExpressionUUID->"9868d0c8-a31c-4b98-8fb0-\
d5283d5df2b4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748215007694006*^9},ExpressionUUID->"91c2e879-b1a6-4206-be80-\
d65e56055602"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748215014857684*^9},ExpressionUUID->"c0e17430-98d6-4424-9354-\
ec2a8a7b02a2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.302798833801357`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.261013364995389`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748215016342086*^9},ExpressionUUID->"bfc6067b-772f-4055-b167-\
79af74b0874c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748215016404789*^9},ExpressionUUID->"132a5950-8f95-4290-8a60-\
095868ca08c9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.5148820167100587`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"7.028942815611586`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748215044922761*^9},ExpressionUUID->"0965a174-0d01-4cf1-9ed4-\
c8f646440758"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748215051267771*^9},ExpressionUUID->"6bf31fc3-cc3f-4b74-97a2-\
3c4ddf9a5f22"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"9.11748511828181`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.617294043993009`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748215051931583*^9},ExpressionUUID->"6e72917f-b0cf-48d3-93e5-\
606f3ac3ed55"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482150607679567`*^9},ExpressionUUID->"66661a02-3b06-47be-8d17-\
fdb56660485e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748215060817793*^9},ExpressionUUID->"15d12fc2-4141-4549-839a-\
08cf85e0c345"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.0921683342855083`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.8203142344452666`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482150879918756`*^9},ExpressionUUID->"9424cb54-af4f-4dc3-9c6e-\
76e140d53cd7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"7.585487729611096`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.822106398992084`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748215092669546*^9},ExpressionUUID->"e86b2924-fd8d-4276-8a45-\
51fb1c359638"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482150927221117`*^9},ExpressionUUID->"a426ffe3-faab-4540-a24a-\
9623b82730b8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482150951165323`*^9},ExpressionUUID->"7e6fd7ac-8408-4016-a558-\
57faab48f1b8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7482150951689177`*^9},ExpressionUUID->"1d53830f-09a0-499d-9ef8-\
410309056a9b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.7404614629096957`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"7.247357851743466`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.748215120027157*^9},ExpressionUUID->"38421cff-4514-4e43-bf80-\
7296dcac167c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.74821512006875*^9},ExpressionUUID->"bcb362f7-c140-427d-98a0-ed7309095a81"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Lambda]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
     "M3YDataSet"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CoulombPotential", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "CoulombDataSet"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CentrifugalPotential", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}], "L", " ", 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"RenormalizedDFPotential", "[", "\[Lambda]", "]"}], "[", "r", 
     "]"}], "+", 
    RowBox[{"CoulombPotential", "[", "r", "]"}], "+", 
    RowBox[{"CentrifugalPotential", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", 
    RowBox[{"\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "\[Lambda]", ",", "L"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<=", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"RMax", "[", 
           RowBox[{"\[Lambda]", ",", "L"}], "]"}], ",", "\[Lambda]", ",", 
          "L"}], "]"}], ",", 
        RowBox[{"r", ">", 
         RowBox[{"RMax", "[", 
          RowBox[{"\[Lambda]", ",", "L"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.748059780469162*^9, 3.748059835137163*^9}, {
   3.748060818141473*^9, 3.7480608921357*^9}, 
   3.748061391426217*^9},ExpressionUUID->"81a90459-e4e2-4881-8dd5-\
20f2634da50f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombPhase", "[", 
     RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Arg", "[", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", 
       RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHPlus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombHMinus", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"+", "I"}], ")"}], "l"], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"\[Eta]", "/", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"CoulombPhase", "[", 
         RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
       RowBox[{"l", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombF", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoulombG", "[", 
     RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoulombHPlus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
       RowBox[{"CoulombHMinus", "[", 
        RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
     "2"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"GammaAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"\[HBar]c", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"phi", "[", "R", "]"}], 
        RowBox[{"CoulombG", "[", 
         RowBox[{"L", ",", 
          FractionBox[
           RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
           RowBox[{"\[HBar]c", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"2", "Q\[Alpha]"}], "\[Mu]"]]}]], ",", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"2", "\[Mu]", " ", "Q\[Alpha]"}]], "\[HBar]c"], "R"}]}], 
         "]"}]], ")"}], "2"]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TAlpha", "[", 
     RowBox[{"R_", ",", "L_", ",", "phi_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[HBar]", "=", 
        RowBox[{"6.582", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"GammaAlpha", "[", 
        RowBox[{"R", ",", "L", ",", "phi"}], "]"}]]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.748089207208042*^9, 
  3.7480892096972113`*^9}},ExpressionUUID->"9df1dffb-1694-4f65-af03-\
38a7168f89e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombFactor", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], ")"}], "/", "2"}]}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "-", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[ScriptL]", "+", 
         RowBox[{"I", " ", "\[Eta]"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", "1"}], ")"}], "!"}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"\[ScriptL]_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CoulombFactor", "[", 
      RowBox[{"\[ScriptL]", ",", "\[Eta]"}], "]"}], " ", 
     RowBox[{"WhittakerM", "[", 
      RowBox[{
       RowBox[{"I", " ", "\[Eta]"}], ",", 
       RowBox[{"\[ScriptL]", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"2", " ", "I", " ", "\[Rho]"}]}], "]"}]}], "//", "Re"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"R", ",", "\[Lambda]", ",", "L"}], "]"}], "-", 
            "E\[Alpha]"}], ")"}]}]]}], ",", 
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "\[HBar]c", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"\[Mu]", " ", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"phi", "[", "R", "]"}], 
         RowBox[{"CoulombF", "[", 
          RowBox[{"L", ",", 
           FractionBox[
            RowBox[{"Z\[Alpha]", " ", "Zc", " ", "e2"}], 
            RowBox[{"\[HBar]c", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"2", "E\[Alpha]"}], "\[Mu]"]]}]], ",", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"2", "\[Mu]", " ", "E\[Alpha]"}]], "\[HBar]c"], "R"}]}],
           "]"}]}], ")"}], "2"]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
    "R_", ",", "E\[Alpha]_", ",", "\[Lambda]_", ",", "L_", ",", "phi_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[HBar]", "=", 
       RowBox[{"6.582", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{
       "R", ",", "E\[Alpha]", ",", "\[Lambda]", ",", "L", ",", "phi"}], 
       "]"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.748089220308125*^9, {3.748090394959993*^9, 3.748090418205027*^9}, {
   3.748090499829041*^9, 3.748090500275651*^9}, {3.748134261479184*^9, 
   3.748134301456243*^9}},ExpressionUUID->"0bdd38a2-b5eb-4668-90a3-\
b698e02ab385"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Section",
 CellChangeTimes->{{3.748060992882103*^9, 3.748061028085909*^9}, {
  3.748061111161581*^9, 
  3.74806111688805*^9}},ExpressionUUID->"edbbed1b-502a-48b7-b571-\
08f48f96d24b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"V2PA", "[", 
              RowBox[{
               RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0.6389", ",", "0"}], 
              "]"}], "+", "VShift"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], 
  "]"}], "\[IndentingNewLine]", "EL0"}], "Input",
 CellChangeTimes->{
  3.748061429302589*^9, {3.748061474491418*^9, 3.748061515398943*^9}, {
   3.748061729060234*^9, 3.748061961962799*^9}, {3.74806206961091*^9, 
   3.748062095155609*^9}, {3.748062138335792*^9, 3.748062139310726*^9}, {
   3.7481412350729322`*^9, 3.748141457724721*^9}, {3.748215623606188*^9, 
   3.748215689915819*^9}},ExpressionUUID->"89b1de16-4ba9-4401-8afd-\
23a156071d4f"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,53,25,
   20394878651757606712,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.7481412206191597`*^9, 3.748141458966983*^9}, {3.748215624904475*^9, 
   3.748215691531431*^9}},ExpressionUUID->"ea02adca-9abb-41b9-8b06-\
fd7f20e6ea5d"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00011268705458354115`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,53,26,
   20394878651757606712,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.7481412206191597`*^9, 3.748141458966983*^9}, {3.748215624904475*^9, 
   3.74821569255895*^9}},ExpressionUUID->"a4db95ae-8170-4012-8778-\
6d7ce09ffb13"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0008871835330798105`\\\", \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,53,27,20394878651757606712,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.7481412206191597`*^9, 3.748141458966983*^9}, {3.748215624904475*^9, 
   3.74821569357202*^9}},ExpressionUUID->"997fa6f2-7f42-43c8-bc77-\
bfdc21f66550"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,53,28,20394878651757606712,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7480615006832323`*^9, 3.74806151714635*^9}, {
   3.7480617439745502`*^9, 3.7480619636971292`*^9}, {3.748062071231036*^9, 
   3.7480620966897583`*^9}, 3.74806214093661*^9, 3.748078124024168*^9, {
   3.7481412206191597`*^9, 3.748141458966983*^9}, {3.748215624904475*^9, 
   3.748215694598797*^9}},ExpressionUUID->"1c765128-49d8-45fc-9bd3-\
a41827b791f6"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c4lv8XtrfMrGTvTUOi95wKKXyTlUoSQmZESpKolCijEFFJhUikjOQx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       "]]},
     Annotation[#, "Charting`Private`Tag$3360#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.748141226729979*^9, 3.748141465196227*^9}, {
   3.748215631837973*^9, 
   3.7482156974864883`*^9}},ExpressionUUID->"b95cddc3-a854-479f-8495-\
2d9e15d32958"],

Cell[BoxData["4.600702387571744`"], "Output",
 CellChangeTimes->{{3.7480617500463533`*^9, 3.748061969554879*^9}, {
   3.748062077801634*^9, 3.748062102395718*^9}, 3.748062146801942*^9, 
   3.748078130002803*^9, {3.748141226729979*^9, 3.748141465196227*^9}, {
   3.748215631837973*^9, 
   3.748215697493228*^9}},ExpressionUUID->"133af144-1e1b-4d63-a37f-\
9fea13ccf270"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
     RowBox[{"N", "\n", 
      RowBox[{"GammaAlpha", "[", 
       RowBox[{"10", ",", "0", ",", "WFL0Normalized"}], "]"}]}]}], "//", 
    "Re"}], "//", "N"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74806371063288*^9, 3.748063747823361*^9}, {
   3.748063827480056*^9, 3.748063829135419*^9}, {3.748063889391376*^9, 
   3.7480638903028097`*^9}, 3.7480781544419537`*^9, {3.748078253535596*^9, 
   3.748078271846971*^9}, {3.748078609896141*^9, 3.748078610479699*^9}, {
   3.748089282517755*^9, 
   3.748089287449834*^9}},ExpressionUUID->"89eb571e-8ab9-46e4-9dc0-\
90f4692a8890"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.6389", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.6389", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{
  3.7480891815787067`*^9, {3.74809042397297*^9, 3.748090444100127*^9}, 
   3.748141487889513*^9, {3.748141526703246*^9, 3.7481415288210707`*^9}, 
   3.7481423864953213`*^9, {3.7482157068333673`*^9, 
   3.748215709129471*^9}},ExpressionUUID->"8ca4485d-5aad-4d31-b4e8-\
7a305ba480d1"],

Cell[BoxData["27642.685905269926`"], "Output",
 CellChangeTimes->{
  3.748089140974942*^9, {3.7480891863854437`*^9, 3.7480891884462547`*^9}, 
   3.748090444617118*^9, 3.7481414923972197`*^9, {3.748141530372477*^9, 
   3.748141535841996*^9}, 3.7481423873997927`*^9, 
   3.74821571025071*^9},ExpressionUUID->"d29f0b3d-899a-43c9-9cc8-\
251a6d958726"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GammaAlpha", "[", 
    RowBox[{
     RowBox[{"RMax", "[", 
      RowBox[{"0.6389", ",", "0"}], "]"}], ",", "Q\[Alpha]", ",", "0.6389", 
     ",", "0", ",", "WFL0Normalized"}], "]"}], "//", "Re"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{
  3.74808926249576*^9, 3.7481414908094597`*^9, {3.7482157122891703`*^9, 
   3.748215722402265*^9}},ExpressionUUID->"c7b6ac6d-e692-49b6-a01f-\
2fb4afa759a7"],

Cell[BoxData["1.6504527664497983`*^-17"], "Output",
 CellChangeTimes->{
  3.748089263298333*^9, {3.7482157145149717`*^9, 
   3.748215722954814*^9}},ExpressionUUID->"36cc7f7f-b9e8-473b-9834-\
35b5dce728ad"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Doublet",
WindowSize->{1173, 544},
WindowMargins->{{Automatic, 17}, {Automatic, 8}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"a9b129a7-8a74-4663-90b5-689a4b6f75a1"],
Cell[CellGroupData[{
Cell[779, 29, 219, 3, 98, "Title",ExpressionUUID->"8aecb048-f71c-42bf-82ee-af8aa5e964fc"],
Cell[CellGroupData[{
Cell[1023, 36, 163, 3, 69, "Chapter",ExpressionUUID->"4b15f176-052b-4186-a441-64110e91aaf1"],
Cell[1189, 41, 537, 12, 59, "Text",ExpressionUUID->"db503d02-7271-4284-9588-ca85b06846fa"],
Cell[CellGroupData[{
Cell[1751, 57, 160, 3, 67, "Section",ExpressionUUID->"e248b4e1-3635-4acc-a5f3-5de93f8aaa2b"],
Cell[1914, 62, 139, 3, 30, "Input",ExpressionUUID->"050738c4-4fe2-4ca9-b056-1fc9258f5515"],
Cell[2056, 67, 235, 6, 48, "Input",ExpressionUUID->"e52e06a6-cfac-40c5-b268-238ba596442b"],
Cell[2294, 75, 1004, 27, 132, "Input",ExpressionUUID->"18239aa3-5d26-4060-8418-65fef9e63b97"],
Cell[3301, 104, 298, 5, 30, "Input",ExpressionUUID->"4292d4e5-2c18-4d8a-9d28-f2c133e75d51"],
Cell[3602, 111, 860, 25, 52, "Input",ExpressionUUID->"e4da9d9f-18f4-48c7-8aeb-4faf351de703"],
Cell[4465, 138, 718, 21, 80, "Input",ExpressionUUID->"773854ec-e515-45e2-9c15-3ab728f9b4c4"],
Cell[5186, 161, 1288, 41, 159, "Input",ExpressionUUID->"0cfdbd23-72be-4681-a57d-a88f652a4591"],
Cell[CellGroupData[{
Cell[6499, 206, 678, 20, 68, "Input",ExpressionUUID->"25750aa0-477f-4e1f-acac-7f14026855e0"],
Cell[7180, 228, 149, 3, 34, "Output",ExpressionUUID->"ef61033e-7ba5-40c5-9d96-3488ca46768b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7366, 236, 2665, 72, 186, "Input",ExpressionUUID->"87613fc1-ba76-4b32-8605-401b3458516f"],
Cell[10034, 310, 455, 10, 24, "Message",ExpressionUUID->"ea84144e-a77d-45c7-9387-6280d4ea8fc8"],
Cell[10492, 322, 453, 10, 70, "Message",ExpressionUUID->"6989753c-b298-486f-b074-ccbfa7d50a60"],
Cell[10948, 334, 453, 10, 70, "Message",ExpressionUUID->"456e1dbe-0710-4fa0-9185-e3fb2814de2a"],
Cell[11404, 346, 1018, 18, 70, "Message",ExpressionUUID->"8ee6cbed-ead3-4be7-afad-ac568f53f1de"],
Cell[12425, 366, 450, 9, 70, "Message",ExpressionUUID->"3ff123e9-4e15-4ef3-8926-c5a6e7b0edfc"],
Cell[12878, 377, 453, 10, 70, "Message",ExpressionUUID->"7600b823-7a73-4179-9c95-7095b37e86d7"],
Cell[13334, 389, 453, 10, 70, "Message",ExpressionUUID->"dcf9eaf1-1d3b-4ab7-b223-a7e1bf2a77b8"],
Cell[13790, 401, 430, 10, 70, "Message",ExpressionUUID->"c1d09ebf-362b-4b4b-8792-26a75ca32b7d"],
Cell[14223, 413, 450, 9, 70, "Message",ExpressionUUID->"4a806df4-380d-4cd6-b6d5-ec6bacf3a1d5"],
Cell[14676, 424, 1017, 18, 70, "Message",ExpressionUUID->"7c8bcfe4-5438-4a3b-9b06-d0b6aaa2b23e"],
Cell[15696, 444, 455, 10, 70, "Message",ExpressionUUID->"44fd7141-7eef-4194-b291-2434ac7e6e09"],
Cell[16154, 456, 453, 10, 70, "Message",ExpressionUUID->"723d348a-38de-4817-88c4-6fe7d2962246"],
Cell[16610, 468, 453, 10, 70, "Message",ExpressionUUID->"a8ec75fc-a65c-4e5f-9cae-8ae5b599fdc7"],
Cell[17066, 480, 432, 10, 70, "Message",ExpressionUUID->"7c20dd0d-1046-419f-8461-feb6e7a75e3d"],
Cell[17501, 492, 1017, 18, 70, "Message",ExpressionUUID->"16129174-539a-4992-b404-9b1f2f608287"],
Cell[18521, 512, 453, 10, 70, "Message",ExpressionUUID->"0c86204a-ffb1-4bbe-9e4d-f8a33c983623"],
Cell[18977, 524, 1018, 18, 70, "Message",ExpressionUUID->"1bb6f39a-9e1c-44c3-8ed4-8a9189f69708"],
Cell[19998, 544, 429, 10, 70, "Message",ExpressionUUID->"b584ce10-0083-4890-bd0e-78d173c2d50b"],
Cell[20430, 556, 1019, 18, 70, "Message",ExpressionUUID->"53d13086-64ef-4625-b38b-cb2d46cc96d3"],
Cell[21452, 576, 455, 10, 70, "Message",ExpressionUUID->"035e0706-e15a-496e-af39-a679d546bffc"],
Cell[21910, 588, 1018, 18, 70, "Message",ExpressionUUID->"97c031df-e4bd-4a78-ab65-f38d0544eb5e"],
Cell[22931, 608, 453, 10, 70, "Message",ExpressionUUID->"4f902da0-f796-43c6-8c25-b18c33e42333"],
Cell[23387, 620, 453, 10, 70, "Message",ExpressionUUID->"d1cffcf1-4d1d-4b77-a26a-04cbad6896bd"],
Cell[23843, 632, 1017, 18, 70, "Message",ExpressionUUID->"6b8ea6b8-8a3a-4691-9eb7-b165240b0f02"],
Cell[24863, 652, 453, 10, 70, "Message",ExpressionUUID->"f113a811-72d8-435d-a73c-a0119fc45785"],
Cell[25319, 664, 430, 10, 70, "Message",ExpressionUUID->"fef1a6c3-9e28-4a33-bc71-efc691b4797f"],
Cell[25752, 676, 1018, 18, 70, "Message",ExpressionUUID->"3b0fb6d5-9926-4546-b21f-7527ce8d9fc5"],
Cell[26773, 696, 1017, 18, 70, "Message",ExpressionUUID->"2c5bac6c-d4dd-46f8-96b9-9df3f4c064d7"],
Cell[27793, 716, 453, 10, 70, "Message",ExpressionUUID->"9fe03f81-39c1-4b4e-a4cc-23559e2b92e5"],
Cell[28249, 728, 430, 10, 70, "Message",ExpressionUUID->"47e842d6-1075-4d13-95f7-70e328c4b877"],
Cell[28682, 740, 455, 10, 70, "Message",ExpressionUUID->"e92e2b7e-fc79-408f-8f15-78db3ec608d3"],
Cell[29140, 752, 1018, 18, 70, "Message",ExpressionUUID->"7f9ebd3a-78be-432f-9c05-4340da9dbf98"],
Cell[30161, 772, 453, 10, 70, "Message",ExpressionUUID->"615c344d-bc30-475f-8176-bdb76e59fd0f"],
Cell[30617, 784, 453, 10, 70, "Message",ExpressionUUID->"e7d6024f-276b-4e9c-bec0-c7dfbb0d3039"],
Cell[31073, 796, 432, 10, 70, "Message",ExpressionUUID->"c6ae26ae-a700-4381-834a-88fcb056c77b"],
Cell[31508, 808, 1017, 18, 70, "Message",ExpressionUUID->"8ab17fa4-cd34-4eb1-969a-868a9649a004"],
Cell[32528, 828, 429, 10, 70, "Message",ExpressionUUID->"27ff0c9f-4f50-4e7f-88ae-131b48ee34ce"],
Cell[32960, 840, 1021, 18, 70, "Message",ExpressionUUID->"7ed3339a-5d70-4e60-9476-960bdb5144e2"],
Cell[33984, 860, 429, 10, 70, "Message",ExpressionUUID->"a00de0d0-0c27-4625-b2af-da99733bd8f3"],
Cell[34416, 872, 1019, 18, 70, "Message",ExpressionUUID->"005eb368-0a9f-4838-bed7-057f46bd86d8"],
Cell[35438, 892, 1018, 18, 70, "Message",ExpressionUUID->"fef04603-a07c-4b70-a1a9-d57a8e5e58f0"],
Cell[36459, 912, 453, 10, 70, "Message",ExpressionUUID->"2e6b57b6-d3c0-4f7b-b905-35dd486f88a8"],
Cell[36915, 924, 1018, 18, 70, "Message",ExpressionUUID->"5c48c47c-dec7-43c3-a745-8d5299f4b131"],
Cell[37936, 944, 429, 10, 70, "Message",ExpressionUUID->"2e5c096c-61ab-4c08-a95d-57a7effdfcde"],
Cell[38368, 956, 455, 10, 70, "Message",ExpressionUUID->"fff1a39f-f374-4c61-8b72-b70a63859bab"],
Cell[38826, 968, 455, 10, 70, "Message",ExpressionUUID->"fbeb55f0-97d2-4a57-8f5f-d7993b9ead17"],
Cell[39284, 980, 432, 10, 70, "Message",ExpressionUUID->"e87c1f7b-6df7-4864-be38-56f575518973"],
Cell[39719, 992, 1016, 18, 70, "Message",ExpressionUUID->"a60780eb-d675-415e-99ef-237eb3c9a500"],
Cell[40738, 1012, 1018, 18, 70, "Message",ExpressionUUID->"e5b37c6e-5bf4-434b-a73c-84948858439c"],
Cell[41759, 1032, 1019, 18, 70, "Message",ExpressionUUID->"ae297a8d-08d9-46e1-a05d-c945c657ac16"],
Cell[42781, 1052, 1019, 18, 70, "Message",ExpressionUUID->"1a55621f-2409-43e0-904d-7d88fe2afeb5"],
Cell[43803, 1072, 429, 10, 70, "Message",ExpressionUUID->"504e7531-78bd-4bcb-b6fd-9551fa01e0c0"],
Cell[44235, 1084, 453, 10, 70, "Message",ExpressionUUID->"4bd150a4-7058-4296-9c3d-28f2bd5e5daa"],
Cell[44691, 1096, 453, 10, 70, "Message",ExpressionUUID->"49828d64-b25d-4230-a4e9-9bd9cff0356c"],
Cell[45147, 1108, 430, 10, 70, "Message",ExpressionUUID->"b9fcb9f8-4aa4-4b04-b081-9b55818bc0ed"],
Cell[45580, 1120, 1017, 18, 70, "Message",ExpressionUUID->"0f275e60-1527-4097-a2c0-1ade990dcddb"],
Cell[46600, 1140, 455, 10, 70, "Message",ExpressionUUID->"876f3ea9-757e-4219-b379-f0fbbefdef92"],
Cell[47058, 1152, 1020, 18, 70, "Message",ExpressionUUID->"434d3603-19a7-4e7f-a73f-062b3676489a"],
Cell[48081, 1172, 429, 10, 70, "Message",ExpressionUUID->"11ca888b-8d7e-4404-8e31-1dd150501465"],
Cell[48513, 1184, 1018, 18, 70, "Message",ExpressionUUID->"4ddc2bfa-6116-4e64-a66c-27d1d2eae205"],
Cell[49534, 1204, 455, 10, 70, "Message",ExpressionUUID->"7375be33-dd1a-42c1-bf20-62ae4696418c"],
Cell[49992, 1216, 430, 10, 70, "Message",ExpressionUUID->"5248a8db-7727-483f-a371-f657454fc9c3"],
Cell[50425, 1228, 1017, 18, 70, "Message",ExpressionUUID->"9868d0c8-a31c-4b98-8fb0-d5283d5df2b4"],
Cell[51445, 1248, 453, 10, 70, "Message",ExpressionUUID->"91c2e879-b1a6-4206-be80-d65e56055602"],
Cell[51901, 1260, 453, 10, 70, "Message",ExpressionUUID->"c0e17430-98d6-4424-9354-ec2a8a7b02a2"],
Cell[52357, 1272, 1017, 18, 70, "Message",ExpressionUUID->"bfc6067b-772f-4055-b167-79af74b0874c"],
Cell[53377, 1292, 429, 10, 70, "Message",ExpressionUUID->"132a5950-8f95-4290-8a60-095868ca08c9"],
Cell[53809, 1304, 1018, 18, 70, "Message",ExpressionUUID->"0965a174-0d01-4cf1-9ed4-c8f646440758"],
Cell[54830, 1324, 453, 10, 70, "Message",ExpressionUUID->"6bf31fc3-cc3f-4b74-97a2-3c4ddf9a5f22"],
Cell[55286, 1336, 1016, 18, 70, "Message",ExpressionUUID->"6e72917f-b0cf-48d3-93e5-606f3ac3ed55"],
Cell[56305, 1356, 455, 10, 70, "Message",ExpressionUUID->"66661a02-3b06-47be-8d17-fdb56660485e"],
Cell[56763, 1368, 430, 10, 70, "Message",ExpressionUUID->"15d12fc2-4141-4549-839a-08cf85e0c345"],
Cell[57196, 1380, 1021, 18, 70, "Message",ExpressionUUID->"9424cb54-af4f-4dc3-9c6e-76e140d53cd7"],
Cell[58220, 1400, 1017, 18, 70, "Message",ExpressionUUID->"e86b2924-fd8d-4276-8a45-51fb1c359638"],
Cell[59240, 1420, 431, 10, 70, "Message",ExpressionUUID->"a426ffe3-faab-4540-a24a-9623b82730b8"],
Cell[59674, 1432, 455, 10, 70, "Message",ExpressionUUID->"7e6fd7ac-8408-4016-a558-57faab48f1b8"],
Cell[60132, 1444, 432, 10, 70, "Message",ExpressionUUID->"1d53830f-09a0-499d-9ef8-410309056a9b"],
Cell[60567, 1456, 1018, 18, 70, "Message",ExpressionUUID->"38421cff-4514-4e43-bf80-7296dcac167c"],
Cell[61588, 1476, 426, 9, 70, "Message",ExpressionUUID->"bcb362f7-c140-427d-98a0-ed7309095a81"]
}, Closed]],
Cell[62029, 1488, 2979, 91, 158, "Input",ExpressionUUID->"81a90459-e4e2-4881-8dd5-20f2634da50f"],
Cell[65011, 1581, 4107, 122, 262, "Input",ExpressionUUID->"9df1dffb-1694-4f65-af03-38a7168f89e3"],
Cell[69121, 1705, 3714, 115, 219, "Input",ExpressionUUID->"0bdd38a2-b5eb-4668-90a3-b698e02ab385"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72872, 1825, 207, 4, 67, "Section",ExpressionUUID->"edbbed1b-502a-48b7-b571-08f48f96d24b"],
Cell[CellGroupData[{
Cell[73104, 1833, 4522, 126, 322, "Input",ExpressionUUID->"89b1de16-4ba9-4401-8afd-23a156071d4f"],
Cell[77629, 1961, 715, 13, 24, "Message",ExpressionUUID->"ea02adca-9abb-41b9-8b06-fd7f20e6ea5d"],
Cell[78347, 1976, 714, 13, 24, "Message",ExpressionUUID->"a4db95ae-8170-4012-8778-6d7ce09ffb13"],
Cell[79064, 1991, 709, 12, 24, "Message",ExpressionUUID->"997fa6f2-7f42-43c8-bc77-bfdc21f66550"],
Cell[79776, 2005, 690, 12, 24, "Message",ExpressionUUID->"1c765128-49d8-45fc-9bd3-a41827b791f6"],
Cell[80469, 2019, 25756, 441, 231, "Output",ExpressionUUID->"b95cddc3-a854-479f-8495-2d9e15d32958"],
Cell[106228, 2462, 368, 6, 34, "Output",ExpressionUUID->"133af144-1e1b-4d63-a37f-9fea13ccf270"]
}, Open  ]],
Cell[106611, 2471, 767, 18, 52, "Input",ExpressionUUID->"89eb571e-8ab9-46e4-9dc0-90f4692a8890"],
Cell[CellGroupData[{
Cell[107403, 2493, 568, 14, 30, "Input",ExpressionUUID->"8ca4485d-5aad-4d31-b4e8-7a305ba480d1"],
Cell[107974, 2509, 347, 6, 34, "Output",ExpressionUUID->"d29f0b3d-899a-43c9-9cc8-251a6d958726"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108358, 2520, 446, 12, 30, "Input",ExpressionUUID->"c7b6ac6d-e692-49b6-a01f-2fb4afa759a7"],
Cell[108807, 2534, 205, 4, 34, "Output",ExpressionUUID->"36cc7f7f-b9e8-473b-9834-35b5dce728ad"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


